LSPM J1112+7626: detection of a 41-day M-dwarf eclipsing binary from the MEarth transit survey

We report the detection of eclipses in LSPM J1112+7626, which we find to be a moderately bright (I_C = 12.14 +/- 0.05) very low-mass binary system with an orbital period of 41.03236 +/- 0.00002 days, and component masses M_1 = 0.395 +/- 0.002 Msol and M_2 = 0.275 +/- 0.001 Msol in an eccentric (e = 0.239 +/- 0.002) orbit. A 65 day out of eclipse modulation of approximately 2% peak-to-peak amplitude is seen in I-band, which is probably due to rotational modulation of photospheric spots on one of the binary components. This paper presents the discovery and characterization of the object, including radial velocities sufficient to determine both component masses to better than 1% precision, and a photometric solution. We find that the sum of the component radii, which is much better-determined than the individual radii, is inflated by 3.8 +0.9 -0.5 % compared to the theoretical model predictions, depending on the age and metallicity assumed. These results demonstrate that the difficulties in reproducing observed M-dwarf eclipsing binary radii with theoretical models are not confined to systems with very short orbital periods. This object promises to be a fruitful testing ground for the hypothesized link between inflated radii in M-dwarfs and activity.

==> anc/tab1.txt <==
Title: LSPM J1112+7626: detection of a 41-day M-dwarf eclipsing binary from the
  MEarth transit survey
Authors: Irwin et al.
Table: Light curve data.
================================================================================
Byte-by-byte Description of file: tab1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label           Explanations
--------------------------------------------------------------------------------
   1- 1  A1     --      ID              Data-set identifier (1)
   2- 2  I1     --      Orbit           Orbit number (from zero at T_0) (2)
   4- 17 F14.6  d       HJD             Heliocentric Julian Date of mid-exposure
  19- 25 F7.4   mag     mag             Differential magnitude
  27- 32 F6.4   mag     magError        Magnitude error
  34- 39 F6.3   mag     DeltaMag        Frame zero point offset
  41- 45 F5.2   pix     FWHM            FWHM of stellar images (3)
  47- 52 F6.4   --      Airmass         Airmass
  54- 54 I1     --      MeridFlag       Field angle divided by 180 degrees (4)
  56- 63 F8.3   pix     x               X pixel coordinate of star
  65- 72 F8.3   pix     y               Y pixel coordinate of star
  74- 80 F7.4   mag     CM              Common-mode differential magnitude (5)
--------------------------------------------------------------------------------
Note (1): C: Clay telescope secondary eclipse (magnitudes for each eclipse /
             night were separately normalized to zero median)
          H: Hankasalmi primary eclipse (normalized to zero median as above)
          O: MEarth out of eclipse (magnitudes in the instrumental system)
          P: MEarth primary eclipse (715nm long-pass, normalized as above)
          S: MEarth secondary eclipse (normalized as above)
Note (2): Given only for the data-sets containing eclipses.  These are the
          numbers used in the figures showing the light curves in the paper.
Note (3): Zero in cases where the FWHM could not be reliably estimated.
Note (4): Flag for detecting "meridian flip" on German equatorial mountings.
          Used only for the MEarth data, where the flag is 0 when the telescope
          was observing in the usual orientation for the east side and 1 for the
          west side of the meridian.  Note that there is not a one-to-one
          relation with the sign of the hour angle because the MEarth mounts can
          track approximately 5 degrees across the meridian before needing to
          change sides of the pier, so this flag can sometimes be 0 even for
          (small) positive hour angle.
Note (5): For the MEarth data only.  Gives the "common mode" interpolated to the
          Julian date of the exposure.  Derived from the average differential
          magnitude of all the M-dwarfs observed by all 8 MEarth telescopes in a
          given time interval.  This should be scaled and subtracted from "mag"
          to correct for the suspected variations in the MEarth bandpass with
          humidity and temperature (see text).
--------------------------------------------------------------------------------
C1 2455355.573517 -0.0224 0.0073  0.000  2.10 1.2814 0  100.427  378.595  0.0000
C1 2455355.574050 -0.0168 0.0077 -0.002  2.19 1.2820 0  100.715  378.567  0.0000
C1 2455355.574547 -0.0161 0.0079 -0.000  2.18 1.2827 0  100.936  378.442  0.0000
C1 2455355.575091 -0.0176 0.0079 -0.033  2.26 1.2833 0  100.904  378.255  0.0000
C1 2455355.575624 -0.0165 0.0081 -0.010  2.20 1.2840 0  100.900  378.023  0.0000
C1 2455355.576318 -0.0052 0.0072  0.008  2.40 1.2849 0  101.047  377.862  0.0000
C1 2455355.576874 -0.0038 0.0073  0.023  2.16 1.2856 0  101.119  377.757  0.0000
C1 2455355.577383 -0.0101 0.0079  0.050  2.04 1.2863 0  101.000  377.742  0.0000
C1 2455355.577915 -0.0198 0.0072  0.028  2.23 1.2870 0  100.987  377.542  0.0000
C1 2455355.578436  0.0071 0.0077  0.037  2.10 1.2876 0  100.849  377.416  0.0000
C1 2455355.578969 -0.0030 0.0073  0.039  2.08 1.2883 0  100.860  377.489  0.0000
C1 2455355.579489  0.0010 0.0084  0.012  2.22 1.2890 0  101.041  377.577  0.0000
C1 2455355.579999  0.0019 0.0072 -0.012  2.25 1.2897 0  101.196  377.444  0.0000
C1 2455355.580531  0.0021 0.0077 -0.014  2.31 1.2904 0  101.362  377.439  0.0000
C1 2455355.581063  0.0088 0.0084 -0.009  2.17 1.2911 0  101.201  377.428  0.0000
C1 2455355.581573  0.0082 0.0077 -0.026  2.23 1.2917 0  101.270  377.233  0.0000
C1 2455355.582105  0.0053 0.0084  0.011  2.20 1.2925 0  101.608  376.827  0.0000
C1 2455355.582637  0.0122 0.0092 -0.000  2.19 1.2932 0  101.612  376.908  0.0000
C1 2455355.583170  0.0170 0.0072  0.004  2.17 1.2939 0  101.337  376.755  0.0000
C1 2455355.583679  0.0195 0.0093 -0.010  2.16 1.2946 0  101.406  376.166  0.0000
C1 2455355.584177  0.0078 0.0089 -0.007  2.18 1.2953 0  101.037  376.083  0.0000
C1 2455355.584686  0.0191 0.0075  0.012  2.15 1.2959 0  100.988  375.782  0.0000
C1 2455355.585218  0.0245 0.0088 -0.005  2.23 1.2967 0  100.830  375.762  0.0000
C1 2455355.585797  0.0347 0.0086  0.011  2.08 1.2975 0  100.866  375.501  0.0000
C1 2455355.586364  0.0268 0.0085 -0.003  2.17 1.2982 0  100.885  375.241  0.0000
C1 2455355.586908  0.0341 0.0078  0.020  2.12 1.2990 0  100.896  375.035  0.0000
C1 2455355.587475  0.0397 0.0083  0.039  2.11 1.2998 0  101.072  373.869  0.0000
C1 2455355.588042  0.0229 0.0087  0.026  2.15 1.3006 0  101.438  373.849  0.0000
C1 2455355.588609  0.0190 0.0082  0.025  1.95 1.3014 0  101.363  374.422  0.0000
C1 2455355.589153  0.0475 0.0097  0.011  2.06 1.3021 0  101.055  374.095  0.0000
C1 2455355.589721  0.0425 0.0086  0.016  2.07 1.3030 0  101.359  374.384  0.0000
C1 2455355.590253  0.0340 0.0083  0.013  2.03 1.3037 0  101.596  374.322  0.0000
C1 2455355.590808  0.0430 0.0072  0.012  2.23 1.3045 0  102.127  376.809  0.0000
C1 2455355.591341  0.0481 0.0086  0.005  2.21 1.3053 0  102.130  376.591  0.0000
C1 2455355.591908  0.0515 0.0078  0.010  1.97 1.3061 0  102.046  378.348  0.0000
C1 2455355.592464  0.0501 0.0078  0.012  2.07 1.3069 0   99.175  377.833  0.0000
C1 2455355.592996  0.0616 0.0089 -0.027  2.30 1.3077 0   99.162  377.611  0.0000
C1 2455355.593551  0.0664 0.0078 -0.019  2.19 1.3085 0   99.624  377.333  0.0000
C1 2455355.594084  0.0552 0.0075  0.000  1.95 1.3093 0   99.708  377.201  0.0000
C1 2455355.594616  0.0761 0.0092  0.013  1.89 1.3100 0   99.868  376.992  0.0000
C1 2455355.595114  0.0684 0.0084 -0.015  2.09 1.3108 0   99.816  376.990  0.0000
C1 2455355.595669  0.0610 0.0082  0.002  2.09 1.3116 0   99.955  379.915  0.0000
C1 2455355.596225  0.0812 0.0082  0.038  2.11 1.3124 0  100.067  379.767  0.0000
C1 2455355.596757  0.0728 0.0077  0.014  2.03 1.3132 0  100.205  379.840  0.0000
C1 2455355.597278  0.0779 0.0084  0.024  2.09 1.3140 0  100.319  379.829  0.0000
C1 2455355.597776  0.0834 0.0088  0.027  2.12 1.3147 0  100.572  379.715  0.0000
C1 2455355.598308  0.0705 0.0088 -0.023  2.32 1.3155 0  100.802  379.502  0.0000
C1 2455355.598841  0.0846 0.0077 -0.008  2.15 1.3163 0  100.727  379.422  0.0000
C1 2455355.599361  0.0719 0.0074  0.017  2.13 1.3171 0  100.735  379.207  0.0000
C1 2455355.599894  0.0742 0.0084 -0.018  2.11 1.3179 0  100.574  378.894  0.0000
C1 2455355.600415  0.0896 0.0080 -0.011  2.13 1.3187 0  100.472  378.707  0.0000
C1 2455355.600947  0.0928 0.0083  0.016  1.99 1.3196 0  100.449  378.478  0.0000
C1 2455355.601468  0.0925 0.0087  0.018  2.14 1.3203 0  100.392  378.200  0.0000
C1 2455355.601989  0.0855 0.0083 -0.003  2.13 1.3212 0  100.557  378.066  0.0000
C1 2455355.602498  0.0916 0.0089  0.000  2.17 1.3219 0  100.827  377.916  0.0000
C1 2455355.603019  0.1002 0.0074 -0.004  2.21 1.3228 0  101.078  377.804  0.0000
C1 2455355.604002  0.0992 0.0059  0.005  2.10 1.3243 0  101.257  377.376  0.0000
C1 2455355.604859  0.0998 0.0061  0.001  2.07 1.3256 0  101.441  377.277  0.0000
C1 2455355.605773  0.0901 0.0059 -0.008  2.22 1.3271 0  101.785  376.966  0.0000
C1 2455355.606699  0.0991 0.0063  0.002  2.15 1.3286 0  102.014  379.767  0.0000
C1 2455355.607637  0.1080 0.0062  0.009  2.16 1.3301 0   99.213  379.737  0.0000
C1 2455355.608539  0.1143 0.0056  0.013  2.13 1.3315 0   99.513  379.298  0.0000
C1 2455355.609442  0.1242 0.0059  0.002  2.16 1.3330 0   99.569  378.989  0.0000
C1 2455355.610333  0.1157 0.0061  0.014  2.21 1.3344 0   99.407  378.674  0.0000
C1 2455355.611236  0.1129 0.0060  0.006  2.24 1.3359 0   99.611  378.411  0.0000
C1 2455355.612104  0.1095 0.0061  0.011  2.16 1.3374 0   99.843  378.263  0.0000
C1 2455355.613042  0.1240 0.0067  0.004  2.10 1.3389 0   96.683  377.865  0.0000
C1 2455355.613967  0.1224 0.0067  0.013  2.13 1.3405 0   96.906  379.470  0.0000
C1 2455355.614905  0.1231 0.0061  0.025  2.19 1.3420 0  100.321  379.475  0.0000
C1 2455355.615808  0.1294 0.0061  0.023  2.09 1.3436 0  100.652  379.161  0.0000
C1 2455355.616722  0.1304 0.0059  0.009  2.22 1.3451 0  100.881  378.904  0.0000
C1 2455355.617625  0.1265 0.0060  0.023  2.18 1.3467 0  100.847  378.776  0.0000
C1 2455355.618528  0.1240 0.0074  0.017  2.18 1.3482 0  100.871  378.861  0.0000
C1 2455355.619442  0.1226 0.0062  0.038  2.25 1.3498 0  100.988  378.917  0.0000
C1 2455355.620345  0.1295 0.0058  0.039  2.22 1.3514 0  101.059  378.932  0.0000
C1 2455355.621259  0.1330 0.0061  0.006  2.24 1.3530 0  101.262  378.844  0.0000
C1 2455355.622185  0.1212 0.0071  0.014  2.06 1.3546 0   97.801  378.715  0.0000
C1 2455355.623088  0.1329 0.0064 -0.077  2.44 1.3562 0   97.644  378.538  0.0000
C1 2455355.624025  0.1353 0.0065 -0.004  2.17 1.3579 0   99.037  377.641  0.0000
C1 2455355.624951  0.1411 0.0066 -0.006  2.25 1.3595 0   98.908  377.227  0.0000
C1 2455355.625854  0.1364 0.0081 -0.039  2.29 1.3611 0   98.954  376.834  0.0000
C1 2455355.626791  0.1417 0.0059 -0.073  2.42 1.3628 0   98.765  376.473  0.0000
C1 2455355.627717  0.1326 0.0061 -0.013  2.19 1.3645 0   99.857  375.884  0.0000
C1 2455355.628655  0.1431 0.0064 -0.024  2.14 1.3662 0  100.003  376.304  0.0000
C1 2455355.629580  0.1361 0.0064 -0.004  2.15 1.3679 0  100.474  376.181  0.0000
C1 2455355.630483  0.1373 0.0076 -0.036  2.22 1.3696 0  100.567  376.134  0.0000
C1 2455355.631374  0.1251 0.0063 -0.024  2.26 1.3712 0  100.609  375.835  0.0000
C1 2455355.632300  0.1388 0.0064  0.001  2.23 1.3730 0  100.310  377.642  0.0000
C1 2455355.633203  0.1310 0.0058 -0.027  2.21 1.3746 0  100.084  377.395  0.0000
C1 2455355.634140  0.1275 0.0060 -0.041  2.23 1.3764 0  100.123  379.310  0.0000
C1 2455355.635032  0.1342 0.0062  0.019  2.12 1.3781 0  100.297  379.191  0.0000
C1 2455355.635934  0.1248 0.0061 -0.027  2.26 1.3798 0  100.292  379.085  0.0000
C1 2455355.636837  0.1331 0.0069 -0.032  2.21 1.3816 0  100.491  379.139  0.0000
C1 2455355.637740  0.1371 0.0073  0.006  2.23 1.3833 0  100.677  378.966  0.0000
C1 2455355.638643  0.1354 0.0067 -0.006  2.21 1.3850 0  100.988  378.778  0.0000
C1 2455355.639545  0.1264 0.0063 -0.017  2.28 1.3868 0  101.284  378.562  0.0000
C1 2455355.640437  0.1332 0.0062 -0.018  2.24 1.3885 0  101.447  378.539  0.0000
C1 2455355.641351  0.1102 0.0064  0.005  2.20 1.3903 0  101.630  378.170  0.0000
C1 2455355.642265  0.1147 0.0065 -0.042  2.39 1.3921 0  101.935  377.891  0.0000
C1 2455355.643191  0.1163 0.0060 -0.007  2.24 1.3939 0  100.670  377.660  0.0000
C1 2455355.644129  0.1120 0.0059 -0.001  2.26 1.3958 0  101.025  377.942  0.0000
C1 2455355.645020  0.1043 0.0063 -0.021  2.33 1.3976 0  101.244  377.855  0.0000
C1 2455355.645969  0.0967 0.0060 -0.036  2.36 1.3995 0  101.690  378.538  0.0000
C1 2455355.646872  0.0993 0.0058 -0.001  2.26 1.4013 0  101.752  378.446  0.0000
C1 2455355.647774  0.1018 0.0060 -0.014  2.29 1.4031 0  101.909  378.245  0.0000
C1 2455355.648689  0.1029 0.0057 -0.023  2.40 1.4050 0  100.896  378.017  0.0000
C1 2455355.649568  0.1010 0.0058 -0.055  2.43 1.4068 0  101.086  377.760  0.0000
C1 2455355.650459  0.0912 0.0065 -0.036  2.39 1.4086 0  101.630  377.691  0.0000
C1 2455355.652300  0.0841 0.0058  0.007  2.26 1.4124 0  100.502  377.397  0.0000
C1 2455355.653202  0.0862 0.0058  0.018  2.30 1.4143 0  100.632  377.146  0.0000
C1 2455355.654128  0.0768 0.0054  0.025  2.24 1.4162 0  101.135  377.784  0.0000
C1 2455355.655031  0.0832 0.0060  0.027  2.22 1.4181 0  101.312  377.619  0.0000
C1 2455355.655957  0.0837 0.0059 -0.020  2.33 1.4201 0  100.950  380.038  0.0000
C1 2455355.656871  0.0769 0.0065 -0.004  2.32 1.4220 0   99.827  380.049  0.0000
C1 2455355.657774  0.0748 0.0061 -0.001  2.37 1.4239 0   99.841  379.975  0.0000
C1 2455355.658677  0.0727 0.0054  0.009  2.37 1.4259 0   99.967  379.881  0.0000
C1 2455355.659579  0.0676 0.0066  0.013  2.27 1.4278 0   99.843  379.795  0.0000
C1 2455355.660471  0.0727 0.0064  0.022  2.26 1.4297 0  100.149  379.595  0.0000
C1 2455355.661373  0.0667 0.0057 -0.008  2.24 1.4317 0  100.038  379.808  0.0000
C1 2455355.662276  0.0661 0.0057  0.039  2.26 1.4336 0  100.036  379.674  0.0000
C1 2455355.663179  0.0627 0.0062  0.044  2.22 1.4356 0  100.159  379.663  0.0000
C1 2455355.664082  0.0548 0.0057  0.026  2.31 1.4376 0  100.154  379.591  0.0000
C1 2455355.664984  0.0480 0.0057  0.011  2.37 1.4396 0   99.980  379.235  0.0000
C1 2455355.665887  0.0459 0.0055 -0.018  2.22 1.4416 0  100.050  378.824  0.0000
C1 2455355.666790  0.0437 0.0052 -0.007  2.37 1.4436 0  100.110  378.592  0.0000
C1 2455355.667693  0.0343 0.0054 -0.056  2.45 1.4456 0  100.324  378.476  0.0000
C1 2455355.668607  0.0307 0.0058 -0.081  2.52 1.4476 0  100.594  378.363  0.0000
C1 2455355.669510  0.0328 0.0057 -0.051  2.39 1.4496 0  100.564  378.111  0.0000
C1 2455355.670447  0.0261 0.0056 -0.038  2.49 1.4518 0  100.224  378.861  0.0000
C1 2455355.671361  0.0122 0.0053 -0.005  2.32 1.4538 0  100.139  378.634  0.0000
C1 2455355.672276  0.0202 0.0060 -0.006  2.34 1.4559 0  100.174  378.516  0.0000
C1 2455355.673190  0.0130 0.0053 -0.017  2.34 1.4580 0   99.435  378.700  0.0000
C1 2455355.674093  0.0170 0.0058 -0.055  2.45 1.4601 0   99.050  378.248  0.0000
C1 2455355.675007 -0.0002 0.0052 -0.007  2.40 1.4622 0   99.224  378.030  0.0000
C1 2455355.675910  0.0095 0.0053 -0.009  2.39 1.4642 0   99.399  378.053  0.0000
C1 2455355.676847  0.0000 0.0053 -0.007  2.48 1.4664 0   99.544  377.939  0.0000
C1 2455355.677750 -0.0034 0.0059  0.002  2.35 1.4685 0   99.532  377.841  0.0000
C1 2455355.678653  0.0015 0.0058 -0.014  2.42 1.4706 0   99.554  377.811  0.0000
C1 2455355.679544 -0.0086 0.0054  0.001  2.33 1.4727 0   99.625  377.737  0.0000
C1 2455355.680447 -0.0182 0.0053  0.016  2.34 1.4748 0   99.810  377.611  0.0000
C1 2455355.681350 -0.0291 0.0054  0.013  2.38 1.4769 0   99.936  377.387  0.0000
C1 2455355.682276 -0.0287 0.0052 -0.005  2.31 1.4791 0  100.604  379.847  0.0000
C1 2455355.683178 -0.0270 0.0057 -0.033  2.41 1.4813 0  100.494  379.672  0.0000
C1 2455355.684093 -0.0336 0.0055 -0.025  2.42 1.4834 0  100.838  379.713  0.0000
C1 2455355.684995 -0.0275 0.0055 -0.042  2.41 1.4856 0  100.978  379.806  0.0000
C1 2455355.685898 -0.0498 0.0049 -0.080  2.51 1.4878 0  101.107  379.454  0.0000
C1 2455355.686789 -0.0399 0.0052 -0.118  2.58 1.4899 0  101.061  379.303  0.0000
C1 2455355.687704 -0.0397 0.0048 -0.154  2.64 1.4921 0  101.112  379.087  0.0000
C1 2455355.688618 -0.0531 0.0053 -0.099  2.48 1.4944 0  101.096  378.896  0.0000
C1 2455355.689532 -0.0577 0.0055 -0.075  2.53 1.4966 0  100.984  378.828  0.0000
C1 2455355.690435 -0.0549 0.0050 -0.025  2.52 1.4988 0  101.070  378.599  0.0000
C1 2455355.691349 -0.0648 0.0057 -0.083  2.54 1.5010 0  101.261  378.221  0.0000
C1 2455355.692252 -0.0647 0.0052 -0.065  2.49 1.5032 0  101.325  378.211  0.0000
C1 2455355.693166 -0.0683 0.0049 -0.085  2.54 1.5055 0  101.408  378.220  0.0000
C1 2455355.694081 -0.0688 0.0050 -0.048  2.45 1.5078 0  101.876  378.176  0.0000
C1 2455355.694972 -0.0716 0.0052 -0.054  2.40 1.5100 0  101.909  378.134  0.0000
C1 2455355.695886 -0.0800 0.0053 -0.066  2.43 1.5122 0  101.940  377.818  0.0000
C1 2455355.696789 -0.0856 0.0052 -0.145  2.57 1.5145 0  102.158  377.818  0.0000
C1 2455355.697703 -0.0872 0.0052 -0.089  2.44 1.5168 0  102.224  377.619  0.0000
C1 2455355.698606 -0.0901 0.0065 -0.062  2.53 1.5191 0  102.108  377.378  0.0000
C1 2455355.699520 -0.0799 0.0059 -0.036  2.42 1.5213 0  102.029  377.367  0.0000
C1 2455355.700423 -0.1023 0.0050 -0.023  2.41 1.5236 0  101.935  377.436  0.0000
C1 2455355.701372 -0.0974 0.0056 -0.023  2.45 1.5260 0   98.907  379.579  0.0000
C1 2455355.702275 -0.0966 0.0065 -0.042  2.32 1.5283 0   99.172  379.706  0.0000
C1 2455355.703189 -0.0958 0.0054 -0.079  2.47 1.5307 0   99.039  379.620  0.0000
C1 2455355.704092 -0.1043 0.0056 -0.112  2.50 1.5330 0   98.967  379.558  0.0000
C1 2455355.704995 -0.1050 0.0055 -0.292  2.76 1.5353 0   98.776  379.346  0.0000
C1 2455355.705897 -0.1027 0.0068 -0.098  2.56 1.5376 0   99.183  379.126  0.0000
C1 2455355.706812 -0.1094 0.0052 -0.176  2.69 1.5400 0   99.060  378.892  0.0000
C1 2455355.707715 -0.1219 0.0062 -0.135  2.58 1.5423 0   99.272  378.643  0.0000
C1 2455355.708606 -0.1068 0.0049 -0.101  2.56 1.5446 0   99.370  378.627  0.0000
C1 2455355.709508 -0.1227 0.0061 -0.118  2.59 1.5470 0   99.226  378.509  0.0000
C1 2455355.710411 -0.1345 0.0059 -0.130  2.58 1.5493 0   99.327  378.534  0.0000
C1 2455355.711314 -0.1314 0.0052 -0.101  2.54 1.5517 0   99.383  378.393  0.0000
C1 2455355.712205 -0.1278 0.0053 -0.133  2.57 1.5540 0   99.514  378.211  0.0000
C1 2455355.713119 -0.1290 0.0048 -0.106  2.57 1.5564 0   99.441  378.278  0.0000
C1 2455355.713987 -0.1297 0.0051 -0.115  2.57 1.5587 0   99.592  378.039  0.0000
C1 2455355.714832 -0.1282 0.0052 -0.067  2.45 1.5610 0   99.679  377.771  0.0000
C1 2455355.715677 -0.1495 0.0051 -0.061  2.50 1.5632 0   99.548  377.606  0.0000
C1 2455355.716522 -0.1407 0.0060 -0.069  2.43 1.5654 0   99.368  377.581  0.0000
C1 2455355.717379 -0.1590 0.0063 -0.034  2.50 1.5677 0   99.475  377.317  0.0000
C1 2455355.718223 -0.1462 0.0061 -0.059  2.45 1.5700 0   99.603  377.046  0.0000
C1 2455355.719068 -0.1453 0.0059 -0.038  2.49 1.5722 0   99.722  377.149  0.0000
C1 2455355.719960 -0.1520 0.0050 -0.044  2.44 1.5746 0   99.685  376.912  0.0000
C1 2455355.720885 -0.1548 0.0049 -0.024  2.35 1.5771 0   99.516  379.373  0.0000
C1 2455355.721788 -0.1535 0.0046 -0.055  2.44 1.5795 0   99.769  379.272  0.0000
C1 2455355.722679 -0.1479 0.0055 -0.064  2.46 1.5819 0   99.987  379.458  0.0000
C1 2455355.723582 -0.1621 0.0055 -0.075  2.52 1.5844 0  100.084  379.381  0.0000
C1 2455355.724485 -0.1614 0.0052 -0.081  2.45 1.5868 0  100.325  379.532  0.0000
C1 2455355.725388 -0.1695 0.0049 -0.080  2.47 1.5893 0  100.427  379.503  0.0000
C1 2455355.726290 -0.1698 0.0060 -0.102  2.54 1.5917 0  100.300  379.240  0.0000
C1 2455355.727193 -0.1766 0.0057 -0.068  2.41 1.5942 0  100.399  379.368  0.0000
C1 2455355.728096 -0.1618 0.0049 -0.136  2.57 1.5967 0  100.510  379.354  0.0000
C1 2455355.728999 -0.1708 0.0047 -0.133  2.55 1.5991 0  100.652  379.010  0.0000
C1 2455355.729901 -0.1694 0.0053 -0.198  2.73 1.6016 0  100.589  378.957  0.0000
C1 2455355.730804 -0.1719 0.0060 -0.132  2.56 1.6041 0  100.752  378.776  0.0000
C1 2455355.731707 -0.1812 0.0050 -0.076  2.43 1.6066 0  100.965  378.612  0.0000
C1 2455355.732621 -0.1867 0.0046 -0.111  2.49 1.6091 0  100.952  378.643  0.0000
C1 2455355.733524 -0.1786 0.0047 -0.089  2.44 1.6116 0  100.904  378.551  0.0000
C1 2455355.734427 -0.1702 0.0050 -0.127  2.52 1.6141 0  101.323  378.640  0.0000
C1 2455355.735329 -0.1807 0.0046 -0.126  2.61 1.6166 0  101.336  378.940  0.0000
C1 2455355.736255 -0.1870 0.0052 -0.066  2.49 1.6192 0  101.508  378.806  0.0000
C1 2455355.737158 -0.1845 0.0049 -0.071  2.46 1.6217 0  101.542  378.495  0.0000
C1 2455355.738014 -0.1857 0.0049 -0.180  2.66 1.6241 0  101.569  378.292  0.0000
C1 2455355.738940 -0.1891 0.0050 -0.125  2.65 1.6267 0   99.462  378.036  0.0000
C1 2455355.739843 -0.1849 0.0050 -0.132  2.49 1.6292 0   99.559  378.038  0.0000
C1 2455355.740757 -0.1825 0.0047 -0.164  2.70 1.6318 0   99.240  378.572  0.0000
C1 2455355.741660 -0.1918 0.0049 -0.094  2.53 1.6343 0   99.239  378.637  0.0000
C1 2455355.742575 -0.1891 0.0049 -0.135  2.58 1.6369 0   99.375  378.469  0.0000
C1 2455355.743477 -0.1912 0.0051 -0.141  2.60 1.6395 0   99.199  378.628  0.0000
C1 2455355.744380 -0.1865 0.0045 -0.145  2.54 1.6420 0   99.055  378.517  0.0000
C1 2455355.745283 -0.1847 0.0055 -0.206  2.65 1.6446 0   99.131  378.396  0.0000
C1 2455355.746174 -0.1825 0.0059 -0.246  2.77 1.6471 0   99.174  377.491  0.0000
C1 2455355.747123 -0.1925 0.0044 -0.202  2.62 1.6498 0   99.106  377.401  0.0000
C1 2455355.748026 -0.1781 0.0061 -0.215  2.55 1.6524 0   99.499  377.564  0.0000
C1 2455355.748940 -0.1850 0.0078 -0.246  2.67 1.6550 0   99.210  377.519  0.0000
C1 2455355.753500 -0.1788 0.0077 -0.365  2.76 1.6680 0   98.894  379.012  0.0000
C1 2455355.754414 -0.1776 0.0057 -0.308  2.73 1.6706 0  100.831  379.088  0.0000
C1 2455355.760745 -0.1878 0.0145 -0.228  2.58 1.6888 0  101.394  378.314  0.0000
C1 2455355.761660 -0.1767 0.0116 -0.321  2.70 1.6915 0  101.691  379.067  0.0000
C1 2455355.762551 -0.1788 0.0069 -0.179  2.66 1.6941 0  101.926  379.103  0.0000
C1 2455355.763453 -0.1788 0.0048 -0.124  2.52 1.6967 0  102.014  378.469  0.0000
C1 2455355.764356 -0.1915 0.0045 -0.112  2.41 1.6993 0  101.988  378.614  0.0000
C1 2455355.765259 -0.1930 0.0047 -0.120  2.43 1.7019 0  101.984  378.780  0.0000
C1 2455355.766173 -0.1963 0.0064 -0.260  2.65 1.7046 0   99.261  379.122  0.0000
C1 2455355.767076 -0.1822 0.0046 -0.153  2.51 1.7072 0   99.306  378.356  0.0000
C1 2455355.767979 -0.1857 0.0047 -0.118  2.46 1.7098 0   99.363  378.824  0.0000
C1 2455355.768882 -0.1803 0.0054 -0.098  2.48 1.7124 0   99.551  378.772  0.0000
C1 2455355.769773 -0.1833 0.0051 -0.102  2.50 1.7150 0   99.479  378.615  0.0000
C1 2455355.770676 -0.1850 0.0051 -0.105  2.43 1.7176 0   99.448  378.631  0.0000
C1 2455355.771578 -0.1891 0.0058 -0.064  2.31 1.7202 0   99.892  378.554  0.0000
C1 2455355.772481 -0.1732 0.0064 -0.109  2.47 1.7229 0   99.892  377.836  0.0000
C1 2455355.773372 -0.1835 0.0053 -0.045  2.27 1.7255 0   99.915  377.855  0.0000
C1 2455355.774287 -0.1853 0.0058 -0.091  2.34 1.7281 0  100.110  377.935  0.0000
C1 2455355.775189 -0.1863 0.0059 -0.068  2.40 1.7308 0  100.229  377.770  0.0000
C1 2455355.776092 -0.1909 0.0050 -0.022  2.37 1.7334 0  100.338  377.334  0.0000
C1 2455355.776995 -0.1933 0.0058 -0.037  2.39 1.7360 0  100.453  377.375  0.0000
C1 2455355.777909 -0.1813 0.0057 -0.058  2.35 1.7387 0  100.357  377.231  0.0000
C1 2455355.778812 -0.1810 0.0049 -0.023  2.28 1.7413 0  100.514  377.114  0.0000
C1 2455355.779715 -0.1852 0.0057 -0.036  2.29 1.7439 0  100.568  377.224  0.0000
C1 2455355.780629 -0.1790 0.0055 -0.001  2.15 1.7466 0  100.421  377.013  0.0000
C1 2455355.781555 -0.1723 0.0051 -0.010  2.24 1.7493 0  100.134  379.751  0.0000
C1 2455355.782458 -0.1818 0.0049  0.008  2.17 1.7519 0   99.897  379.200  0.0000
C1 2455355.783360 -0.1882 0.0052 -0.025  2.23 1.7545 0  100.022  379.511  0.0000
C1 2455355.784263 -0.1833 0.0060 -0.037  2.23 1.7571 0  100.113  379.206  0.0000
C1 2455355.785432 -0.1821 0.0050 -0.096  2.43 1.7605 0   99.868  378.946  0.0000
C1 2455355.786277 -0.1807 0.0056 -0.052  2.30 1.7630 0  100.125  379.125  0.0000
C1 2455355.787122 -0.1848 0.0056 -0.039  2.33 1.7655 0  100.125  378.934  0.0000
C1 2455355.787978 -0.1797 0.0050 -0.032  2.16 1.7679 0   99.975  378.894  0.0000
C1 2455355.788869 -0.1769 0.0056 -0.039  2.24 1.7705 0   99.972  378.803  0.0000
C1 2455355.789714 -0.1944 0.0049  0.015  2.17 1.7730 0  100.160  378.842  0.0000
C4 2455478.606614 -0.0785 0.0058 -0.080  2.37 2.0689 0  289.854  266.669  0.0000
C4 2455478.607250 -0.0773 0.0061 -0.122  2.44 2.0691 0  289.476  266.663  0.0000
C4 2455478.607875 -0.0694 0.0043 -0.086  2.27 2.0692 0  289.284  266.591  0.0000
C4 2455478.608489 -0.0796 0.0062 -0.161  2.51 2.0694 0  288.865  266.893  0.0000
C4 2455478.609114 -0.0906 0.0054 -0.163  2.49 2.0695 0  288.759  266.270  0.0000
C4 2455478.609739 -0.0787 0.0048 -0.164  2.47 2.0696 0  288.583  265.979  0.0000
C4 2455478.610364 -0.0627 0.0046 -0.137  2.45 2.0697 0  288.601  266.005  0.0000
C4 2455478.610978 -0.0831 0.0053 -0.091  2.43 2.0698 0  288.546  265.831  0.0000
C4 2455478.611603 -0.0811 0.0044 -0.094  2.38 2.0699 0  288.050  266.061  0.0000
C4 2455478.612228 -0.0845 0.0058 -0.178  2.64 2.0699 0  288.007  265.553  0.0000
C4 2455478.612841 -0.0748 0.0047 -0.122  2.46 2.0700 0  287.668  265.741  0.0000
C4 2455478.613466 -0.0875 0.0047 -0.138  2.43 2.0700 0  287.614  265.252  0.0000
C4 2455478.614091 -0.0784 0.0046 -0.123  2.44 2.0701 0  287.666  265.359  0.0000
C4 2455478.614716 -0.0672 0.0052 -0.157  2.54 2.0701 0  287.562  265.342  0.0000
C4 2455478.615330 -0.0838 0.0066 -0.227  2.66 2.0701 0  287.290  265.428  0.0000
C4 2455478.615955 -0.0762 0.0048 -0.163  2.52 2.0701 0  288.619  265.962  0.0000
C4 2455478.616580 -0.0817 0.0048 -0.191  2.65 2.0701 0  288.358  265.836  0.0000
C4 2455478.617193 -0.0677 0.0049 -0.165  2.58 2.0701 0  288.152  266.287  0.0000
C4 2455478.617818 -0.0634 0.0049 -0.161  2.47 2.0700 0  287.929  266.175  0.0000
C4 2455478.618432 -0.0786 0.0044 -0.187  2.58 2.0700 0  287.732  266.267  0.0000
C4 2455478.619057 -0.0617 0.0049 -0.155  2.55 2.0699 0  287.459  266.408  0.0000
C4 2455478.621684 -0.0649 0.0060 -0.357  2.79 2.0696 0  288.023  264.270  0.0000
C4 2455478.622321 -0.0744 0.0059 -0.366  2.90 2.0694 0  287.342  264.228  0.0000
C4 2455478.622946 -0.0706 0.0051 -0.294  2.82 2.0693 0  288.235  264.570  0.0000
C4 2455478.623582 -0.0747 0.0054 -0.370  2.81 2.0692 0  288.010  264.094  0.0000
C4 2455478.627332 -0.0467 0.0058 -0.554  3.13 2.0681 0  287.419  257.255  0.0000
C4 2455478.627969 -0.0426 0.0065 -0.389  2.87 2.0678 0  286.961  256.587  0.0000
C4 2455478.628594 -0.0552 0.0048 -0.272  2.74 2.0676 0  286.707  263.906  0.0000
C4 2455478.629231 -0.0493 0.0051 -0.227  2.76 2.0674 0  286.434  264.164  0.0000
C4 2455478.629856 -0.0552 0.0045 -0.253  2.68 2.0671 0  286.890  264.876  0.0000
C4 2455478.630481 -0.0460 0.0056 -0.283  2.82 2.0669 0  286.790  264.641  0.0000
C4 2455478.631117 -0.0301 0.0047 -0.177  2.60 2.0666 0  286.686  264.578  0.0000
C4 2455478.631742 -0.0412 0.0056 -0.132  2.51 2.0663 0  287.128  265.232  0.0000
C4 2455478.632367 -0.0449 0.0046 -0.288  2.82 2.0660 0  286.804  265.603  0.0000
C4 2455478.632992 -0.0425 0.0055 -0.158  2.65 2.0657 0  286.376  265.029  0.0000
C4 2455478.633618 -0.0415 0.0052 -0.058  2.33 2.0653 0  286.274  264.749  0.0000
C4 2455478.634243 -0.0349 0.0059 -0.116  2.55 2.0650 0  286.054  264.587  0.0000
C4 2455478.634868 -0.0345 0.0051 -0.054  2.29 2.0647 0  286.242  264.373  0.0000
C4 2455478.635493 -0.0334 0.0047 -0.014  2.16 2.0643 0  285.924  264.485  0.0000
C4 2455478.636118 -0.0263 0.0050 -0.076  2.44 2.0639 0  286.286  264.950  0.0000
C4 2455478.636743 -0.0304 0.0051  0.019  2.02 2.0636 0  286.102  264.578  0.0000
C4 2455478.637379 -0.0205 0.0051  0.008  2.21 2.0632 0  286.514  264.462  0.0000
C4 2455478.638004 -0.0282 0.0046  0.016  2.06 2.0628 0  286.286  264.283  0.0000
C4 2455478.638629 -0.0243 0.0045  0.018  2.10 2.0623 0  286.895  264.823  0.0000
C4 2455478.639254 -0.0117 0.0053 -0.072  2.26 2.0619 0  286.809  265.086  0.0000
C4 2455478.639879 -0.0347 0.0050 -0.080  2.34 2.0615 0  286.782  264.565  0.0000
C4 2455478.640504 -0.0190 0.0052 -0.067  2.31 2.0610 0  287.836  265.247  0.0000
C4 2455478.641129 -0.0207 0.0047 -0.081  2.43 2.0606 0  287.379  264.947  0.0000
C4 2455478.641766 -0.0175 0.0060 -0.091  2.38 2.0601 0  288.382  265.655  0.0000
C4 2455478.642391 -0.0320 0.0042 -0.098  2.45 2.0596 0  288.306  265.235  0.0000
C4 2455478.643016 -0.0203 0.0048 -0.192  2.66 2.0591 0  288.310  265.078  0.0000
C4 2455478.643641 -0.0019 0.0048 -0.084  2.41 2.0586 0  287.922  264.735  0.0000
C4 2455478.644266 -0.0135 0.0047 -0.095  2.46 2.0581 0  287.711  264.495  0.0000
C4 2455478.644891 -0.0053 0.0046 -0.067  2.42 2.0576 0  287.624  264.514  0.0000
C4 2455478.645551 -0.0070 0.0052 -0.128  2.53 2.0570 0  287.454  264.318  0.0000
C4 2455478.646176  0.0009 0.0055 -0.085  2.39 2.0565 0  287.185  264.120  0.0000
C4 2455478.646813 -0.0026 0.0052 -0.074  2.36 2.0559 0  286.742  264.195  0.0000
C4 2455478.647438  0.0028 0.0042 -0.071  2.40 2.0554 0  286.629  263.989  0.0000
C4 2455478.648063  0.0085 0.0058 -0.087  2.35 2.0548 0  286.495  263.785  0.0000
C4 2455478.648688  0.0071 0.0051 -0.089  2.42 2.0542 0  286.224  263.863  0.0000
C4 2455478.649313 -0.0037 0.0062 -0.094  2.44 2.0536 0  286.000  263.655  0.0000
C4 2455478.649938  0.0095 0.0053 -0.086  2.39 2.0530 0  286.090  263.121  0.0000
C4 2455478.650574  0.0197 0.0046 -0.050  2.32 2.0524 0  286.000  263.080  0.0000
C4 2455478.651199  0.0097 0.0047 -0.060  2.30 2.0517 0  285.971  262.810  0.0000
C4 2455478.651824  0.0270 0.0048 -0.054  2.28 2.0511 0  285.393  262.776  0.0000
C4 2455478.652449  0.0216 0.0070 -0.072  2.31 2.0504 0  285.139  262.362  0.0000
C4 2455478.653074  0.0209 0.0046 -0.096  2.42 2.0498 0  285.022  262.504  0.0000
C4 2455478.653699  0.0265 0.0047 -0.038  2.25 2.0491 0  284.835  262.565  0.0000
C4 2455478.654324  0.0254 0.0051 -0.079  2.38 2.0484 0  290.517  265.027  0.0000
C4 2455478.654950  0.0267 0.0045 -0.224  2.69 2.0477 0  290.493  265.138  0.0000
C4 2455478.655586  0.0261 0.0061 -0.192  2.67 2.0470 0  290.486  265.652  0.0000
C4 2455478.656211  0.0148 0.0046 -0.161  2.57 2.0463 0  290.267  267.458  0.0000
C4 2455478.656836  0.0160 0.0048 -0.189  2.53 2.0455 0  290.011  267.329  0.0000
C4 2455478.657461  0.0386 0.0048 -0.174  2.63 2.0448 0  289.817  266.835  0.0000
C4 2455478.658086  0.0458 0.0048 -0.181  2.61 2.0441 0  289.279  266.615  0.0000
C4 2455478.658723  0.0340 0.0051 -0.143  2.48 2.0433 0  289.059  266.423  0.0000
C4 2455478.659348  0.0373 0.0049 -0.146  2.46 2.0425 0  288.850  266.378  0.0000
C4 2455478.659973  0.0339 0.0050 -0.123  2.50 2.0417 0  288.663  266.202  0.0000
C4 2455478.660609  0.0388 0.0059 -0.069  2.33 2.0409 0  288.226  265.917  0.0000
C4 2455478.661235  0.0433 0.0046 -0.110  2.46 2.0402 0  287.915  266.535  0.0000
C4 2455478.661860  0.0585 0.0046 -0.095  2.42 2.0393 0  287.556  266.138  0.0000
C4 2455478.662485  0.0453 0.0051 -0.134  2.48 2.0385 0  287.206  266.061  0.0000
C4 2455478.663110  0.0710 0.0050 -0.080  2.34 2.0377 0  287.058  266.091  0.0000
C4 2455478.663746  0.0731 0.0058 -0.084  2.30 2.0368 0  286.883  265.780  0.0000
C4 2455478.664371  0.0615 0.0064 -0.052  2.39 2.0360 0  288.756  265.364  0.0000
C4 2455478.664996  0.0498 0.0044 -0.043  2.28 2.0351 0  288.822  265.274  0.0000
C4 2455478.665621  0.0805 0.0057 -0.048  2.32 2.0343 0  288.538  265.184  0.0000
C4 2455478.666246  0.0801 0.0045 -0.015  2.17 2.0334 0  288.507  264.952  0.0000
C4 2455478.666871  0.0656 0.0067 -0.029  2.24 2.0325 0  288.378  264.580  0.0000
C4 2455478.667496  0.0788 0.0058 -0.072  2.36 2.0316 0  288.057  264.523  0.0000
C4 2455478.668133  0.0775 0.0047 -0.033  2.32 2.0307 0  287.787  264.454  0.0000
C4 2455478.668758  0.0792 0.0047 -0.058  2.34 2.0298 0  287.478  264.594  0.0000
C4 2455478.669383  0.0923 0.0045 -0.125  2.48 2.0288 0  287.045  264.408  0.0000
C4 2455478.670008  0.0914 0.0053 -0.115  2.48 2.0279 0  287.892  265.080  0.0000
C4 2455478.670633  0.0933 0.0051 -0.068  2.35 2.0269 0  287.940  264.648  0.0000
C4 2455478.671258  0.0884 0.0050 -0.125  2.50 2.0260 0  287.839  264.633  0.0000
C4 2455478.671895  0.0949 0.0052 -0.099  2.39 2.0250 0  287.310  264.627  0.0000
C4 2455478.672520  0.0944 0.0049 -0.114  2.46 2.0240 0  287.013  264.385  0.0000
C4 2455478.673145  0.1098 0.0060 -0.112  2.31 2.0231 0  286.848  264.310  0.0000
C4 2455478.673770  0.0926 0.0055 -0.064  2.39 2.0221 0  286.830  264.055  0.0000
C4 2455478.674406  0.0976 0.0044 -0.040  2.27 2.0210 0  286.663  263.781  0.0000
C4 2455478.675031  0.1164 0.0051 -0.104  2.26 2.0200 0  286.442  263.567  0.0000
C4 2455478.675657  0.1191 0.0055 -0.046  2.26 2.0190 0  286.460  263.084  0.0000
C4 2455478.676282  0.1325 0.0050 -0.056  2.28 2.0180 0  287.782  263.523  0.0000
C4 2455478.676930  0.1181 0.0048 -0.046  2.33 2.0169 0  287.566  263.589  0.0000
C4 2455478.677555  0.1216 0.0047 -0.069  2.39 2.0159 0  288.175  264.319  0.0000
C4 2455478.678191  0.1183 0.0046 -0.061  2.39 2.0148 0  288.540  264.102  0.0000
C4 2455478.678805  0.1208 0.0069 -0.013  2.14 2.0137 0  288.371  266.762  0.0000
C4 2455478.679430  0.1263 0.0050 -0.065  2.42 2.0127 0  288.241  266.469  0.0000
C4 2455478.680055  0.1465 0.0055 -0.030  2.24 2.0116 0  288.159  266.431  0.0000
C4 2455478.680680  0.1337 0.0055 -0.116  2.40 2.0105 0  289.459  266.224  0.0000
C4 2455478.681316  0.1411 0.0061 -0.026  2.41 2.0094 0  289.689  265.790  0.0000
C4 2455478.681942  0.1360 0.0049 -0.003  2.21 2.0083 0  289.567  265.676  0.0000
C4 2455478.682567  0.1326 0.0057 -0.036  2.23 2.0071 0  289.121  265.860  0.0000
C4 2455478.683192  0.1477 0.0052 -0.031  2.32 2.0060 0  288.965  265.430  0.0000
C4 2455478.683817  0.1399 0.0058 -0.054  2.33 2.0049 0  288.926  265.317  0.0000
C4 2455478.684442  0.1347 0.0052 -0.035  2.28 2.0037 0  288.640  265.520  0.0000
C4 2455478.685067  0.1541 0.0060 -0.059  2.26 2.0026 0  288.806  265.099  0.0000
C4 2455478.685703  0.1610 0.0054 -0.017  2.25 2.0014 0  288.619  264.432  0.0000
C4 2455478.686317  0.1530 0.0057 -0.084  2.36 2.0002 0  288.225  263.998  0.0000
C4 2455478.686942  0.1723 0.0053 -0.071  2.41 1.9991 0  288.345  263.740  0.0000
C4 2455478.687578  0.1605 0.0074 -0.037  2.29 1.9979 0  288.187  263.362  0.0000
C4 2455478.688203  0.1604 0.0053 -0.115  2.47 1.9967 0  287.954  263.471  0.0000
C4 2455478.688828  0.1549 0.0053 -0.098  2.46 1.9955 0  288.020  263.503  0.0000
C4 2455478.689453  0.1651 0.0054 -0.142  2.49 1.9943 0  287.998  264.603  0.0000
C4 2455478.690078  0.1736 0.0055 -0.236  2.74 1.9930 0  287.510  264.382  0.0000
C4 2455478.690704  0.1602 0.0055 -0.324  2.91 1.9918 0  287.364  264.103  0.0000
C4 2455478.691329  0.1747 0.0084 -0.333  2.74 1.9906 0  287.615  263.742  0.0000
C4 2455478.691954  0.1730 0.0064 -0.381  2.84 1.9893 0  287.336  263.318  0.0000
C4 2455478.694465  0.1836 0.0059 -0.266  2.72 1.9843 0  286.646  262.811  0.0000
C4 2455478.695090  0.1844 0.0052 -0.203  2.63 1.9830 0  286.574  262.736  0.0000
C4 2455478.695727  0.1725 0.0066 -0.260  2.72 1.9817 0  286.225  262.237  0.0000
C4 2455478.696352  0.1855 0.0061 -0.251  2.76 1.9804 0  286.315  262.574  0.0000
C4 2455478.696977  0.1961 0.0078 -0.382  2.92 1.9791 0  286.411  262.374  0.0000
C4 2455478.697602  0.1927 0.0073 -0.221  2.66 1.9778 0  287.187  263.816  0.0000
C4 2455478.698227  0.2047 0.0055 -0.157  2.50 1.9764 0  287.132  263.900  0.0000
C4 2455478.698852  0.2010 0.0049 -0.162  2.62 1.9751 0  287.973  264.562  0.0000
C4 2455478.699477  0.1971 0.0057 -0.366  2.83 1.9738 0  287.667  264.709  0.0000
C4 2455478.700102  0.1950 0.0054 -0.287  2.69 1.9724 0  287.591  264.896  0.0000
C4 2455478.700739  0.2039 0.0054 -0.082  2.38 1.9711 0  287.437  264.941  0.0000
C4 2455478.701364  0.2109 0.0054 -0.120  2.48 1.9697 0  286.998  264.744  0.0000
C4 2455478.701989  0.2029 0.0059 -0.101  2.45 1.9684 0  286.936  264.259  0.0000
C4 2455478.702614  0.2114 0.0051 -0.076  2.33 1.9670 0  286.715  264.313  0.0000
C4 2455478.703239  0.2162 0.0051 -0.056  2.36 1.9656 0  286.704  264.140  0.0000
C4 2455478.703864  0.2114 0.0052 -0.070  2.27 1.9642 0  288.000  264.661  0.0000
C4 2455478.714281  0.2338 0.0058 -0.191  2.63 1.9402 0  285.839  261.368  0.0000
C4 2455478.714918  0.2337 0.0054 -0.156  2.65 1.9387 0  285.152  260.800  0.0000
C4 2455478.715543  0.2396 0.0057 -0.173  2.60 1.9372 0  287.266  262.886  0.0000
C4 2455478.716168  0.2192 0.0052 -0.139  2.48 1.9357 0  287.016  262.572  0.0000
C4 2455478.716793  0.2235 0.0053 -0.200  2.62 1.9342 0  289.225  264.842  0.0000
C4 2455478.717418  0.2472 0.0053 -0.155  2.57 1.9326 0  289.076  264.657  0.0000
C4 2455478.718043  0.2407 0.0053 -0.204  2.65 1.9311 0  289.183  264.551  0.0000
C4 2455478.718668  0.2336 0.0057 -0.211  2.60 1.9296 0  288.917  264.103  0.0000
C4 2455478.719293  0.2357 0.0052 -0.138  2.53 1.9281 0  289.193  265.130  0.0000
C4 2455478.719918  0.2395 0.0051 -0.096  2.37 1.9265 0  289.331  264.692  0.0000
C4 2455478.720543  0.2384 0.0056 -0.124  2.42 1.9250 0  289.475  264.559  0.0000
C4 2455478.721168  0.2422 0.0056 -0.096  2.43 1.9234 0  289.361  264.461  0.0000
C4 2455478.721793  0.2271 0.0056 -0.078  2.32 1.9219 0  289.299  264.412  0.0000
C4 2455478.722418  0.2374 0.0057 -0.062  2.34 1.9203 0  289.063  264.426  0.0000
C4 2455478.723043  0.2471 0.0054 -0.093  2.38 1.9187 0  288.951  264.126  0.0000
C4 2455478.723668  0.2180 0.0052 -0.063  2.37 1.9172 0  288.853  263.782  0.0000
C4 2455478.724293  0.2419 0.0056 -0.070  2.32 1.9156 0  288.693  263.900  0.0000
C4 2455478.724918  0.2382 0.0054 -0.057  2.36 1.9140 0  288.600  263.542  0.0000
C4 2455478.725543  0.2509 0.0066 -0.105  2.40 1.9124 0  288.325  263.408  0.0000
C4 2455478.726168  0.2280 0.0057 -0.194  2.61 1.9108 0  288.104  262.924  0.0000
C4 2455478.726793  0.2386 0.0054 -0.082  2.36 1.9092 0  288.045  262.560  0.0000
C4 2455478.727418  0.2372 0.0053 -0.165  2.57 1.9076 0  288.072  262.322  0.0000
C4 2455478.728043  0.2464 0.0055 -0.083  2.37 1.9060 0  287.872  264.318  0.0000
C4 2455478.728668  0.2299 0.0066 -0.195  2.63 1.9044 0  287.703  264.449  0.0000
C4 2455478.729293  0.2355 0.0067 -0.260  2.59 1.9028 0  289.202  265.096  0.0000
C4 2455478.729918  0.2349 0.0072 -0.123  2.44 1.9012 0  289.405  264.437  0.0000
C4 2455478.730555  0.2298 0.0060 -0.205  2.56 1.8995 0  289.508  264.055  0.0000
C4 2455478.731180  0.2258 0.0060 -0.190  2.54 1.8979 0  289.421  263.630  0.0000
C4 2455478.731805  0.2283 0.0065 -0.163  2.56 1.8962 0  289.323  263.802  0.0000
C4 2455478.732430  0.2313 0.0063 -0.236  2.71 1.8946 0  289.188  263.736  0.0000
C4 2455478.733055  0.2197 0.0067 -0.244  2.77 1.8930 0  289.145  263.260  0.0000
C4 2455478.733680  0.2296 0.0056 -0.190  2.60 1.8913 0  289.031  263.033  0.0000
C4 2455478.734305  0.2194 0.0063 -0.131  2.50 1.8897 0  289.186  262.816  0.0000
C4 2455478.734930  0.2291 0.0053 -0.080  2.38 1.8880 0  289.184  262.199  0.0000
C4 2455478.735567  0.2210 0.0069 -0.160  2.61 1.8863 0  289.015  262.291  0.0000
C4 2455478.736192  0.2324 0.0055 -0.094  2.44 1.8847 0  288.779  265.009  0.0000
C4 2455478.736817  0.2374 0.0053 -0.082  2.32 1.8830 0  288.414  264.900  0.0000
C4 2455478.737442  0.2279 0.0049 -0.064  2.26 1.8813 0  288.453  265.613  0.0000
C4 2455478.738067  0.2256 0.0060 -0.084  2.33 1.8796 0  289.266  265.691  0.0000
C4 2455478.738692  0.2182 0.0059 -0.126  2.49 1.8780 0  289.173  265.709  0.0000
C4 2455478.739329  0.2080 0.0057 -0.046  2.36 1.8762 0  289.176  265.306  0.0000
C4 2455478.739954  0.2113 0.0051 -0.041  2.22 1.8746 0  289.068  265.268  0.0000
C4 2455478.740579  0.2082 0.0051 -0.017  2.15 1.8729 0  288.996  265.162  0.0000
C4 2455478.741204  0.2133 0.0048 -0.013  2.24 1.8712 0  288.940  265.026  0.0000
C4 2455478.741829  0.2136 0.0056 -0.005  2.17 1.8695 0  288.753  264.718  0.0000
C4 2455478.742454  0.2162 0.0052  0.027  2.13 1.8678 0  288.712  264.243  0.0000
C4 2455478.743079  0.2157 0.0051  0.028  2.10 1.8661 0  288.754  263.963  0.0000
C4 2455478.743704  0.1988 0.0050  0.000  2.16 1.8644 0  288.671  263.844  0.0000
C4 2455478.744329  0.1990 0.0048  0.011  2.15 1.8626 0  288.512  263.932  0.0000
C4 2455478.744954  0.2106 0.0050 -0.005  2.13 1.8609 0  288.467  263.591  0.0000
C4 2455478.745579  0.1945 0.0054  0.033  2.13 1.8592 0  288.571  263.380  0.0000
C4 2455478.746204  0.2121 0.0048  0.027  2.14 1.8575 0  288.580  263.291  0.0000
C4 2455478.746829  0.2105 0.0055  0.015  2.23 1.8558 0  288.448  263.310  0.0000
C4 2455478.747454  0.2068 0.0058 -0.062  2.32 1.8540 0  288.418  263.129  0.0000
C4 2455478.748090  0.1940 0.0051 -0.010  2.20 1.8523 0  288.375  262.374  0.0000
C4 2455478.748715  0.2059 0.0051 -0.028  2.26 1.8506 0  288.397  261.843  0.0000
C4 2455478.749341  0.2129 0.0048  0.022  2.06 1.8488 0  288.106  261.809  0.0000
C4 2455478.749966  0.1922 0.0050  0.034  2.04 1.8471 0  288.061  263.707  0.0000
C4 2455478.750591  0.1942 0.0053  0.056  2.04 1.8453 0  288.104  263.538  0.0000
C4 2455478.751216  0.2043 0.0048 -0.008  2.28 1.8436 0  288.561  264.172  0.0000
C4 2455478.751841  0.1886 0.0051  0.035  2.07 1.8418 0  288.484  263.972  0.0000
C4 2455478.752466  0.1902 0.0046  0.006  2.19 1.8401 0  288.221  263.938  0.0000
C4 2455478.753102  0.1752 0.0045 -0.014  2.20 1.8383 0  288.235  263.795  0.0000
C4 2455478.753727  0.2021 0.0049  0.014  2.15 1.8365 0  287.896  263.613  0.0000
C4 2455478.754352  0.1729 0.0051  0.013  2.14 1.8348 0  287.749  263.346  0.0000
C4 2455478.754977  0.1726 0.0048  0.025  2.10 1.8330 0  287.840  263.036  0.0000
C4 2455478.755602  0.1822 0.0048  0.041  2.16 1.8313 0  288.389  263.359  0.0000
C4 2455478.756227  0.1794 0.0047  0.028  2.18 1.8295 0  288.152  263.365  0.0000
C4 2455478.756852  0.1756 0.0047  0.026  2.18 1.8277 0  288.202  262.745  0.0000
C4 2455478.757478  0.1784 0.0052  0.052  2.06 1.8260 0  288.167  262.434  0.0000
C4 2455478.758103  0.1800 0.0051  0.070  2.11 1.8242 0  288.244  262.238  0.0000
C4 2455478.758739  0.1619 0.0049  0.048  2.10 1.8224 0  288.304  262.165  0.0000
C4 2455478.759364  0.1672 0.0050  0.035  2.09 1.8206 0  288.306  261.914  0.0000
C4 2455478.759989  0.1621 0.0043 -0.005  2.24 1.8188 0  288.554  263.690  0.0000
C4 2455478.760614  0.1623 0.0046  0.009  2.18 1.8171 0  288.558  263.673  0.0000
C4 2455478.761239  0.1562 0.0044  0.011  2.01 1.8153 0  288.759  265.001  0.0000
C4 2455478.761864  0.1561 0.0053  0.008  2.19 1.8135 0  288.754  264.921  0.0000
C4 2455478.762501  0.1495 0.0045  0.021  2.13 1.8117 0  288.661  264.898  0.0000
C4 2455478.763126  0.1474 0.0048  0.000  2.26 1.8099 0  288.730  264.592  0.0000
C4 2455478.763751  0.1438 0.0049  0.026  2.17 1.8081 0  288.905  264.175  0.0000
C4 2455478.764376  0.1426 0.0055  0.053  1.98 1.8063 0  288.961  264.110  0.0000
C4 2455478.765001  0.1440 0.0046  0.061  2.00 1.8045 0  288.791  263.699  0.0000
C4 2455478.765626  0.1343 0.0046  0.019  2.10 1.8027 0  288.551  263.405  0.0000
C4 2455478.766251  0.1354 0.0048  0.037  2.03 1.8009 0  288.188  262.870  0.0000
C4 2455478.766876  0.1369 0.0048  0.069  2.02 1.7991 0  288.268  262.624  0.0000
C4 2455478.767501  0.1332 0.0051  0.031  2.21 1.7973 0  288.114  262.487  0.0000
C4 2455478.768126  0.1390 0.0046  0.041  2.13 1.7955 0  288.135  262.506  0.0000
C4 2455478.768751  0.1260 0.0047  0.022  2.11 1.7937 0  287.954  266.302  0.0000
C4 2455478.769388  0.1173 0.0049  0.009  2.19 1.7919 0  288.015  266.133  0.0000
C4 2455478.770013  0.1200 0.0050  0.026  1.92 1.7901 0  288.131  265.696  0.0000
C4 2455478.770638  0.1148 0.0051  0.056  2.08 1.7883 0  288.473  265.392  0.0000
C4 2455478.771263  0.1215 0.0042  0.032  2.08 1.7865 0  288.382  265.361  0.0000
C4 2455478.771888  0.1147 0.0053  0.032  2.07 1.7847 0  288.357  265.040  0.0000
C4 2455478.772513  0.1142 0.0043  0.050  2.07 1.7829 0  288.290  264.847  0.0000
C4 2455478.773138  0.0969 0.0052  0.007  2.17 1.7811 0  288.318  264.781  0.0000
C4 2455478.773763  0.1105 0.0044  0.018  2.10 1.7792 0  288.668  264.232  0.0000
C4 2455478.774388  0.1034 0.0043  0.056  1.95 1.7774 0  288.565  264.013  0.0000
C4 2455478.775025  0.0949 0.0047  0.036  2.17 1.7756 0  288.639  263.640  0.0000
C4 2455478.775650  0.1029 0.0049  0.032  2.19 1.7738 0  288.672  263.592  0.0000
C4 2455478.776275  0.0935 0.0043  0.049  2.06 1.7720 0  288.846  263.455  0.0000
C4 2455478.776900  0.0980 0.0043  0.032  2.12 1.7702 0  288.603  263.359  0.0000
C4 2455478.777525  0.0982 0.0048  0.043  2.12 1.7683 0  288.526  263.094  0.0000
C4 2455478.778150  0.0847 0.0051  0.039  1.98 1.7665 0  288.579  262.845  0.0000
C4 2455478.778786  0.0894 0.0047  0.046  2.06 1.7647 0  288.607  262.880  0.0000
C4 2455478.779411  0.0755 0.0042  0.060  1.99 1.7629 0  288.549  262.732  0.0000
C4 2455478.780036  0.0897 0.0048  0.031  2.13 1.7610 0  288.630  262.453  0.0000
C4 2455478.780662  0.0856 0.0046 -0.015  2.18 1.7592 0  288.350  264.451  0.0000
C4 2455478.781287  0.0694 0.0056  0.008  2.10 1.7574 0  288.371  264.384  0.0000
C4 2455478.781912  0.0638 0.0044  0.031  2.11 1.7556 0  288.475  264.261  0.0000
C4 2455478.782537  0.0794 0.0045 -0.008  2.15 1.7538 0  288.445  264.286  0.0000
C4 2455478.783162  0.0712 0.0050 -0.004  2.14 1.7519 0  288.444  264.060  0.0000
C4 2455478.783787  0.0644 0.0042  0.017  2.03 1.7501 0  288.226  263.937  0.0000
C4 2455478.784423  0.0618 0.0043  0.015  1.97 1.7483 0  288.111  263.812  0.0000
C4 2455478.785048  0.0643 0.0041 -0.012  2.14 1.7464 0  288.231  263.751  0.0000
C4 2455478.785673  0.0612 0.0053 -0.003  2.15 1.7446 0  288.368  263.587  0.0000
C4 2455478.786298  0.0536 0.0042 -0.027  2.17 1.7428 0  288.373  263.525  0.0000
C4 2455478.786923  0.0538 0.0042 -0.025  2.20 1.7410 0  288.491  265.489  0.0000
C4 2455478.787548  0.0519 0.0045 -0.017  2.31 1.7392 0  288.612  265.499  0.0000
C4 2455478.788173  0.0446 0.0051 -0.019  2.16 1.7373 0  288.691  265.248  0.0000
C4 2455478.789435  0.0536 0.0043 -0.000  2.08 1.7337 0  288.667  264.627  0.0000
C4 2455478.790060  0.0417 0.0044 -0.017  2.14 1.7318 0  288.853  264.246  0.0000
C4 2455478.790685  0.0391 0.0043 -0.024  2.23 1.7300 0  288.694  264.084  0.0000
C4 2455478.791310  0.0398 0.0042 -0.023  2.17 1.7282 0  288.657  263.959  0.0000
C4 2455478.791970  0.0367 0.0050 -0.022  2.25 1.7263 0  288.506  263.862  0.0000
C4 2455478.792595  0.0293 0.0064 -0.106  2.40 1.7245 0  288.162  263.842  0.0000
C4 2455478.793220  0.0172 0.0044 -0.138  2.54 1.7226 0  288.114  263.541  0.0000
C4 2455478.793845  0.0196 0.0048 -0.088  2.34 1.7208 0  288.010  263.773  0.0000
C4 2455478.794470  0.0189 0.0043 -0.090  2.26 1.7190 0  288.087  265.868  0.0000
C4 2455478.795095  0.0226 0.0052 -0.083  2.40 1.7172 0  288.137  265.628  0.0000
C4 2455478.795732  0.0244 0.0048 -0.052  2.25 1.7153 0  288.228  265.345  0.0000
C4 2455478.796357  0.0107 0.0046 -0.055  2.28 1.7135 0  288.573  264.782  0.0000
C4 2455478.796993  0.0238 0.0044 -0.107  2.48 1.7117 0  288.335  264.786  0.0000
C4 2455478.797618  0.0155 0.0050 -0.089  2.31 1.7098 0  288.234  264.476  0.0000
C4 2455478.798255  0.0122 0.0048 -0.081  2.42 1.7080 0  287.960  264.228  0.0000
C4 2455478.798880  0.0095 0.0052 -0.029  2.28 1.7062 0  288.028  264.162  0.0000
C4 2455478.799505 -0.0011 0.0046 -0.035  2.28 1.7044 0  287.959  264.044  0.0000
C4 2455478.800130  0.0105 0.0047 -0.066  2.42 1.7026 0  288.027  265.328  0.0000
C4 2455478.800767  0.0038 0.0045 -0.096  2.40 1.7007 0  288.298  265.052  0.0000
C4 2455478.801392 -0.0042 0.0047 -0.104  2.54 1.6989 0  288.716  265.637  0.0000
C4 2455478.802017 -0.0044 0.0046 -0.045  2.27 1.6971 0  288.923  265.399  0.0000
C4 2455478.802642  0.0017 0.0045 -0.040  2.31 1.6953 0  289.063  265.230  0.0000
C4 2455478.803267 -0.0117 0.0046 -0.021  2.21 1.6935 0  289.499  264.938  0.0000
C4 2455478.803892 -0.0009 0.0049 -0.066  2.36 1.6917 0  289.539  264.820  0.0000
C4 2455478.804528 -0.0078 0.0043 -0.054  2.36 1.6898 0  289.397  264.646  0.0000
C4 2455478.805153 -0.0159 0.0047 -0.080  2.31 1.6880 0  289.132  264.665  0.0000
C4 2455478.805778 -0.0152 0.0047 -0.024  2.17 1.6862 0  289.374  264.285  0.0000
C4 2455478.806403 -0.0089 0.0045 -0.089  2.50 1.6844 0  289.053  264.373  0.0000
C4 2455478.807028 -0.0263 0.0048 -0.158  2.58 1.6826 0  289.122  264.095  0.0000
C4 2455478.807653 -0.0134 0.0048 -0.231  2.75 1.6808 0  288.663  265.596  0.0000
C4 2455478.808279 -0.0235 0.0042 -0.279  2.91 1.6790 0  288.438  265.665  0.0000
C4 2455478.808904 -0.0262 0.0044 -0.184  2.62 1.6772 0  288.827  265.051  0.0000
C4 2455478.809529 -0.0296 0.0042 -0.234  2.78 1.6754 0  288.509  264.952  0.0000
C4 2455478.810154 -0.0257 0.0044 -0.164  2.62 1.6736 0  288.681  264.920  0.0000
C4 2455478.810779 -0.0395 0.0052 -0.188  2.53 1.6718 0  289.077  264.631  0.0000
C4 2455478.811415 -0.0424 0.0045 -0.255  2.84 1.6700 0  289.055  264.597  0.0000
C4 2455478.812040 -0.0403 0.0045 -0.352  2.97 1.6682 0  289.310  265.472  0.0000
C4 2455478.812665 -0.0404 0.0051 -0.490  3.06 1.6664 0  289.426  265.135  0.0000
C4 2455478.813290 -0.0319 0.0075 -0.331  2.90 1.6646 0  289.647  264.989  0.0000
C4 2455478.813915 -0.0387 0.0049 -0.415  3.03 1.6628 0  289.379  264.796  0.0000
C4 2455478.814540 -0.0399 0.0046 -0.284  2.83 1.6610 0  289.977  264.499  0.0000
C4 2455478.815165 -0.0355 0.0056 -0.269  2.74 1.6592 0  290.199  264.135  0.0000
C4 2455478.815790 -0.0527 0.0051 -0.210  2.62 1.6575 0  290.055  263.984  0.0000
C4 2455478.816427 -0.0511 0.0046 -0.178  2.55 1.6556 0  290.256  264.063  0.0000
C4 2455478.817052 -0.0503 0.0054 -0.170  2.53 1.6539 0  290.341  263.909  0.0000
C4 2455478.817677 -0.0542 0.0045 -0.157  2.55 1.6521 0  290.336  263.765  0.0000
C4 2455478.818302 -0.0558 0.0050 -0.119  2.44 1.6503 0  290.248  263.637  0.0000
C4 2455478.818927 -0.0456 0.0047 -0.123  2.44 1.6485 0  290.312  263.513  0.0000
C4 2455478.819552 -0.0446 0.0040 -0.100  2.45 1.6467 0  287.534  266.154  0.0000
C4 2455478.820177 -0.0600 0.0038 -0.087  2.40 1.6450 0  287.743  265.955  0.0000
C4 2455478.820883 -0.0640 0.0044 -0.106  2.44 1.6430 0  287.693  265.869  0.0000
C4 2455478.821531 -0.0525 0.0083 -0.230  2.39 1.6412 0  287.779  265.846  0.0000
C4 2455478.822180 -0.0738 0.0043 -0.099  2.40 1.6393 0  287.655  265.798  0.0000
C4 2455478.822805 -0.0627 0.0041 -0.050  2.31 1.6376 0  287.806  265.682  0.0000
C4 2455478.823441 -0.0683 0.0046 -0.094  2.41 1.6358 0  288.031  265.519  0.0000
C4 2455478.824066 -0.0581 0.0039 -0.045  2.24 1.6340 0  288.052  265.467  0.0000
C4 2455478.824691 -0.0556 0.0042 -0.046  2.32 1.6322 0  287.929  265.184  0.0000
C4 2455478.825316 -0.0651 0.0044 -0.070  2.39 1.6305 0  288.430  264.936  0.0000
C4 2455478.825941 -0.0694 0.0052 -0.027  2.31 1.6287 0  288.358  265.127  0.0000
C4 2455478.826566 -0.0619 0.0041 -0.000  2.13 1.6270 0  288.607  264.773  0.0000
C4 2455478.827203 -0.0723 0.0049 -0.074  2.21 1.6252 0  288.441  264.501  0.0000
C4 2455478.827828 -0.0422 0.0070 -0.143  2.10 1.6234 0  288.608  264.514  0.0000
C4 2455478.828453 -0.0594 0.0073 -0.359  2.15 1.6217 0  288.538  264.265  0.0000
C4 2455478.829078 -0.0593 0.0088 -0.286  2.21 1.6200 0  288.331  264.146  0.0000
C4 2455478.829715 -0.0669 0.0045  0.015  2.16 1.6182 0  288.473  264.827  0.0000
C4 2455478.830340 -0.0755 0.0045 -0.021  2.32 1.6164 0  288.514  264.551  0.0000
C4 2455478.830965 -0.0669 0.0038 -0.013  2.18 1.6147 0  288.403  264.502  0.0000
C4 2455478.831590 -0.0771 0.0048 -0.006  2.29 1.6130 0  288.293  264.559  0.0000
C4 2455478.832215 -0.0708 0.0050 -0.002  2.28 1.6112 0  288.549  264.806  0.0000
C4 2455478.832840 -0.0664 0.0043 -0.009  2.30 1.6095 0  288.494  264.828  0.0000
C4 2455478.833465 -0.0705 0.0042 -0.006  2.26 1.6078 0  288.666  264.384  0.0000
C4 2455478.834090 -0.0793 0.0037 -0.042  2.35 1.6060 0  288.844  264.333  0.0000
C4 2455478.834727 -0.0747 0.0044 -0.020  2.25 1.6043 0  288.805  264.071  0.0000
C4 2455478.835352 -0.0729 0.0049 -0.030  2.36 1.6026 0  289.044  263.836  0.0000
C4 2455478.835977 -0.0798 0.0040  0.010  2.30 1.6008 0  289.165  263.714  0.0000
C4 2455478.836602 -0.0739 0.0039  0.049  2.02 1.5991 0  288.910  263.651  0.0000
C4 2455478.837227 -0.0842 0.0042 -0.007  2.34 1.5974 0  288.913  263.621  0.0000
C4 2455478.837852 -0.0697 0.0050 -0.157  2.26 1.5957 0  288.513  263.590  0.0000
C4 2455478.838477 -0.0807 0.0041  0.009  2.27 1.5940 0  288.700  264.913  0.0000
C4 2455478.839102 -0.0814 0.0037 -0.069  2.24 1.5923 0  288.738  264.897  0.0000
C4 2455478.839727 -0.0748 0.0047  0.020  2.13 1.5906 0  288.792  264.942  0.0000
C4 2455478.840363 -0.0840 0.0046  0.005  2.16 1.5888 0  289.341  266.000  0.0000
C4 2455478.840988 -0.0832 0.0043  0.035  2.12 1.5871 0  289.478  265.873  0.0000
C4 2455478.841614 -0.0762 0.0039  0.009  2.14 1.5855 0  289.647  265.876  0.0000
C4 2455478.842239 -0.0755 0.0042  0.040  2.05 1.5837 0  289.770  265.773  0.0000
C4 2455478.842864 -0.0840 0.0043  0.054  2.01 1.5821 0  290.066  265.697  0.0000
C4 2455478.843500 -0.0801 0.0044  0.014  2.13 1.5803 0  289.911  265.666  0.0000
C4 2455478.844125 -0.0810 0.0099 -0.357  2.06 1.5787 0  290.004  265.578  0.0000
C4 2455478.844750 -0.0912 0.0042  0.022  2.10 1.5770 0  290.086  265.491  0.0000
C4 2455478.845375 -0.0854 0.0038  0.009  2.09 1.5753 0  290.074  265.582  0.0000
C4 2455478.846000 -0.0809 0.0047 -0.020  2.31 1.5736 0  288.045  265.389  0.0000
C4 2455478.846625 -0.0794 0.0042 -0.015  2.20 1.5719 0  288.265  265.229  0.0000
C4 2455478.847285 -0.0989 0.0044 -0.031  2.26 1.5702 0  288.217  265.054  0.0000
C4 2455478.847922 -0.0841 0.0053 -0.129  2.26 1.5685 0  288.257  265.084  0.0000
C4 2455478.851672 -0.0936 0.0044 -0.083  2.38 1.5585 0  289.306  264.141  0.0000
C4 2455478.852297 -0.0776 0.0048  0.009  2.25 1.5569 0  288.008  265.375  0.0000
C4 2455478.852922 -0.0744 0.0044  0.023  2.33 1.5552 0  288.172  265.194  0.0000
C4 2455478.853558 -0.0849 0.0036  0.002  2.23 1.5535 0  288.586  265.726  0.0000
C4 2455478.854184 -0.0731 0.0040  0.050  2.20 1.5519 0  288.684  265.540  0.0000
C4 2455478.854809 -0.0773 0.0039 -0.008  2.45 1.5503 0  289.164  265.192  0.0000
C4 2455478.855434 -0.0796 0.0039  0.020  2.22 1.5486 0  289.253  264.940  0.0000
C4 2455478.856059 -0.0773 0.0037  0.036  2.25 1.5470 0  289.426  264.692  0.0000
C4 2455478.856684 -0.0772 0.0043  0.049  2.30 1.5454 0  289.632  264.625  0.0000
C4 2455478.857320 -0.0820 0.0039  0.036  2.23 1.5437 0  289.716  264.650  0.0000
C4 2455478.857945 -0.0766 0.0049  0.020  2.21 1.5421 0  289.820  264.625  0.0000
C4 2455478.858570 -0.0834 0.0038 -0.006  2.25 1.5405 0  289.885  264.429  0.0000
C4 2455478.859195 -0.0734 0.0045  0.046  2.18 1.5389 0  289.718  264.445  0.0000
C4 2455478.859820 -0.0854 0.0041  0.059  2.15 1.5373 0  289.786  264.326  0.0000
C4 2455478.860445 -0.0704 0.0049  0.026  2.28 1.5356 0  289.649  264.404  0.0000
C4 2455478.861070 -0.0850 0.0051 -0.015  2.25 1.5340 0  288.008  265.820  0.0000
C4 2455478.861695 -0.0781 0.0057 -0.100  2.20 1.5324 0  287.919  265.796  0.0000
C4 2455478.862320 -0.0860 0.0038 -0.002  2.24 1.5308 0  288.116  265.638  0.0000
C4 2455478.862946 -0.0857 0.0047  0.009  2.28 1.5292 0  288.307  265.663  0.0000
C4 2455478.863582 -0.0803 0.0043 -0.004  2.40 1.5276 0  288.527  265.481  0.0000
C4 2455478.864207 -0.0772 0.0042  0.040  2.37 1.5260 0  288.658  265.445  0.0000
C4 2455478.864832 -0.0714 0.0041  0.095  2.19 1.5244 0  288.615  265.408  0.0000
C4 2455478.865457 -0.0774 0.0044  0.080  2.19 1.5229 0  288.530  265.505  0.0000
C4 2455478.866094 -0.0694 0.0040  0.062  2.20 1.5212 0  288.398  265.606  0.0000
C4 2455478.866719 -0.0708 0.0044  0.081  2.20 1.5197 0  288.772  265.579  0.0000
C4 2455478.867355 -0.0866 0.0040  0.047  2.24 1.5181 0  289.041  265.658  0.0000
C4 2455478.867980 -0.0766 0.0036  0.076  2.15 1.5165 0  289.002  265.635  0.0000
C4 2455478.868605 -0.0833 0.0034  0.089  2.17 1.5149 0  288.979  265.573  0.0000
C4 2455478.869242 -0.0800 0.0046  0.076  2.16 1.5133 0  289.133  265.413  0.0000
C4 2455478.869867 -0.0825 0.0037  0.103  2.22 1.5118 0  289.286  265.340  0.0000
C4 2455478.870492 -0.0791 0.0037  0.100  2.22 1.5102 0  289.495  265.238  0.0000
C4 2455478.871129 -0.0742 0.0034  0.099  2.03 1.5087 0  289.957  264.955  0.0000
C4 2455478.871754 -0.0856 0.0047  0.064  2.22 1.5071 0  289.921  264.846  0.0000
C4 2455478.872379 -0.0661 0.0039  0.074  2.13 1.5055 0  290.020  264.881  0.0000
C4 2455478.873004 -0.0792 0.0037  0.069  2.08 1.5040 0  290.184  264.873  0.0000
C4 2455478.873640 -0.0741 0.0044  0.037  2.28 1.5024 0  290.218  264.807  0.0000
C4 2455478.874265 -0.0848 0.0041  0.049  2.27 1.5009 0  290.216  264.746  0.0000
C4 2455478.874890 -0.0906 0.0043  0.020  2.29 1.4994 0  290.057  264.696  0.0000
C4 2455478.875516 -0.0862 0.0042 -0.010  2.30 1.4979 0  287.895  266.231  0.0000
C4 2455478.876141 -0.0806 0.0045 -0.135  2.54 1.4963 0  288.148  266.067  0.0000
C4 2455478.876777 -0.0821 0.0035  0.038  2.32 1.4948 0  288.249  265.952  0.0000
C4 2455478.877402 -0.0767 0.0035  0.048  2.31 1.4932 0  288.692  265.944  0.0000
C4 2455478.878027 -0.0813 0.0035  0.094  2.19 1.4917 0  288.802  265.863  0.0000
C4 2455478.878652 -0.0832 0.0037  0.060  2.22 1.4902 0  288.925  265.618  0.0000
C4 2455478.879277 -0.0804 0.0043  0.054  2.42 1.4887 0  289.356  265.422  0.0000
C4 2455478.879902 -0.0807 0.0039  0.075  2.34 1.4872 0  289.515  265.296  0.0000
C4 2455478.880527 -0.0740 0.0037  0.094  2.21 1.4857 0  289.484  265.114  0.0000
C4 2455478.881152 -0.0832 0.0035  0.088  2.26 1.4842 0  289.544  265.043  0.0000
C4 2455478.881777 -0.0835 0.0040  0.014  2.38 1.4827 0  289.826  264.816  0.0000
C4 2455478.882414 -0.0845 0.0044  0.054  2.19 1.4812 0  290.031  264.758  0.0000
C4 2455478.883039 -0.0785 0.0034  0.082  2.20 1.4797 0  290.191  264.774  0.0000
C4 2455478.883664 -0.0719 0.0038  0.084  2.21 1.4782 0  290.182  264.726  0.0000
C4 2455478.884289 -0.0751 0.0038  0.113  2.14 1.4768 0  290.339  264.775  0.0000
C4 2455478.884914 -0.0799 0.0036  0.064  2.20 1.4753 0  290.659  264.598  0.0000
C4 2455478.885551 -0.0818 0.0038  0.055  2.37 1.4738 0  290.551  264.321  0.0000
C4 2455478.886176 -0.0789 0.0048  0.091  2.27 1.4723 0  288.404  265.214  0.0000
C4 2455478.886801 -0.0798 0.0041  0.096  2.22 1.4709 0  288.565  265.353  0.0000
C4 2455478.887426 -0.0826 0.0035  0.125  2.05 1.4694 0  288.832  266.162  0.0000
C4 2455478.888051 -0.0827 0.0044  0.099  2.18 1.4679 0  289.241  266.035  0.0000
C4 2455478.888676 -0.0721 0.0037  0.074  2.28 1.4665 0  289.305  266.197  0.0000
C4 2455478.889301 -0.0786 0.0051  0.065  2.15 1.4650 0  288.196  266.306  0.0000
C4 2455478.889926 -0.0724 0.0042  0.045  2.35 1.4636 0  288.544  266.113  0.0000
C4 2455478.890563 -0.0778 0.0034  0.017  2.37 1.4621 0  288.663  266.009  0.0000
C4 2455478.891188 -0.0929 0.0044  0.015  2.43 1.4607 0  288.776  265.920  0.0000
C4 2455478.891813 -0.0814 0.0040 -0.038  2.47 1.4593 0  289.080  265.943  0.0000
C4 2455478.892438 -0.0766 0.0044 -0.098  2.55 1.4578 0  289.257  265.665  0.0000
C4 2455478.893063 -0.0811 0.0037 -0.021  2.41 1.4564 0  289.501  265.366  0.0000
C4 2455478.893688 -0.0775 0.0040 -0.021  2.44 1.4550 0  289.852  265.156  0.0000
C4 2455478.896824 -0.0989 0.0037 -0.087  2.55 1.4479 0  289.462  265.139  0.0000
C4 2455478.897461 -0.0921 0.0041 -0.073  2.50 1.4465 0  288.983  265.283  0.0000
C4 2455478.898086 -0.0772 0.0055 -0.131  2.69 1.4451 0  286.851  265.273  0.0000
C4 2455478.898711 -0.0808 0.0040 -0.183  2.69 1.4437 0  286.684  265.185  0.0000
C4 2455478.899336 -0.0770 0.0042 -0.082  2.52 1.4423 0  287.088  265.564  0.0000
C4 2455478.899961 -0.0756 0.0049 -0.075  2.52 1.4409 0  288.053  265.502  0.0000
C4 2455478.900598 -0.0821 0.0043 -0.034  2.51 1.4395 0  288.299  265.441  0.0000
C4 2455478.901223 -0.0778 0.0038 -0.054  2.48 1.4381 0  288.842  265.515  0.0000
C4 2455478.901848 -0.0844 0.0038 -0.030  2.52 1.4368 0  289.252  265.215  0.0000
C4 2455478.902484 -0.0890 0.0044 -0.009  2.45 1.4354 0  289.175  264.969  0.0000
C4 2455478.903109 -0.0744 0.0037 -0.018  2.45 1.4340 0  289.243  264.958  0.0000
C4 2455478.903734 -0.0687 0.0043 -0.075  2.44 1.4326 0  288.166  265.705  0.0000
C4 2455478.904359 -0.0801 0.0042 -0.034  2.46 1.4313 0  288.451  265.875  0.0000
C4 2455478.904985 -0.0906 0.0044 -0.062  2.48 1.4299 0  288.579  265.886  0.0000
C4 2455478.905610 -0.0730 0.0046 -0.088  2.63 1.4286 0  288.668  266.044  0.0000
C4 2455478.910251 -0.0857 0.0045 -0.056  2.57 1.4187 0  290.376  265.274  0.0000
C4 2455478.910876 -0.0829 0.0054 -0.098  2.61 1.4174 0  290.554  265.259  0.0000
C4 2455478.911501 -0.0773 0.0047 -0.084  2.62 1.4161 0  290.811  265.182  0.0000
C4 2455478.912126 -0.0839 0.0061 -0.133  2.71 1.4148 0  290.867  265.217  0.0000
C4 2455478.912763 -0.0857 0.0056 -0.095  2.67 1.4134 0  291.042  265.083  0.0000
C4 2455478.913388 -0.0853 0.0064 -0.090  2.62 1.4121 0  289.678  265.027  0.0000
C4 2455478.914013 -0.0884 0.0052 -0.117  2.55 1.4108 0  289.538  264.685  0.0000
C4 2455478.914638 -0.0859 0.0051 -0.089  2.66 1.4095 0  288.673  265.499  0.0000
C4 2455478.915274 -0.0895 0.0054 -0.050  2.55 1.4082 0  289.086  265.656  0.0000
C4 2455478.915899 -0.0855 0.0059 -0.077  2.71 1.4069 0  289.064  265.973  0.0000
C4 2455478.916524 -0.0904 0.0063 -0.103  2.70 1.4057 0  289.192  265.898  0.0000
C5 2455519.591859 -0.0165 0.0064 -0.013  2.12 1.9688 0  256.314  259.874  0.0000
C5 2455519.592380 -0.0146 0.0075 -0.013  2.27 1.9677 0  255.975  260.018  0.0000
C5 2455519.592889 -0.0350 0.0062 -0.050  2.34 1.9666 0  255.899  260.366  0.0000
C5 2455519.593399 -0.0097 0.0064 -0.056  2.32 1.9655 0  255.658  260.202  0.0000
C5 2455519.593908  0.0058 0.0068 -0.033  2.26 1.9643 0  255.618  260.306  0.0000
C5 2455519.594452 -0.0044 0.0062 -0.034  2.28 1.9631 0  255.763  260.255  0.0000
C5 2455519.595019 -0.0039 0.0063 -0.043  2.26 1.9619 0  255.548  260.647  0.0000
C5 2455519.595621 -0.0241 0.0071 -0.054  2.37 1.9605 0  257.324  260.564  0.0000
C5 2455519.596200  0.0081 0.0066 -0.009  2.10 1.9592 0  257.109  260.643  0.0000
C5 2455519.596767 -0.0062 0.0067  0.024  2.06 1.9579 0  256.901  260.714  0.0000
C5 2455519.597346 -0.0065 0.0076 -0.012  2.16 1.9566 0  256.805  260.930  0.0000
C5 2455519.597913 -0.0143 0.0069 -0.004  2.21 1.9553 0  256.573  261.078  0.0000
C5 2455519.598492 -0.0051 0.0067  0.000  2.21 1.9540 0  256.276  261.388  0.0000
C5 2455519.599059 -0.0056 0.0061  0.016  2.09 1.9527 0  256.157  261.657  0.0000
C5 2455519.599626 -0.0008 0.0063 -0.002  2.14 1.9514 0  256.186  261.635  0.0000
C5 2455519.600193 -0.0118 0.0061 -0.035  2.24 1.9501 0  256.064  261.830  0.0000
C5 2455519.600760  0.0036 0.0062 -0.022  2.22 1.9487 0  255.949  261.919  0.0000
C5 2455519.601327  0.0052 0.0066  0.009  2.11 1.9474 0  255.703  261.933  0.0000
C5 2455519.601906 -0.0018 0.0074  0.040  2.06 1.9461 0  255.555  262.293  0.0000
C5 2455519.602473 -0.0070 0.0062  0.015  2.13 1.9447 0  255.300  262.177  0.0000
C5 2455519.603064 -0.0029 0.0083  0.010  2.12 1.9433 0  255.815  260.791  0.0000
C5 2455519.603665 -0.0161 0.0067  0.007  2.21 1.9419 0  257.217  260.519  0.0000
C5 2455519.604244 -0.0208 0.0090  0.010  2.19 1.9405 0  256.988  260.654  0.0000
C5 2455519.604811 -0.0216 0.0075  0.005  2.11 1.9392 0  256.682  261.076  0.0000
C5 2455519.605390  0.0045 0.0064 -0.023  2.06 1.9378 0  256.446  261.412  0.0000
C5 2455519.605969 -0.0160 0.0064 -0.097  2.47 1.9364 0  256.307  261.435  0.0000
C5 2455519.606536  0.0012 0.0070  0.015  2.01 1.9350 0  256.100  261.393  0.0000
C5 2455519.607103  0.0079 0.0067 -0.101  2.45 1.9336 0  256.008  261.564  0.0000
C5 2455519.607682 -0.0065 0.0069 -0.031  2.21 1.9322 0  256.069  261.443  0.0000
C5 2455519.608261 -0.0145 0.0065 -0.050  2.36 1.9308 0  255.775  261.826  0.0000
C5 2455519.608828 -0.0083 0.0077 -0.043  2.34 1.9294 0  255.588  261.998  0.0000
C5 2455519.609348 -0.0023 0.0077 -0.114  2.49 1.9281 0  255.400  262.032  0.0000
C5 2455519.609939 -0.0160 0.0066 -0.226  2.67 1.9267 0  255.024  261.533  0.0000
C5 2455519.610518 -0.0175 0.0065 -0.077  2.48 1.9252 0  254.890  261.223  0.0000
C5 2455519.611085  0.0005 0.0065 -0.101  2.44 1.9238 0  254.640  261.501  0.0000
C5 2455519.611663 -0.0174 0.0072 -0.108  2.39 1.9224 0  254.439  261.580  0.0000
C5 2455519.612242  0.0017 0.0066 -0.238  2.61 1.9209 0  254.443  261.712  0.0000
C5 2455519.612821 -0.0109 0.0071 -0.137  2.52 1.9195 0  254.066  261.789  0.0000
C5 2455519.613388  0.0025 0.0070 -0.111  2.39 1.9181 0  253.724  261.703  0.0000
C5 2455519.613955 -0.0079 0.0063 -0.135  2.53 1.9166 0  253.356  261.928  0.0000
C5 2455519.614522 -0.0089 0.0072 -0.143  2.47 1.9152 0  253.373  262.085  0.0000
C5 2455519.615113 -0.0121 0.0077 -0.134  2.60 1.9137 0  254.747  261.427  0.0000
C5 2455519.615691 -0.0094 0.0065 -0.082  2.32 1.9122 0  254.381  261.451  0.0000
C5 2455519.616270  0.0003 0.0068 -0.111  2.38 1.9108 0  254.160  261.519  0.0000
C5 2455519.616849 -0.0090 0.0071 -0.132  2.53 1.9093 0  254.061  261.775  0.0000
C5 2455519.617416  0.0064 0.0070 -0.159  2.49 1.9078 0  254.104  261.957  0.0000
C5 2455519.617995  0.0114 0.0073 -0.211  2.59 1.9063 0  254.012  262.177  0.0000
C5 2455519.618562 -0.0043 0.0073 -0.305  2.80 1.9049 0  253.923  262.565  0.0000
C5 2455519.619141 -0.0132 0.0060  0.004  2.14 1.9034 0  253.524  261.907  0.0000
C5 2455519.619719 -0.0048 0.0073 -0.231  2.66 1.9019 0  253.383  262.591  0.0000
C5 2455519.620286 -0.0081 0.0076 -0.066  2.38 1.9004 0  253.338  262.300  0.0000
C5 2455519.620865  0.0026 0.0076 -0.134  2.46 1.8989 0  253.269  262.766  0.0000
C5 2455519.621455 -0.0063 0.0066 -0.249  2.69 1.8973 0  253.299  262.191  0.0000
C5 2455519.622057 -0.0078 0.0060 -0.061  2.21 1.8958 0  256.401  262.407  0.0000
C5 2455519.622636 -0.0220 0.0066 -0.036  2.24 1.8943 0  256.268  262.436  0.0000
C5 2455519.623203 -0.0019 0.0077 -0.003  2.21 1.8928 0  256.220  262.374  0.0000
C5 2455519.623770 -0.0107 0.0062  0.004  2.07 1.8913 0  256.116  262.603  0.0000
C5 2455519.624349 -0.0143 0.0063 -0.014  2.28 1.8897 0  256.003  262.599  0.0000
C5 2455519.624916 -0.0101 0.0065 -0.011  2.30 1.8882 0  255.663  262.907  0.0000
C5 2455519.625530 -0.0093 0.0065 -0.012  2.35 1.8866 0  256.613  261.973  0.0000
C5 2455519.626108  0.0161 0.0065 -0.027  2.24 1.8851 0  256.573  262.261  0.0000
C5 2455519.626710 -0.0075 0.0067 -0.127  2.49 1.8835 0  256.667  260.970  0.0000
C5 2455519.627289 -0.0031 0.0067  0.036  2.08 1.8819 0  256.175  260.745  0.0000
C5 2455519.627856 -0.0111 0.0067 -0.013  2.27 1.8804 0  256.000  260.832  0.0000
C5 2455519.628423 -0.0237 0.0061  0.032  2.16 1.8789 0  256.006  260.789  0.0000
C5 2455519.629002 -0.0113 0.0065  0.044  2.04 1.8773 0  255.617  260.909  0.0000
C5 2455519.629592 -0.0051 0.0078  0.055  2.05 1.8757 0  255.889  260.842  0.0000
C5 2455519.630171 -0.0013 0.0066  0.045  1.96 1.8742 0  256.023  260.526  0.0000
C5 2455519.630750  0.0019 0.0062  0.029  2.19 1.8726 0  255.974  260.821  0.0000
C5 2455519.631329 -0.0089 0.0067  0.044  2.10 1.8710 0  256.043  261.023  0.0000
C5 2455519.631907 -0.0111 0.0062  0.041  2.00 1.8695 0  255.850  261.214  0.0000
C5 2455519.632486 -0.0202 0.0065  0.049  2.05 1.8679 0  255.823  261.016  0.0000
C5 2455519.633053 -0.0121 0.0061  0.055  1.89 1.8663 0  255.612  261.088  0.0000
C5 2455519.633632 -0.0056 0.0068  0.005  2.16 1.8647 0  255.673  261.081  0.0000
C5 2455519.634211 -0.0073 0.0072 -0.027  2.19 1.8632 0  255.369  261.224  0.0000
C5 2455519.634778 -0.0196 0.0061  0.001  2.24 1.8616 0  255.267  261.136  0.0000
C5 2455519.635357  0.0028 0.0066 -0.016  2.07 1.8600 0  255.078  261.324  0.0000
C5 2455519.635935 -0.0097 0.0063 -0.025  2.22 1.8584 0  254.976  261.279  0.0000
C5 2455519.636537 -0.0220 0.0064  0.004  2.10 1.8568 0  256.476  260.298  0.0000
C5 2455519.637104 -0.0172 0.0069 -0.061  2.29 1.8552 0  256.196  260.376  0.0000
C5 2455519.637671 -0.0080 0.0066 -0.004  2.19 1.8536 0  255.952  260.641  0.0000
C5 2455519.638250 -0.0097 0.0064 -0.039  2.13 1.8520 0  255.828  260.753  0.0000
C5 2455519.638806 -0.0178 0.0070 -0.014  2.11 1.8505 0  255.688  260.858  0.0000
C5 2455519.639373 -0.0108 0.0063 -0.084  2.41 1.8489 0  255.613  261.052  0.0000
C5 2455519.639940  0.0009 0.0066 -0.035  2.19 1.8473 0  255.616  261.296  0.0000
C5 2455519.640519 -0.0112 0.0067 -0.075  2.41 1.8457 0  255.532  261.303  0.0000
C5 2455519.641086 -0.0030 0.0068 -0.054  2.38 1.8441 0  255.511  261.637  0.0000
C5 2455519.641699 -0.0004 0.0062 -0.025  2.16 1.8424 0  256.088  260.334  0.0000
C5 2455519.642267 -0.0171 0.0066 -0.024  2.14 1.8408 0  255.977  260.261  0.0000
C5 2455519.642834 -0.0072 0.0073 -0.069  2.38 1.8392 0  255.823  260.326  0.0000
C5 2455519.643401 -0.0255 0.0063 -0.033  2.24 1.8376 0  255.519  260.727  0.0000
C5 2455519.643980 -0.0125 0.0063 -0.016  2.26 1.8360 0  255.519  260.921  0.0000
C5 2455519.644558 -0.0209 0.0067 -0.006  2.28 1.8344 0  255.313  260.854  0.0000
C5 2455519.645149 -0.0061 0.0088 -0.041  2.32 1.8327 0  256.466  261.163  0.0000
C5 2455519.645727 -0.0123 0.0080 -0.028  2.27 1.8311 0  256.592  260.985  0.0000
C5 2455519.646306 -0.0005 0.0078 -0.031  2.19 1.8295 0  256.372  261.358  0.0000
C5 2455519.646885 -0.0077 0.0095 -0.112  2.25 1.8278 0  256.098  261.488  0.0000
C5 2455519.681076  0.0552 0.0072 -0.116  2.51 1.7290 0  257.196  259.452  0.0000
C5 2455519.681609  0.0629 0.0073 -0.088  2.48 1.7275 0  256.926  259.765  0.0000
C5 2455519.682129  0.0772 0.0065  0.006  2.34 1.7260 0  257.131  259.833  0.0000
C5 2455519.682639  0.0733 0.0070 -0.027  2.30 1.7245 0  256.773  259.822  0.0000
C5 2455519.725893  0.2376 0.0075 -0.254  2.59 1.6012 0  255.315  261.494  0.0000
C5 2455519.726437  0.2427 0.0073 -0.087  2.38 1.5997 0  255.491  261.373  0.0000
C5 2455519.726969  0.2473 0.0069 -0.013  2.42 1.5982 0  255.360  261.675  0.0000
C5 2455519.727490  0.2566 0.0076 -0.019  2.27 1.5968 0  255.384  261.892  0.0000
C5 2455519.728069  0.2387 0.0069  0.001  2.31 1.5952 0  256.880  260.444  0.0000
C5 2455519.728636  0.2430 0.0071 -0.098  2.61 1.5936 0  256.623  260.731  0.0000
C5 2455519.729215  0.2485 0.0072 -0.057  2.36 1.5921 0  256.505  260.732  0.0000
C5 2455519.729782  0.2537 0.0075 -0.023  2.39 1.5905 0  256.258  260.863  0.0000
C5 2455519.730349  0.2519 0.0071 -0.011  2.41 1.5890 0  256.125  260.970  0.0000
C5 2455519.730916  0.2767 0.0084  0.003  2.41 1.5874 0  256.140  260.884  0.0000
C5 2455519.731483  0.2590 0.0069 -0.016  2.42 1.5859 0  255.996  261.020  0.0000
C5 2455519.732051  0.2585 0.0075 -0.055  2.46 1.5844 0  255.957  260.944  0.0000
C5 2455519.732618  0.2637 0.0081 -0.064  2.52 1.5828 0  255.996  261.018  0.0000
C5 2455519.733185  0.2684 0.0071 -0.031  2.39 1.5813 0  255.722  261.210  0.0000
C5 2455519.733752  0.2593 0.0069 -0.028  2.32 1.5797 0  255.398  261.177  0.0000
C5 2455519.734331  0.2719 0.0078  0.010  2.40 1.5782 0  255.347  261.192  0.0000
C5 2455519.734898  0.2629 0.0078 -0.043  2.49 1.5767 0  255.141  261.375  0.0000
C5 2455519.735465  0.2745 0.0070 -0.033  2.53 1.5751 0  255.038  261.552  0.0000
C5 2455519.736032  0.2847 0.0075 -0.013  2.53 1.5736 0  254.901  261.793  0.0000
C5 2455519.736611  0.2746 0.0075  0.009  2.33 1.5721 0  254.734  261.806  0.0000
C5 2455519.737190  0.2781 0.0076 -0.009  2.39 1.5705 0  254.570  262.031  0.0000
C5 2455519.737815  0.2830 0.0075 -0.022  2.39 1.5688 0  255.611  260.513  0.0000
C5 2455519.738393  0.2724 0.0074 -0.016  2.28 1.5673 0  255.510  260.532  0.0000
C5 2455519.738972  0.2757 0.0078 -0.049  2.40 1.5657 0  255.530  260.550  0.0000
C5 2455519.739539  0.2778 0.0078 -0.044  2.36 1.5642 0  255.520  260.739  0.0000
C5 2455519.740130  0.2802 0.0083 -0.024  2.46 1.5627 0  255.360  260.634  0.0000
C5 2455519.740731  0.2815 0.0075 -0.001  2.41 1.5611 0  255.965  260.588  0.0000
C5 2455519.741310  0.2879 0.0077 -0.009  2.54 1.5595 0  255.816  260.545  0.0000
C5 2455519.741889  0.2825 0.0069 -0.027  2.56 1.5580 0  255.537  260.861  0.0000
C5 2455519.742468  0.2980 0.0077  0.021  2.37 1.5565 0  255.109  261.032  0.0000
C5 2455519.743046  0.2893 0.0080  0.001  2.45 1.5550 0  254.967  261.160  0.0000
C5 2455519.743660  0.2889 0.0070  0.000  2.53 1.5534 0  256.428  259.793  0.0000
C5 2455519.749412  0.3012 0.0100 -0.029  2.33 1.5384 0  255.871  260.870  0.0000
C5 2455519.754019  0.3048 0.0079 -0.009  2.41 1.5266 0  256.316  261.652  0.0000
C5 2455519.754598  0.2962 0.0076 -0.014  2.51 1.5251 0  256.353  261.595  0.0000
C5 2455519.755177  0.3119 0.0073  0.023  2.42 1.5236 0  256.353  261.674  0.0000
C5 2455519.755744  0.3155 0.0077  0.012  2.25 1.5222 0  256.545  261.733  0.0000
C5 2455519.756311  0.3169 0.0080 -0.036  2.39 1.5208 0  256.453  261.818  0.0000
C5 2455519.758082  0.3074 0.0092 -0.028  0.00 1.5163 0  256.245  260.768  0.0000
C5 2455519.758660  0.2945 0.0090  0.013  2.45 1.5149 0  256.055  260.792  0.0000
C5 2455519.759228  0.3130 0.0070  0.061  2.22 1.5134 0  256.150  260.913  0.0000
C5 2455519.759806  0.2984 0.0071  0.037  2.38 1.5120 0  256.078  261.042  0.0000
C5 2455519.760385  0.2971 0.0072  0.033  2.23 1.5106 0  255.812  261.322  0.0000
C5 2455519.760964  0.2951 0.0068 -0.022  2.54 1.5091 0  255.763  261.245  0.0000
C5 2455519.761542  0.2983 0.0072  0.026  2.60 1.5077 0  255.952  261.186  0.0000
C5 2455519.762121  0.2965 0.0073  0.007  2.53 1.5063 0  255.720  261.350  0.0000
C5 2455519.762688  0.2947 0.0071  0.018  2.39 1.5049 0  255.831  261.618  0.0000
C5 2455519.763256  0.3050 0.0073 -0.012  2.40 1.5034 0  255.643  261.815  0.0000
C5 2455519.763823  0.3108 0.0071  0.016  2.34 1.5021 0  255.780  261.944  0.0000
C5 2455519.764390  0.2943 0.0072 -0.031  2.51 1.5007 0  255.649  261.970  0.0000
C5 2455519.764992  0.2943 0.0079  0.016  2.41 1.4992 0  255.727  261.054  0.0000
C5 2455519.765582  0.3086 0.0069 -0.002  2.45 1.4977 0  256.239  261.208  0.0000
C5 2455519.766149  0.3014 0.0070  0.019  2.34 1.4964 0  256.028  261.274  0.0000
C5 2455519.766728  0.3038 0.0081 -0.022  2.44 1.4950 0  256.223  261.267  0.0000
C5 2455519.767295  0.2956 0.0072  0.036  2.21 1.4936 0  255.968  261.497  0.0000
C5 2455519.767874  0.2843 0.0068  0.037  2.26 1.4922 0  255.747  261.714  0.0000
C5 2455519.768441  0.3038 0.0073  0.050  2.25 1.4908 0  255.639  262.119  0.0000
C5 2455519.769020  0.2945 0.0075 -0.013  2.51 1.4894 0  255.610  261.961  0.0000
C5 2455519.769633  0.2691 0.0068 -0.091  2.58 1.4879 0  257.054  261.243  0.0000
C5 2455519.770212  0.2856 0.0073 -0.076  2.68 1.4865 0  256.788  261.566  0.0000
C5 2455519.770802  0.2880 0.0077 -0.120  2.70 1.4851 0  256.489  261.620  0.0000
C5 2455519.771381  0.2865 0.0072 -0.043  2.54 1.4837 0  256.557  261.772  0.0000
C5 2455519.771960  0.2918 0.0067 -0.137  2.75 1.4823 0  256.666  261.724  0.0000
C5 2455519.773129  0.2869 0.0070 -0.050  2.53 1.4796 0  256.308  261.694  0.0000
C5 2455519.773696  0.2851 0.0071 -0.013  2.49 1.4782 0  256.239  261.523  0.0000
C5 2455519.774275  0.2641 0.0072 -0.079  2.70 1.4768 0  256.016  261.469  0.0000
C5 2455519.774876  0.2859 0.0071 -0.031  2.48 1.4754 0  255.924  261.505  0.0000
C5 2455519.775478  0.2653 0.0070 -0.048  2.61 1.4740 0  257.628  259.964  0.0000
C5 2455519.776045  0.2540 0.0066 -0.116  2.68 1.4727 0  257.607  260.007  0.0000
C5 2455519.776613  0.2646 0.0074 -0.089  2.55 1.4713 0  257.637  260.014  0.0000
C5 2455519.777180  0.2725 0.0070 -0.028  2.41 1.4700 0  257.608  260.183  0.0000
C5 2455519.777758  0.2517 0.0067 -0.097  2.68 1.4687 0  257.694  260.320  0.0000
C5 2455519.778326  0.2664 0.0071 -0.071  2.62 1.4673 0  257.512  260.235  0.0000
C5 2455519.778893  0.2630 0.0072 -0.088  2.69 1.4660 0  257.148  260.368  0.0000
C5 2455519.779460  0.2635 0.0066 -0.093  2.67 1.4647 0  256.918  260.377  0.0000
C5 2455519.780039  0.2651 0.0066 -0.088  2.65 1.4634 0  256.730  260.295  0.0000
C5 2455519.780594  0.2645 0.0066 -0.076  2.49 1.4621 0  256.644  260.560  0.0000
C5 2455519.781185  0.2520 0.0065 -0.058  2.61 1.4607 0  256.459  260.563  0.0000
C5 2455519.781763  0.2573 0.0074 -0.058  2.56 1.4594 0  256.136  260.601  0.0000
C5 2455519.782330  0.2515 0.0074 -0.030  2.56 1.4581 0  256.051  260.660  0.0000
C5 2455519.782898  0.2513 0.0068 -0.034  2.58 1.4568 0  255.821  260.590  0.0000
C5 2455519.783465  0.2661 0.0068 -0.023  2.72 1.4555 0  255.807  260.794  0.0000
C5 2455519.784055  0.2484 0.0066 -0.011  2.43 1.4542 0  255.751  260.834  0.0000
C5 2455519.784645  0.2579 0.0074 -0.010  2.42 1.4528 0  257.074  260.765  0.0000
C5 2455519.785212  0.2426 0.0062 -0.018  2.60 1.4516 0  256.793  260.707  0.0000
C5 2455519.785780  0.2478 0.0062 -0.023  2.51 1.4503 0  256.552  260.938  0.0000
C5 2455519.786347  0.2445 0.0063  0.020  2.36 1.4490 0  256.303  261.110  0.0000
C5 2455519.786926  0.2416 0.0063  0.017  2.46 1.4477 0  256.170  261.080  0.0000
C5 2455519.787493  0.2340 0.0063 -0.004  0.00 1.4464 0  256.003  261.269  0.0000
C5 2455519.788060  0.2301 0.0063 -0.017  2.50 1.4452 0  255.789  261.346  0.0000
C5 2455519.788627  0.2428 0.0072 -0.034  0.00 1.4439 0  255.537  261.355  0.0000
C5 2455519.789194  0.2415 0.0064  0.029  0.00 1.4426 0  255.337  261.466  0.0000
C5 2455519.789761  0.2339 0.0066 -0.012  0.00 1.4414 0  255.471  261.495  0.0000
C5 2455519.790328  0.2388 0.0065  0.035  2.37 1.4401 0  255.298  261.657  0.0000
C5 2455519.790896  0.2481 0.0071  0.026  2.57 1.4389 0  254.981  261.812  0.0000
C5 2455519.791474  0.2219 0.0076 -0.003  2.68 1.4376 0  254.860  261.832  0.0000
C5 2455519.792053  0.2186 0.0063  0.006  0.00 1.4364 0  254.923  261.832  0.0000
C5 2455519.792632  0.2235 0.0069 -0.025  2.55 1.4351 0  254.833  261.942  0.0000
C5 2455519.793222  0.2330 0.0064 -0.004  2.21 1.4338 0  254.752  262.030  0.0000
C5 2455519.793801  0.2139 0.0065 -0.011  2.59 1.4325 0  254.743  261.891  0.0000
C5 2455519.794414  0.2112 0.0066 -0.023  2.56 1.4312 0  255.365  260.281  0.0000
C5 2455519.794981  0.2185 0.0059 -0.015  2.41 1.4300 0  255.593  260.407  0.0000
C5 2455519.795549  0.2275 0.0060 -0.029  2.65 1.4287 0  255.364  260.663  0.0000
C5 2455519.796116  0.2089 0.0060 -0.015  2.55 1.4275 0  255.305  260.455  0.0000
C5 2455519.796694  0.2075 0.0060 -0.074  0.00 1.4263 0  255.147  260.526  0.0000
C5 2455519.797262  0.2177 0.0068 -0.036  2.54 1.4251 0  254.895  260.667  0.0000
C5 2455519.797829  0.2030 0.0064 -0.003  2.55 1.4239 0  254.991  260.786  0.0000
C5 2455519.798407  0.2022 0.0069 -0.050  2.66 1.4226 0  254.871  260.744  0.0000
C5 2455519.798998  0.2060 0.0071 -0.038  2.73 1.4214 0  254.868  261.055  0.0000
C5 2455519.799600  0.1907 0.0070 -0.049  2.53 1.4201 0  257.528  261.263  0.0000
C5 2455519.800167  0.2064 0.0064 -0.074  2.58 1.4189 0  257.220  261.297  0.0000
C5 2455519.800746  0.1836 0.0060 -0.082  2.66 1.4177 0  257.255  261.505  0.0000
C5 2455519.801313  0.1841 0.0060 -0.166  2.84 1.4165 0  257.461  261.487  0.0000
C5 2455519.801891  0.1864 0.0064 -0.115  2.69 1.4153 0  257.403  261.611  0.0000
C5 2455519.802459  0.1848 0.0061 -0.152  2.81 1.4141 0  257.173  261.738  0.0000
C5 2455519.803026  0.1761 0.0067 -0.078  2.65 1.4129 0  257.027  261.654  0.0000
C5 2455519.803628  0.1681 0.0061 -0.073  2.62 1.4117 0  257.174  260.971  0.0000
C5 2455519.804195  0.1725 0.0071 -0.225  2.99 1.4105 0  257.129  260.996  0.0000
C5 2455519.804785  0.1660 0.0061 -0.063  2.60 1.4093 0  257.229  260.966  0.0000
C5 2455519.805352  0.1760 0.0060 -0.105  2.82 1.4081 0  257.004  261.206  0.0000
C5 2455519.805919  0.1715 0.0067 -0.099  2.88 1.4069 0  256.785  261.364  0.0000
C5 2455519.806487  0.1606 0.0063 -0.100  2.85 1.4058 0  256.591  261.555  0.0000
C5 2455519.807054  0.1585 0.0062 -0.123  2.85 1.4046 0  256.638  261.694  0.0000
C5 2455519.807621  0.1690 0.0068 -0.081  2.61 1.4035 0  256.069  261.576  0.0000
C5 2455519.808211  0.1753 0.0064 -0.083  2.62 1.4023 0  256.459  261.803  0.0000
C5 2455519.808790  0.1630 0.0066 -0.072  2.61 1.4011 0  256.254  262.068  0.0000
C5 2455519.809357  0.1579 0.0064 -0.096  2.69 1.4000 0  256.064  262.259  0.0000
C5 2455519.809959  0.1498 0.0067 -0.096  2.64 1.3987 0  255.523  261.203  0.0000
C5 2455519.810526  0.1442 0.0057 -0.101  2.67 1.3976 0  255.430  261.152  0.0000
C5 2455519.811093  0.1464 0.0057 -0.087  2.67 1.3965 0  255.493  261.325  0.0000
C5 2455519.811672  0.1468 0.0058 -0.105  2.69 1.3953 0  255.217  261.338  0.0000
C5 2455519.812251  0.1431 0.0059 -0.115  2.81 1.3942 0  254.955  261.279  0.0000
C5 2455519.812829  0.1404 0.0059 -0.109  2.77 1.3930 0  254.884  261.314  0.0000
C5 2455519.813408  0.1510 0.0063 -0.116  2.76 1.3919 0  254.803  261.313  0.0000
C5 2455519.814022  0.1447 0.0059 -0.112  2.66 1.3907 0  256.217  260.885  0.0000
C5 2455519.814589  0.1382 0.0056 -0.057  2.67 1.3895 0  256.000  260.924  0.0000
C5 2455519.815167  0.1377 0.0059 -0.099  2.81 1.3884 0  255.796  260.754  0.0000
C5 2455519.815735  0.1235 0.0065 -0.110  2.63 1.3873 0  256.031  260.870  0.0000
C5 2455519.816313  0.1405 0.0058 -0.143  2.88 1.3862 0  256.219  260.434  0.0000
C5 2455519.816881  0.1225 0.0056 -0.073  2.78 1.3851 0  255.995  260.578  0.0000
C5 2455519.817459  0.1336 0.0056 -0.096  2.66 1.3840 0  255.971  260.664  0.0000
C5 2455519.818038  0.1209 0.0065 -0.032  2.52 1.3828 0  255.411  260.825  0.0000
C5 2455519.818663  0.1213 0.0055 -0.083  2.67 1.3816 0  256.803  260.594  0.0000
C5 2455519.819242  0.1066 0.0056 -0.117  2.86 1.3805 0  256.740  260.340  0.0000
C5 2455519.819820  0.1071 0.0053 -0.109  2.80 1.3794 0  256.537  260.347  0.0000
C5 2455519.820388  0.1106 0.0052 -0.078  2.54 1.3783 0  256.572  260.408  0.0000
C5 2455519.820955  0.1236 0.0053 -0.107  2.84 1.3773 0  256.601  260.462  0.0000
C5 2455519.821533  0.1157 0.0057 -0.063  2.54 1.3762 0  256.364  260.341  0.0000
C5 2455519.822112  0.1077 0.0059 -0.110  2.66 1.3751 0  256.408  260.281  0.0000
C5 2455519.822691  0.1139 0.0054 -0.078  2.66 1.3740 0  256.266  260.373  0.0000
C5 2455519.823258  0.1061 0.0057 -0.105  2.73 1.3729 0  256.110  260.531  0.0000
C5 2455519.823825  0.0900 0.0061 -0.089  2.85 1.3719 0  255.981  260.567  0.0000
C5 2455519.824404  0.0987 0.0059 -0.172  2.89 1.3708 0  255.695  260.663  0.0000
C5 2455519.824983  0.0946 0.0056 -0.111  2.79 1.3697 0  255.627  260.822  0.0000
C5 2455519.825585  0.0873 0.0056 -0.100  2.75 1.3686 0  255.413  260.915  0.0000
C5 2455519.826163  0.0924 0.0056 -0.131  2.69 1.3675 0  254.962  260.725  0.0000
C5 2455519.826742  0.0966 0.0057 -0.054  2.64 1.3665 0  254.879  260.822  0.0000
C5 2455519.827321  0.0855 0.0055 -0.104  2.71 1.3654 0  254.797  260.858  0.0000
C5 2455519.827888  0.0941 0.0055 -0.099  2.71 1.3644 0  254.799  260.683  0.0000
C5 2455519.828455  0.0839 0.0058 -0.108  2.81 1.3634 0  254.690  260.878  0.0000
C5 2455519.829069  0.0809 0.0052 -0.158  2.84 1.3622 0  255.545  260.921  0.0000
C5 2455519.829659  0.0686 0.0053 -0.144  2.86 1.3612 0  254.941  261.086  0.0000
C5 2455519.830238  0.0874 0.0059 -0.104  2.79 1.3601 0  254.852  261.286  0.0000
C5 2455519.830816  0.0796 0.0055 -0.111  2.80 1.3591 0  255.017  261.273  0.0000
C5 2455519.831395  0.0744 0.0054 -0.120  2.76 1.3581 0  254.896  261.299  0.0000
C5 2455519.831974  0.0769 0.0056 -0.086  2.80 1.3570 0  254.931  261.587  0.0000
C5 2455519.832610  0.0663 0.0058 -0.133  2.76 1.3559 0  255.705  260.101  0.0000
C5 2455519.833189  0.0617 0.0054 -0.085  2.52 1.3549 0  255.624  259.915  0.0000
C5 2455519.833768  0.0741 0.0066 -0.024  2.56 1.3539 0  255.497  259.823  0.0000
C5 2455519.834335  0.0727 0.0053 -0.101  2.74 1.3529 0  255.204  259.999  0.0000
C5 2455519.834914  0.0728 0.0049 -0.099  2.70 1.3518 0  255.078  260.142  0.0000
C5 2455519.835492  0.0614 0.0055 -0.079  2.64 1.3508 0  255.036  260.003  0.0000
C5 2455519.836083  0.0646 0.0052 -0.131  2.78 1.3498 0  255.118  259.882  0.0000
C5 2455519.836650  0.0590 0.0050 -0.083  2.68 1.3488 0  255.115  259.774  0.0000
C5 2455519.837229  0.0553 0.0056 -0.146  2.73 1.3478 0  255.481  259.845  0.0000
C5 2455519.837796  0.0550 0.0063 -0.184  2.79 1.3468 0  255.022  259.741  0.0000
C5 2455519.838386  0.0644 0.0059 -0.203  2.77 1.3458 0  256.205  259.913  0.0000
C5 2455519.838965  0.0518 0.0055 -0.138  2.72 1.3449 0  255.988  259.843  0.0000
C5 2455519.839544  0.0468 0.0052 -0.135  2.78 1.3439 0  255.901  259.636  0.0000
C5 2455519.840122  0.0466 0.0054 -0.089  2.73 1.3429 0  255.748  259.959  0.0000
C5 2455519.840689  0.0366 0.0051 -0.084  2.63 1.3419 0  255.461  259.896  0.0000
C5 2455519.841257  0.0418 0.0056 -0.058  2.66 1.3410 0  255.433  260.103  0.0000
C5 2455519.841835  0.0423 0.0056 -0.094  2.71 1.3400 0  255.456  260.341  0.0000
C5 2455519.842402  0.0529 0.0049 -0.082  2.73 1.3391 0  255.420  260.242  0.0000
C5 2455519.842993  0.0431 0.0047 -0.088  2.68 1.3381 0  255.462  260.246  0.0000
C5 2455519.843571  0.0287 0.0051 -0.086  2.63 1.3371 0  255.501  260.169  0.0000
C5 2455519.844139  0.0422 0.0054 -0.075  2.69 1.3362 0  255.547  260.184  0.0000
C5 2455519.844694  0.0092 0.0054 -0.033  2.63 1.3353 0  255.635  260.095  0.0000
C5 2455519.845273  0.0328 0.0054 -0.054  2.64 1.3343 0  255.573  260.142  0.0000
C5 2455519.845852  0.0270 0.0063 -0.044  2.64 1.3334 0  255.506  260.257  0.0000
C5 2455519.846430  0.0259 0.0053 -0.062  2.72 1.3324 0  255.461  260.292  0.0000
C5 2455519.846998  0.0341 0.0048 -0.045  2.69 1.3315 0  255.329  260.572  0.0000
C5 2455519.847599  0.0242 0.0046 -0.063  2.70 1.3305 0  256.183  260.559  0.0000
C5 2455519.848178  0.0234 0.0047 -0.058  2.72 1.3296 0  256.161  260.633  0.0000
C5 2455519.848745  0.0217 0.0047 -0.090  2.66 1.3287 0  255.981  260.717  0.0000
C5 2455519.849312  0.0113 0.0052 -0.036  2.61 1.3278 0  255.725  260.940  0.0000
C5 2455519.849903  0.0318 0.0046 -0.071  2.76 1.3268 0  255.355  261.053  0.0000
C5 2455519.850470  0.0161 0.0047 -0.080  2.60 1.3259 0  255.085  261.242  0.0000
C5 2455519.851049  0.0134 0.0047 -0.112  2.86 1.3250 0  254.887  261.366  0.0000
C5 2455519.851616  0.0171 0.0050 -0.100  2.87 1.3241 0  254.865  261.239  0.0000
C5 2455519.852195  0.0202 0.0052 -0.112  2.71 1.3232 0  254.749  261.490  0.0000
C5 2455519.852808  0.0094 0.0049 -0.074  2.61 1.3223 0  255.394  261.005  0.0000
C5 2455519.853387  0.0120 0.0053 -0.065  2.69 1.3214 0  255.209  260.868  0.0000
C5 2455519.853954  0.0123 0.0050 -0.092  2.77 1.3205 0  255.142  260.971  0.0000
C5 2455519.854521  0.0035 0.0049 -0.072  2.69 1.3196 0  255.337  260.868  0.0000
C5 2455519.855123  0.0017 0.0048 -0.079  2.71 1.3187 0  255.836  260.894  0.0000
C5 2455519.855702  0.0093 0.0053 -0.128  2.89 1.3178 0  255.832  260.893  0.0000
C5 2455519.856269  0.0016 0.0049 -0.098  2.71 1.3169 0  255.693  260.970  0.0000
C5 2455519.856859  0.0056 0.0046 -0.092  2.84 1.3160 0  255.829  260.910  0.0000
C5 2455519.857426  0.0036 0.0046 -0.049  2.50 1.3152 0  255.789  261.064  0.0000
C5 2455519.858005  0.0103 0.0050 -0.126  2.88 1.3143 0  255.788  261.140  0.0000
C5 2455519.858584  0.0013 0.0053 -0.187  2.81 1.3135 0  255.888  261.049  0.0000
C5 2455519.859162 -0.0099 0.0056 -0.167  2.90 1.3126 0  255.807  261.008  0.0000
C5 2455519.859741  0.0125 0.0051 -0.321  3.09 1.3117 0  255.889  261.222  0.0000
C5 2455519.860343 -0.0037 0.0050 -0.291  2.92 1.3108 0  256.026  261.125  0.0000
C5 2455519.860922  0.0074 0.0053 -0.259  2.93 1.3100 0  256.009  261.112  0.0000
C5 2455519.861524 -0.0071 0.0050 -0.207  2.89 1.3091 0  255.641  260.404  0.0000
C5 2455519.862091 -0.0036 0.0051 -0.263  3.09 1.3083 0  255.624  260.300  0.0000
C5 2455519.862658 -0.0030 0.0050 -0.224  2.92 1.3074 0  255.502  260.038  0.0000
C5 2455519.863225 -0.0102 0.0054 -0.240  2.87 1.3066 0  255.443  259.963  0.0000
C5 2455519.863804  0.0036 0.0047 -0.231  3.02 1.3058 0  255.244  260.030  0.0000
C5 2455519.864383 -0.0095 0.0050 -0.176  3.01 1.3050 0  254.872  260.215  0.0000
C5 2455519.864961 -0.0120 0.0046 -0.203  2.85 1.3041 0  254.664  260.161  0.0000
C5 2455519.865540 -0.0087 0.0051 -0.208  2.93 1.3033 0  254.595  260.126  0.0000
C5 2455519.866107 -0.0024 0.0048 -0.134  2.79 1.3025 0  254.460  260.092  0.0000
C5 2455519.866721 -0.0008 0.0055 -0.144  2.86 1.3016 0  254.777  259.994  0.0000
C5 2455519.867253 -0.0052 0.0049 -0.186  2.91 1.3009 0  254.790  260.184  0.0000
C5 2455519.867843 -0.0045 0.0048 -0.141  2.82 1.3000 0  255.991  260.307  0.0000
C5 2455519.868410 -0.0118 0.0049 -0.204  2.96 1.2993 0  255.934  260.281  0.0000
C5 2455519.868989 -0.0146 0.0051 -0.171  2.80 1.2984 0  255.955  260.307  0.0000
C5 2455519.869556 -0.0078 0.0048 -0.180  2.89 1.2977 0  255.807  260.519  0.0000
C5 2455519.870158 -0.0074 0.0049 -0.165  2.82 1.2968 0  257.130  260.608  0.0000
C5 2455519.870749 -0.0172 0.0051 -0.255  2.97 1.2960 0  256.905  260.526  0.0000
C5 2455519.871327 -0.0221 0.0060 -0.289  2.92 1.2952 0  256.872  260.442  0.0000
C5 2455519.871906 -0.0095 0.0049 -0.280  2.93 1.2944 0  256.871  260.763  0.0000
C5 2455519.872473 -0.0176 0.0046 -0.274  2.99 1.2937 0  256.625  260.605  0.0000
C5 2455519.873029 -0.0074 0.0046 -0.301  2.93 1.2929 0  256.638  261.018  0.0000
C5 2455519.873607 -0.0093 0.0048 -0.237  2.91 1.2922 0  256.076  260.829  0.0000
C5 2455519.874186 -0.0087 0.0053 -0.177  2.84 1.2914 0  256.251  260.677  0.0000
C5 2455519.874753 -0.0126 0.0050 -0.258  3.00 1.2906 0  256.140  261.120  0.0000
C5 2455519.875332 -0.0052 0.0050 -0.227  2.92 1.2899 0  256.018  261.243  0.0000
C5 2455519.875899 -0.0078 0.0051 -0.134  2.76 1.2891 0  256.207  261.189  0.0000
C5 2455519.876478 -0.0142 0.0055 -0.295  3.06 1.2884 0  256.446  261.021  0.0000
C5 2455519.877045 -0.0184 0.0046 -0.254  2.94 1.2876 0  256.715  260.717  0.0000
C5 2455519.877635 -0.0167 0.0058 -0.184  2.84 1.2869 0  256.549  260.818  0.0000
C5 2455519.878203 -0.0076 0.0049 -0.153  2.88 1.2861 0  256.668  260.538  0.0000
C5 2455519.878770 -0.0169 0.0049 -0.238  2.96 1.2854 0  256.292  260.455  0.0000
C5 2455519.879348 -0.0096 0.0048 -0.141  2.79 1.2847 0  256.323  260.740  0.0000
C5 2455519.879916 -0.0013 0.0050 -0.223  2.82 1.2839 0  256.224  260.727  0.0000
C5 2455519.880483 -0.0172 0.0048 -0.243  2.90 1.2832 0  255.886  260.854  0.0000
C5 2455519.881073 -0.0111 0.0050 -0.238  3.01 1.2825 0  255.831  261.276  0.0000
C5 2455519.881652 -0.0093 0.0053 -0.313  3.10 1.2817 0  255.771  261.111  0.0000
C5 2455519.882231 -0.0149 0.0049 -0.210  2.88 1.2810 0  255.811  261.087  0.0000
C5 2455519.882809 -0.0081 0.0050 -0.174  2.93 1.2803 0  255.831  261.146  0.0000
C5 2455519.883388 -0.0072 0.0046 -0.209  2.90 1.2796 0  255.892  261.042  0.0000
C5 2455519.883955 -0.0141 0.0046 -0.161  2.88 1.2789 0  256.039  261.314  0.0000
C5 2455519.884534 -0.0078 0.0048 -0.193  2.87 1.2782 0  256.193  261.407  0.0000
C5 2455519.885113 -0.0203 0.0046 -0.200  2.82 1.2775 0  256.123  261.341  0.0000
C5 2455519.885668 -0.0044 0.0049 -0.171  2.82 1.2768 0  256.354  261.387  0.0000
C5 2455519.886247 -0.0030 0.0045 -0.165  2.92 1.2761 0  256.448  261.445  0.0000
C5 2455519.886814 -0.0029 0.0058 -0.132  2.72 1.2754 0  256.430  261.311  0.0000
C5 2455519.887381 -0.0029 0.0054 -0.118  2.74 1.2747 0  256.153  261.583  0.0000
C5 2455519.887948 -0.0046 0.0051 -0.120  2.74 1.2741 0  256.275  261.762  0.0000
C5 2455519.888516 -0.0150 0.0045 -0.144  2.69 1.2734 0  256.073  261.906  0.0000
C5 2455519.889083 -0.0036 0.0046 -0.097  2.78 1.2727 0  256.045  261.916  0.0000
C5 2455519.889661 -0.0120 0.0046 -0.118  2.81 1.2721 0  255.718  261.660  0.0000
C5 2455519.890229 -0.0065 0.0049 -0.153  2.67 1.2714 0  255.423  262.162  0.0000
C5 2455519.890796  0.0001 0.0057 -0.153  2.84 1.2707 0  255.629  262.308  0.0000
C5 2455519.891363 -0.0153 0.0054 -0.148  2.88 1.2701 0  255.424  262.453  0.0000
C5 2455519.891976 -0.0068 0.0053 -0.132  2.69 1.2694 0  255.469  261.427  0.0000
C5 2455519.892567 -0.0128 0.0055 -0.140  2.87 1.2687 0  257.760  261.434  0.0000
C5 2455519.893134  0.0022 0.0051 -0.095  2.82 1.2681 0  257.461  261.504  0.0000
C5 2455519.893713 -0.0103 0.0050 -0.146  2.70 1.2674 0  257.225  261.505  0.0000
C5 2455519.894280 -0.0180 0.0049 -0.138  2.67 1.2668 0  257.174  261.480  0.0000
C5 2455519.894847 -0.0122 0.0052 -0.180  2.91 1.2661 0  257.615  261.820  0.0000
C5 2455519.895414 -0.0174 0.0048 -0.174  2.83 1.2655 0  257.385  261.484  0.0000
C5 2455519.895981 -0.0139 0.0046 -0.123  2.67 1.2649 0  257.209  261.644  0.0000
C5 2455519.896548 -0.0061 0.0058 -0.120  2.76 1.2643 0  257.087  261.755  0.0000
C5 2455519.897127 -0.0127 0.0044 -0.080  2.68 1.2636 0  256.936  261.656  0.0000
C5 2455519.897694 -0.0189 0.0049 -0.170  2.71 1.2630 0  257.007  261.828  0.0000
C5 2455519.898261 -0.0107 0.0048 -0.097  2.66 1.2624 0  257.073  261.751  0.0000
C5 2455519.898840 -0.0108 0.0055 -0.127  2.67 1.2618 0  257.342  261.858  0.0000
C5 2455519.899407 -0.0075 0.0047 -0.092  2.75 1.2612 0  257.217  261.955  0.0000
C5 2455519.899986 -0.0108 0.0046 -0.109  2.76 1.2605 0  257.137  261.905  0.0000
C5 2455519.900576 -0.0174 0.0044 -0.057  0.00 1.2599 0  257.380  261.725  0.0000
C5 2455519.901155 -0.0079 0.0046 -0.045  0.00 1.2593 0  257.312  261.677  0.0000
C5 2455519.901722 -0.0107 0.0049 -0.095  2.67 1.2587 0  257.247  261.509  0.0000
C5 2455519.902336 -0.0184 0.0047 -0.035  0.00 1.2581 0  257.275  260.032  0.0000
C5 2455519.902903 -0.0181 0.0056 -0.156  2.78 1.2575 0  257.495  259.960  0.0000
C5 2455519.903481 -0.0101 0.0055 -0.172  2.81 1.2569 0  257.671  259.968  0.0000
C5 2455519.904049 -0.0170 0.0049 -0.134  2.66 1.2563 0  257.506  259.784  0.0000
C5 2455519.904627 -0.0175 0.0047 -0.149  2.88 1.2557 0  257.162  259.981  0.0000
C5 2455519.905206 -0.0217 0.0051 -0.126  2.72 1.2551 0  257.056  260.004  0.0000
C5 2455519.905785 -0.0092 0.0046 -0.082  2.70 1.2546 0  257.051  260.128  0.0000
C5 2455519.906352 -0.0097 0.0050 -0.094  2.77 1.2540 0  257.054  260.278  0.0000
C5 2455519.906919 -0.0089 0.0043 -0.137  2.87 1.2534 0  256.859  260.200  0.0000
C5 2455519.907486 -0.0064 0.0049 -0.062  2.67 1.2529 0  256.643  260.438  0.0000
C5 2455519.908065 -0.0143 0.0048 -0.117  2.57 1.2523 0  256.670  260.441  0.0000
C5 2455519.908644 -0.0046 0.0050 -0.124  2.80 1.2518 0  256.561  260.397  0.0000
C5 2455519.909222  0.0009 0.0049 -0.099  2.70 1.2512 0  256.534  260.177  0.0000
C5 2455519.909801 -0.0063 0.0048 -0.129  2.58 1.2506 0  256.418  260.135  0.0000
C5 2455519.910380 -0.0099 0.0054 -0.086  2.67 1.2501 0  256.381  260.197  0.0000
C5 2455519.910947 -0.0218 0.0044 -0.074  2.69 1.2495 0  256.287  260.405  0.0000
C5 2455519.911514 -0.0048 0.0055 -0.100  2.61 1.2490 0  256.213  260.474  0.0000
C5 2455519.912081 -0.0039 0.0046 -0.047  2.66 1.2485 0  256.052  260.555  0.0000
C5 2455519.912649 -0.0052 0.0047 -0.086  2.67 1.2479 0  255.951  260.599  0.0000
C5 2455519.913216 -0.0090 0.0047 -0.078  2.59 1.2474 0  255.833  260.743  0.0000
C5 2455519.913794  0.0000 0.0043 -0.107  2.53 1.2469 0  255.740  260.945  0.0000
C5 2455519.914362 -0.0086 0.0048 -0.115  2.81 1.2464 0  255.636  261.173  0.0000
C5 2455519.914929 -0.0108 0.0049 -0.102  2.77 1.2459 0  255.761  261.197  0.0000
C5 2455519.915542 -0.0156 0.0049 -0.115  0.00 1.2453 0  256.127  259.321  0.0000
C5 2455519.916121 -0.0087 0.0049 -0.103  2.67 1.2448 0  256.211  259.258  0.0000
C5 2455519.916711 -0.0132 0.0048 -0.121  2.66 1.2443 0  256.037  259.199  0.0000
C5 2455519.917290 -0.0071 0.0048 -0.144  2.75 1.2438 0  256.059  259.424  0.0000
C5 2455519.917869 -0.0123 0.0050 -0.081  2.75 1.2432 0  256.146  259.219  0.0000
C5 2455519.918436 -0.0068 0.0046 -0.167  2.81 1.2428 0  256.188  259.296  0.0000
C5 2455519.919015 -0.0133 0.0046 -0.145  2.75 1.2423 0  256.318  259.395  0.0000
C5 2455519.919582 -0.0156 0.0045 -0.129  2.78 1.2418 0  255.885  259.300  0.0000
C5 2455519.920149 -0.0172 0.0046 -0.099  2.67 1.2413 0  256.031  259.313  0.0000
C5 2455519.920716 -0.0163 0.0049 -0.146  2.88 1.2408 0  255.913  259.153  0.0000
C5 2455519.921283 -0.0047 0.0049 -0.127  0.00 1.2403 0  255.897  259.146  0.0000
C5 2455519.921862 -0.0207 0.0053 -0.027  0.00 1.2398 0  255.504  259.450  0.0000
C5 2455519.922429 -0.0069 0.0049 -0.083  2.58 1.2394 0  255.484  259.789  0.0000
C5 2455519.923008 -0.0083 0.0052 -0.069  2.38 1.2389 0  255.416  259.643  0.0000
C5 2455519.923575 -0.0058 0.0051 -0.096  0.00 1.2384 0  255.695  259.650  0.0000
C5 2455519.924154 -0.0025 0.0046 -0.037  0.00 1.2380 0  255.761  259.694  0.0000
C5 2455519.924721 -0.0113 0.0052 -0.058  0.00 1.2375 0  256.055  260.023  0.0000
C5 2455519.925288 -0.0032 0.0052 -0.095  2.49 1.2370 0  256.160  260.025  0.0000
C5 2455519.925878 -0.0101 0.0044 -0.134  2.69 1.2366 0  256.126  260.075  0.0000
C5 2455519.926457 -0.0111 0.0045 -0.114  2.64 1.2361 0  256.342  260.123  0.0000
C5 2455519.927047 -0.0050 0.0045 -0.179  2.77 1.2357 0  256.424  260.131  0.0000
C5 2455519.927614 -0.0146 0.0044 -0.191  2.91 1.2352 0  256.516  260.051  0.0000
C5 2455519.928193 -0.0083 0.0043 -0.090  2.55 1.2348 0  256.254  260.140  0.0000
C5 2455519.928760 -0.0105 0.0046 -0.129  2.35 1.2343 0  256.167  260.093  0.0000
C5 2455519.929339 -0.0114 0.0047 -0.152  2.81 1.2339 0  256.253  260.347  0.0000
C5 2455519.929941 -0.0078 0.0046 -0.127  2.74 1.2334 0  257.766  260.102  0.0000
C5 2455519.930508 -0.0190 0.0051 -0.146  2.72 1.2330 0  257.663  260.091  0.0000
C5 2455519.931075 -0.0075 0.0043 -0.140  2.84 1.2326 0  257.585  260.039  0.0000
C5 2455519.931654 -0.0142 0.0043 -0.155  2.73 1.2322 0  257.642  260.201  0.0000
C5 2455519.932221 -0.0184 0.0045 -0.122  2.73 1.2318 0  257.725  260.230  0.0000
C5 2455519.932788 -0.0180 0.0044 -0.154  2.79 1.2313 0  257.628  260.209  0.0000
C5 2455519.933367 -0.0106 0.0044 -0.121  2.66 1.2309 0  257.658  260.368  0.0000
C5 2455519.933934 -0.0149 0.0044 -0.158  2.74 1.2305 0  257.491  260.394  0.0000
C5 2455519.934513 -0.0195 0.0046 -0.217  2.81 1.2301 0  257.346  260.513  0.0000
C5 2455519.935092 -0.0123 0.0047 -0.119  2.80 1.2297 0  257.571  260.561  0.0000
C5 2455519.935670 -0.0095 0.0053 -0.111  2.52 1.2293 0  257.166  260.536  0.0000
C5 2455519.936249 -0.0122 0.0044 -0.197  2.83 1.2289 0  257.064  260.674  0.0000
C5 2455519.936816 -0.0088 0.0045 -0.213  2.70 1.2285 0  257.052  260.647  0.0000
C5 2455519.937395 -0.0195 0.0045 -0.143  2.75 1.2281 0  257.122  260.837  0.0000
C5 2455519.937962 -0.0063 0.0055 -0.172  2.68 1.2277 0  257.124  260.769  0.0000
C5 2455519.938529 -0.0078 0.0045 -0.176  2.83 1.2274 0  257.313  260.962  0.0000
C5 2455519.939096 -0.0044 0.0050 -0.191  2.80 1.2270 0  257.314  261.000  0.0000
C5 2455519.939687 -0.0144 0.0048 -0.179  2.80 1.2266 0  257.184  261.135  0.0000
C5 2455519.940277 -0.0147 0.0047 -0.134  0.00 1.2262 0  257.179  261.081  0.0000
C5 2455519.940844 -0.0139 0.0044 -0.127  2.67 1.2259 0  257.492  261.062  0.0000
C5 2455519.941423 -0.0114 0.0049 -0.149  2.75 1.2255 0  257.496  260.706  0.0000
C5 2455519.942002 -0.0177 0.0049 -0.223  2.81 1.2251 0  257.610  260.770  0.0000
C5 2455519.942580 -0.0184 0.0050 -0.199  2.86 1.2248 0  257.856  260.783  0.0000
C5 2455519.943171 -0.0112 0.0052 -0.195  2.71 1.2244 0  257.696  260.821  0.0000
C5 2455519.943772 -0.0160 0.0054 -0.193  2.80 1.2240 0  258.014  260.767  0.0000
C5 2455519.944351 -0.0141 0.0047 -0.258  2.94 1.2237 0  258.032  260.727  0.0000
C5 2455519.944918 -0.0049 0.0053 -0.183  2.83 1.2233 0  257.841  260.790  0.0000
C5 2455519.945497 -0.0135 0.0053 -0.199  2.87 1.2230 0  257.838  261.011  0.0000
C5 2455519.946076 -0.0083 0.0051 -0.139  2.73 1.2227 0  257.568  260.707  0.0000
C5 2455519.946666 -0.0160 0.0061 -0.152  2.80 1.2223 0  257.516  260.812  0.0000
C5 2455519.947245 -0.0085 0.0052 -0.112  2.64 1.2220 0  257.511  261.003  0.0000
C5 2455519.947824 -0.0131 0.0052 -0.107  2.63 1.2217 0  257.419  260.825  0.0000
C5 2455519.948402 -0.0078 0.0057 -0.184  2.81 1.2213 0  257.389  260.670  0.0000
C5 2455519.948981 -0.0083 0.0073 -0.139  2.73 1.2210 0  257.523  260.728  0.0000
C5 2455519.949560 -0.0199 0.0050 -0.048  0.00 1.2207 0  257.235  260.589  0.0000
C5 2455519.950139 -0.0078 0.0056 -0.117  2.78 1.2204 0  257.218  260.717  0.0000
C5 2455519.950706 -0.0062 0.0062 -0.150  2.83 1.2201 0  256.958  260.753  0.0000
C5 2455519.951284 -0.0067 0.0059 -0.062  0.00 1.2198 0  256.895  260.818  0.0000
C5 2455519.951863 -0.0188 0.0064 -0.068  0.00 1.2194 0  256.978  260.996  0.0000
C5 2455519.952442 -0.0066 0.0058 -0.168  2.88 1.2191 0  257.160  260.845  0.0000
C5 2455519.953009 -0.0070 0.0065 -0.147  2.71 1.2188 0  257.270  261.237  0.0000
C5 2455519.953588 -0.0092 0.0070 -0.247  2.92 1.2186 0  257.279  261.244  0.0000
C5 2455519.954178 -0.0137 0.0070 -0.149  2.59 1.2183 0  257.170  261.209  0.0000
C5 2455519.954757 -0.0058 0.0075 -0.230  2.77 1.2180 0  256.803  261.190  0.0000
C5 2455519.955335 -0.0131 0.0088 -0.254  3.01 1.2177 0  256.902  261.390  0.0000
C6 2455560.508854 -0.0195 0.0090 -0.209  2.80 1.9026 0  213.833  282.598  0.0000
C6 2455560.509363 -0.0275 0.0062 -0.132  2.63 1.9012 0  213.801  282.820  0.0000
C6 2455560.509873 -0.0257 0.0094 -0.126  2.53 1.8999 0  213.587  283.160  0.0000
C6 2455560.510370 -0.0183 0.0054 -0.117  2.61 1.8986 0  213.406  283.216  0.0000
C6 2455560.510903 -0.0189 0.0059 -0.161  2.74 1.8972 0  213.377  283.235  0.0000
C6 2455560.511458 -0.0214 0.0061 -0.108  2.69 1.8958 0  215.209  282.944  0.0000
C6 2455560.511968 -0.0144 0.0057 -0.175  2.82 1.8944 0  215.265  282.649  0.0000
C6 2455560.512477 -0.0180 0.0059 -0.134  2.77 1.8931 0  215.165  282.829  0.0000
C6 2455560.512986 -0.0247 0.0069 -0.096  2.78 1.8918 0  215.161  282.918  0.0000
C6 2455560.513495 -0.0216 0.0057 -0.126  2.69 1.8904 0  214.985  283.284  0.0000
C6 2455560.514005 -0.0057 0.0053 -0.068  2.41 1.8891 0  214.816  283.328  0.0000
C6 2455560.514526 -0.0245 0.0055 -0.110  0.00 1.8877 0  214.957  283.232  0.0000
C6 2455560.515035 -0.0192 0.0052 -0.074  2.58 1.8863 0  214.694  283.438  0.0000
C6 2455560.515544 -0.0293 0.0055 -0.055  2.34 1.8850 0  214.463  283.453  0.0000
C6 2455560.516065 -0.0220 0.0058 -0.055  2.49 1.8836 0  214.156  283.586  0.0000
C6 2455560.516574 -0.0148 0.0066 -0.079  2.67 1.8822 0  213.999  283.643  0.0000
C6 2455560.517072 -0.0233 0.0063 -0.080  2.52 1.8809 0  213.684  283.921  0.0000
C6 2455560.517639 -0.0319 0.0078 -0.137  2.73 1.8794 0  213.578  283.628  0.0000
C6 2455560.518148 -0.0191 0.0052 -0.104  2.69 1.8780 0  213.372  283.807  0.0000
C6 2455560.518692 -0.0204 0.0055 -0.087  2.57 1.8765 0  212.941  283.775  0.0000
C6 2455560.519213 -0.0256 0.0051 -0.113  2.48 1.8751 0  212.719  283.591  0.0000
C6 2455560.519722 -0.0234 0.0065 -0.217  2.84 1.8737 0  212.527  283.676  0.0000
C6 2455560.520232 -0.0175 0.0055 -0.211  2.92 1.8723 0  212.597  283.655  0.0000
C6 2455560.520741 -0.0186 0.0085 -0.317  2.53 1.8710 0  215.961  283.910  0.0000
C6 2455560.521250 -0.0147 0.0051 -0.108  2.61 1.8696 0  216.073  283.441  0.0000
C6 2455560.521771 -0.0295 0.0052 -0.117  2.68 1.8682 0  215.874  283.410  0.0000
C6 2455560.522327 -0.0193 0.0067 -0.318  2.84 1.8666 0  215.869  282.683  0.0000
C6 2455560.522836 -0.0019 0.0068 -0.150  2.70 1.8653 0  216.667  280.741  0.0000
C6 2455560.523334 -0.0062 0.0067 -0.174  2.84 1.8639 0  216.286  280.735  0.0000
C6 2455560.523854 -0.0154 0.0057 -0.187  2.81 1.8625 0  216.286  280.529  0.0000
C6 2455560.524364 -0.0225 0.0064 -0.152  2.60 1.8611 0  216.011  280.570  0.0000
C6 2455560.524884 -0.0265 0.0060 -0.218  2.61 1.8596 0  215.897  280.518  0.0000
C6 2455560.525405 -0.0090 0.0066 -0.175  2.83 1.8582 0  215.784  280.929  0.0000
C6 2455560.533635 -0.0153 0.0065 -0.147  2.69 1.8353 0  214.622  282.586  0.0000
C6 2455560.534155 -0.0087 0.0096 -0.193  2.55 1.8338 0  214.520  282.446  0.0000
C6 2455560.534653 -0.0055 0.0059 -0.188  2.62 1.8324 0  214.547  282.336  0.0000
C6 2455560.536702 -0.0185 0.0078 -0.141  2.58 1.8266 0  214.652  282.678  0.0000
C6 2455560.538253 -0.0265 0.0077 -0.113  0.00 1.8222 0  214.387  283.050  0.0000
C6 2455560.539850 -0.0142 0.0056 -0.088  0.00 1.8177 0  213.825  282.929  0.0000
C6 2455560.540348 -0.0159 0.0058 -0.099  2.46 1.8163 0  213.890  282.870  0.0000
C6 2455560.540869 -0.0114 0.0071 -0.378  2.81 1.8148 0  213.713  281.969  0.0000
C6 2455560.541401 -0.0067 0.0058 -0.057  0.00 1.8132 0  213.831  280.178  0.0000
C6 2455560.541910 -0.0008 0.0060 -0.111  0.00 1.8118 0  213.393  280.290  0.0000
C6 2455560.542419 -0.0142 0.0053 -0.057  0.00 1.8103 0  213.335  280.352  0.0000
C6 2455560.542929 -0.0303 0.0053 -0.076  0.00 1.8089 0  213.099  280.506  0.0000
C6 2455560.543438 -0.0228 0.0058 -0.082  0.00 1.8074 0  213.027  280.623  0.0000
C6 2455560.543947 -0.0140 0.0054 -0.077  0.00 1.8060 0  212.668  280.783  0.0000
C6 2455560.544468 -0.0170 0.0057 -0.068  0.00 1.8045 0  212.753  280.540  0.0000
C6 2455560.544977 -0.0204 0.0056 -0.086  0.00 1.8030 0  212.658  280.529  0.0000
C6 2455560.545545 -0.0059 0.0053 -0.121  0.00 1.8014 0  212.630  280.435  0.0000
C6 2455560.546054 -0.0053 0.0058 -0.095  0.00 1.7999 0  212.309  280.628  0.0000
C6 2455560.546598 -0.0282 0.0061 -0.093  0.00 1.7983 0  213.518  280.925  0.0000
C6 2455560.547119 -0.0062 0.0061 -0.104  0.00 1.7968 0  213.600  280.624  0.0000
C6 2455560.547616 -0.0129 0.0053 -0.076  2.35 1.7954 0  213.536  280.598  0.0000
C6 2455560.548126  0.0006 0.0052 -0.089  0.00 1.7939 0  213.451  280.834  0.0000
C6 2455560.548635 -0.0150 0.0063 -0.105  0.00 1.7925 0  213.247  281.105  0.0000
C6 2455560.549156 -0.0301 0.0052 -0.080  0.00 1.7910 0  213.082  281.210  0.0000
C6 2455560.549677 -0.0208 0.0058 -0.067  2.12 1.7895 0  212.769  281.136  0.0000
C6 2455560.550197 -0.0095 0.0076 -0.119  0.00 1.7879 0  212.855  281.313  0.0000
C6 2455560.550707 -0.0190 0.0064 -0.145  0.00 1.7865 0  212.963  281.219  0.0000
C6 2455560.551216 -0.0213 0.0064 -0.080  0.00 1.7850 0  212.955  281.419  0.0000
C6 2455560.551725 -0.0205 0.0073 -0.156  0.00 1.7835 0  212.936  281.598  0.0000
C6 2455560.552234 -0.0120 0.0061 -0.117  0.00 1.7821 0  212.551  281.602  0.0000
C6 2455560.552755 -0.0223 0.0052 -0.097  0.00 1.7805 0  212.495  281.831  0.0000
C6 2455560.554815 -0.0201 0.0084 -0.143  2.51 1.7746 0  212.012  282.238  0.0000
C6 2455560.555325 -0.0184 0.0056 -0.080  0.00 1.7731 0  211.777  282.421  0.0000
C6 2455560.555834 -0.0308 0.0062 -0.052  0.00 1.7716 0  211.827  282.521  0.0000
C6 2455560.556343 -0.0261 0.0053 -0.074  0.00 1.7701 0  211.751  282.419  0.0000
C6 2455560.556887 -0.0066 0.0084 -0.086  0.00 1.7686 0  211.558  282.504  0.0000
C6 2455560.557894 -0.0203 0.0059 -0.069  0.00 1.7656 0  214.878  282.739  0.0000
C6 2455560.558415 -0.0247 0.0055 -0.058  0.00 1.7641 0  214.768  282.827  0.0000
C6 2455560.558913 -0.0250 0.0066 -0.048  0.00 1.7627 0  214.822  282.780  0.0000
C6 2455560.559422 -0.0322 0.0051 -0.086  0.00 1.7612 0  214.761  282.881  0.0000
C6 2455560.559931 -0.0138 0.0053 -0.062  0.00 1.7597 0  214.740  282.592  0.0000
C6 2455560.560441 -0.0148 0.0048 -0.075  2.65 1.7582 0  214.555  282.445  0.0000
C6 2455560.560950 -0.0140 0.0059 -0.067  0.00 1.7567 0  214.712  282.484  0.0000
C6 2455560.561459 -0.0156 0.0059 -0.022  0.00 1.7553 0  214.638  282.640  0.0000
C6 2455560.561968 -0.0206 0.0061 -0.032  0.00 1.7538 0  214.404  282.813  0.0000
C6 2455560.562489 -0.0163 0.0053 -0.051  0.00 1.7523 0  214.183  282.850  0.0000
C6 2455560.562999 -0.0075 0.0059 -0.057  0.00 1.7508 0  214.344  282.740  0.0000
C6 2455560.563519 -0.0215 0.0051 -0.047  0.00 1.7492 0  214.117  282.690  0.0000
C6 2455560.564040 -0.0215 0.0052 -0.049  0.00 1.7477 0  214.107  282.720  0.0000
C6 2455560.564573 -0.0193 0.0074 -0.051  0.00 1.7462 0  213.929  282.799  0.0000
C6 2455560.565082 -0.0105 0.0061 -0.049  0.00 1.7447 0  213.997  282.709  0.0000
C6 2455560.565591 -0.0136 0.0063 -0.054  2.41 1.7432 0  213.973  282.640  0.0000
C6 2455560.566112 -0.0246 0.0055 -0.081  0.00 1.7417 0  214.060  282.536  0.0000
C6 2455560.566633 -0.0168 0.0062 -0.067  0.00 1.7402 0  213.789  282.777  0.0000
C6 2455560.567154 -0.0201 0.0056 -0.079  0.00 1.7387 0  213.771  282.883  0.0000
C6 2455560.567663 -0.0181 0.0052 -0.009  0.00 1.7372 0  213.552  282.902  0.0000
C6 2455560.568184 -0.0290 0.0049 -0.066  2.28 1.7357 0  213.549  282.924  0.0000
C6 2455560.568682 -0.0310 0.0056 -0.056  0.00 1.7342 0  213.687  282.885  0.0000
C6 2455560.569191 -0.0157 0.0064 -0.154  2.61 1.7327 0  213.561  282.943  0.0000
C6 2455560.569723 -0.0080 0.0072 -0.114  2.46 1.7312 0  213.350  283.220  0.0000
C6 2455560.570302  0.0010 0.0082 -0.226  0.00 1.7295 0  216.398  282.412  0.0000
C6 2455560.570800 -0.0209 0.0060 -0.080  0.00 1.7280 0  216.114  282.671  0.0000
C6 2455560.571332 -0.0130 0.0055 -0.099  0.00 1.7265 0  216.287  282.651  0.0000
C6 2455560.571841 -0.0192 0.0058 -0.093  0.00 1.7250 0  216.015  282.961  0.0000
C6 2455560.572362 -0.0238 0.0061 -0.075  2.73 1.7235 0  216.118  282.805  0.0000
C6 2455560.572871 -0.0032 0.0055 -0.190  2.71 1.7220 0  216.059  282.803  0.0000
C6 2455560.573369 -0.0231 0.0054 -0.078  0.00 1.7206 0  215.857  283.008  0.0000
C6 2455560.573878 -0.0158 0.0061 -0.070  0.00 1.7191 0  216.043  283.081  0.0000
C6 2455560.574411 -0.0103 0.0064 -0.116  0.00 1.7175 0  215.843  283.223  0.0000
C6 2455560.574920 -0.0155 0.0059 -0.114  0.00 1.7160 0  215.670  283.187  0.0000
C6 2455560.575429 -0.0116 0.0053 -0.094  0.00 1.7146 0  215.584  283.000  0.0000
C6 2455560.575950 -0.0139 0.0059 -0.099  0.00 1.7130 0  215.567  283.325  0.0000
C6 2455560.576494 -0.0204 0.0054 -0.086  0.00 1.7115 0  215.519  283.512  0.0000
C6 2455560.577015 -0.0228 0.0050 -0.073  0.00 1.7100 0  215.624  283.645  0.0000
C6 2455560.577513 -0.0132 0.0055 -0.310  2.27 1.7085 0  215.336  282.859  0.0000
C6 2455560.578022 -0.0169 0.0054 -0.076  0.00 1.7070 0  214.897  281.118  0.0000
C6 2455560.578554 -0.0057 0.0056 -0.138  0.00 1.7055 0  214.879  281.247  0.0000
C6 2455560.579064 -0.0225 0.0053 -0.094  0.00 1.7040 0  214.957  280.983  0.0000
C6 2455560.579573 -0.0164 0.0058 -0.074  0.00 1.7025 0  214.976  280.996  0.0000
C6 2455560.580082 -0.0217 0.0052 -0.077  0.00 1.7010 0  214.896  280.818  0.0000
C6 2455560.580591 -0.0158 0.0050 -0.101  0.00 1.6996 0  214.753  280.759  0.0000
C6 2455560.581101 -0.0119 0.0052 -0.096  0.00 1.6981 0  214.531  281.030  0.0000
C6 2455560.581622 -0.0070 0.0049 -0.046  0.00 1.6966 0  214.319  281.077  0.0000
C6 2455560.582166 -0.0139 0.0062 -0.068  0.00 1.6950 0  214.124  281.170  0.0000
C6 2455560.582675 -0.0160 0.0061 -0.048  0.00 1.6935 0  213.925  280.963  0.0000
C6 2455560.583184 -0.0278 0.0053 -0.052  0.00 1.6921 0  213.863  280.863  0.0000
C6 2455560.583693 -0.0139 0.0056 -0.064  0.00 1.6906 0  213.756  281.156  0.0000
C6 2455560.584203 -0.0121 0.0072 -0.081  0.00 1.6891 0  213.732  281.208  0.0000
C6 2455560.584712 -0.0066 0.0053 -0.062  0.00 1.6876 0  213.520  281.296  0.0000
C6 2455560.585221 -0.0256 0.0057 -0.077  2.55 1.6862 0  213.359  281.303  0.0000
C6 2455560.585719 -0.0120 0.0067 -0.063  0.00 1.6847 0  213.383  281.425  0.0000
C6 2455560.586240 -0.0182 0.0052 -0.085  0.00 1.6832 0  213.168  281.377  0.0000
C6 2455560.586749 -0.0249 0.0083 -0.176  0.00 1.6818 0  213.004  281.765  0.0000
C6 2455560.587779 -0.0186 0.0058 -0.125  0.00 1.6788 0  212.806  282.095  0.0000
C6 2455560.588277 -0.0118 0.0074 -0.161  0.00 1.6774 0  212.579  281.975  0.0000
C6 2455560.590893 -0.0165 0.0057 -0.108  0.00 1.6698 0  212.002  282.370  0.0000
C6 2455560.591402 -0.0321 0.0059 -0.099  0.00 1.6684 0  211.914  282.554  0.0000
C6 2455560.591911 -0.0308 0.0067 -0.128  0.00 1.6669 0  211.697  282.642  0.0000
C6 2455560.592432 -0.0165 0.0050 -0.039  0.00 1.6654 0  211.389  282.909  0.0000
C6 2455560.592953 -0.0112 0.0065 -0.108  0.00 1.6639 0  211.324  282.990  0.0000
C6 2455560.593474 -0.0133 0.0050 -0.089  0.00 1.6624 0  211.287  282.893  0.0000
C6 2455560.593983 -0.0161 0.0065 -0.200  2.77 1.6610 0  211.222  283.115  0.0000
C6 2455560.594492 -0.0197 0.0063 -0.101  0.00 1.6595 0  210.884  283.293  0.0000
C6 2455560.595001 -0.0051 0.0049 -0.070  0.00 1.6581 0  210.855  283.229  0.0000
C6 2455560.595511 -0.0148 0.0049 -0.095  0.00 1.6566 0  210.685  283.344  0.0000
C6 2455560.596031 -0.0238 0.0063 -0.091  0.00 1.6551 0  210.561  283.234  0.0000
C6 2455560.596541 -0.0164 0.0051 -0.098  0.00 1.6537 0  210.423  283.168  0.0000
C6 2455560.597050 -0.0155 0.0049 -0.089  0.00 1.6522 0  210.582  283.388  0.0000
C6 2455560.597559 -0.0188 0.0063 -0.102  0.00 1.6508 0  210.476  283.458  0.0000
C6 2455560.598115 -0.0213 0.0067 -0.342  2.62 1.6492 0  210.712  283.480  0.0000
C6 2455560.598624 -0.0151 0.0052 -0.020  0.00 1.6477 0  212.734  282.969  0.0000
C6 2455560.599145 -0.0156 0.0053 -0.091  0.00 1.6463 0  212.721  282.904  0.0000
C6 2455560.599654 -0.0154 0.0059 -0.030  0.00 1.6448 0  212.536  283.126  0.0000
C6 2455560.600198 -0.0197 0.0051 -0.058  0.00 1.6433 0  212.543  283.125  0.0000
C6 2455560.600707 -0.0130 0.0056 -0.041  0.00 1.6418 0  212.504  283.147  0.0000
C6 2455560.601240 -0.0145 0.0066 -0.260  2.37 1.6403 0  215.722  283.064  0.0000
C6 2455560.601749 -0.0063 0.0058 -0.057  0.00 1.6389 0  215.810  283.087  0.0000
C6 2455560.602270 -0.0193 0.0050 -0.071  0.00 1.6374 0  215.756  283.281  0.0000
C6 2455560.602791 -0.0049 0.0067 -0.057  0.00 1.6360 0  215.458  283.353  0.0000
C6 2455560.603312 -0.0221 0.0047 -0.041  0.00 1.6345 0  215.472  283.561  0.0000
C6 2455560.603821 -0.0193 0.0051 -0.045  0.00 1.6330 0  215.231  283.600  0.0000
C6 2455560.604342 -0.0240 0.0054 -0.070  0.00 1.6316 0  215.508  283.548  0.0000
C6 2455560.604851 -0.0174 0.0055 -0.030  0.00 1.6301 0  215.621  283.659  0.0000
C6 2455560.605360 -0.0111 0.0050 -0.042  0.00 1.6287 0  215.603  283.865  0.0000
C6 2455560.605870 -0.0265 0.0067 -0.046  0.00 1.6273 0  215.586  283.840  0.0000
C6 2455560.606379 -0.0138 0.0056 -0.037  0.00 1.6259 0  215.559  283.743  0.0000
C6 2455560.606888 -0.0318 0.0052 -0.037  0.00 1.6244 0  215.536  283.684  0.0000
C6 2455560.607409 -0.0282 0.0064 -0.080  0.00 1.6230 0  215.468  283.713  0.0000
C6 2455560.607918 -0.0214 0.0058 -0.043  0.00 1.6216 0  215.309  283.816  0.0000
C6 2455560.608439 -0.0210 0.0054 -0.009  0.00 1.6201 0  215.116  283.667  0.0000
C6 2455560.608948 -0.0212 0.0051 -0.062  0.00 1.6187 0  215.109  283.821  0.0000
C6 2455560.609458 -0.0287 0.0046 -0.009  0.00 1.6173 0  214.831  283.792  0.0000
C6 2455560.609990 -0.0189 0.0052 -0.019  0.00 1.6158 0  214.795  283.825  0.0000
C6 2455560.610499 -0.0207 0.0055 -0.064  0.00 1.6144 0  214.719  283.885  0.0000
C6 2455560.611009 -0.0209 0.0049 -0.036  0.00 1.6129 0  214.589  284.098  0.0000
C6 2455560.611518 -0.0235 0.0053 -0.058  0.00 1.6115 0  214.556  284.075  0.0000
C6 2455560.612016 -0.0116 0.0062 -0.049  0.00 1.6101 0  214.607  284.210  0.0000
C6 2455560.612525 -0.0035 0.0066 -0.047  0.00 1.6087 0  214.471  284.299  0.0000
C6 2455560.613034 -0.0102 0.0051 -0.086  0.00 1.6073 0  214.347  284.364  0.0000
C6 2455560.613566 -0.0271 0.0053 -0.048  0.00 1.6059 0  214.333  284.545  0.0000
C6 2455560.614099 -0.0219 0.0045 -0.031  0.00 1.6044 0  214.239  284.709  0.0000
C6 2455560.614620 -0.0114 0.0056 -0.032  0.00 1.6030 0  214.099  284.754  0.0000
C6 2455560.615152 -0.0355 0.0052 -0.027  0.00 1.6015 0  214.053  284.774  0.0000
C6 2455560.615673 -0.0211 0.0059 -0.058  0.00 1.6001 0  214.079  284.874  0.0000
C6 2455560.616194 -0.0200 0.0057 -0.076  0.00 1.5986 0  213.958  285.181  0.0000
C6 2455560.616692 -0.0234 0.0052 -0.054  0.00 1.5973 0  213.898  285.480  0.0000
C6 2455560.617259 -0.0122 0.0049 -0.060  0.00 1.5957 0  217.919  285.269  0.0000
C6 2455560.617768 -0.0207 0.0057 -0.090  0.00 1.5943 0  217.926  285.363  0.0000
C6 2455560.618300 -0.0242 0.0057 -0.054  0.00 1.5929 0  217.951  285.477  0.0000
C6 2455560.618821  0.0013 0.0057 -0.271  0.00 1.5914 0  218.267  282.825  0.0000
C6 2455560.619330 -0.0064 0.0059 -0.046  0.00 1.5900 0  218.199  282.351  0.0000
C6 2455560.619851 -0.0003 0.0045 -0.034  0.00 1.5886 0  218.143  282.316  0.0000
C6 2455560.620361 -0.0113 0.0056 -0.067  0.00 1.5873 0  218.330  282.348  0.0000
C6 2455560.620870 -0.0169 0.0053 -0.078  0.00 1.5859 0  218.136  282.294  0.0000
C6 2455560.621391 -0.0106 0.0055 -0.109  2.19 1.5844 0  218.054  282.268  0.0000
C6 2455560.621900  0.0022 0.0050 -0.052  0.00 1.5831 0  217.921  282.283  0.0000
C6 2455560.622409 -0.0133 0.0047 -0.076  0.00 1.5817 0  217.900  282.211  0.0000
C6 2455560.622919 -0.0113 0.0050 -0.041  0.00 1.5803 0  217.858  282.201  0.0000
C6 2455560.623428 -0.0027 0.0047 -0.062  0.00 1.5789 0  217.609  282.191  0.0000
C6 2455560.623937 -0.0088 0.0051 -0.068  0.00 1.5776 0  217.213  282.359  0.0000
C6 2455560.624446 -0.0118 0.0047 -0.062  0.00 1.5762 0  217.138  282.513  0.0000
C6 2455560.624956 -0.0207 0.0049 -0.068  0.00 1.5748 0  217.065  282.638  0.0000
C6 2455560.625465 -0.0135 0.0054 -0.016  0.00 1.5735 0  216.947  282.797  0.0000
C6 2455560.625963 -0.0198 0.0050 -0.071  0.00 1.5721 0  216.923  282.920  0.0000
C6 2455560.626483 -0.0203 0.0048 -0.059  0.00 1.5707 0  216.845  283.011  0.0000
C6 2455560.626981 -0.0144 0.0050 -0.032  0.00 1.5694 0  216.757  283.164  0.0000
C6 2455560.627490 -0.0165 0.0058 -0.049  0.00 1.5680 0  216.673  283.158  0.0000
C6 2455560.628000 -0.0175 0.0047 -0.033  0.00 1.5667 0  216.741  283.132  0.0000
C6 2455560.628520 -0.0050 0.0048 -0.056  0.00 1.5653 0  216.551  283.259  0.0000
C6 2455560.629041 -0.0058 0.0052 -0.050  0.00 1.5639 0  216.563  283.085  0.0000
C6 2455560.629551 -0.0123 0.0060 -0.034  0.00 1.5626 0  216.630  283.121  0.0000
C6 2455560.630060 -0.0152 0.0051 -0.092  0.00 1.5612 0  216.555  283.096  0.0000
C6 2455560.630569 -0.0160 0.0054 -0.057  0.00 1.5599 0  216.487  283.008  0.0000
C6 2455560.631078 -0.0101 0.0053 -0.057  0.00 1.5585 0  216.133  283.267  0.0000
C6 2455560.631576 -0.0143 0.0047 -0.051  0.00 1.5572 0  215.930  283.461  0.0000
C6 2455560.632085 -0.0290 0.0053 -0.049  0.00 1.5559 0  215.844  283.609  0.0000
C6 2455560.632618 -0.0182 0.0052 -0.048  0.00 1.5545 0  215.766  283.634  0.0000
C6 2455560.633127 -0.0115 0.0051 -0.068  0.00 1.5531 0  215.818  283.901  0.0000
C6 2455560.634134 -0.0114 0.0062 -0.031  0.00 1.5505 0  218.743  281.104  0.0000
C6 2455560.634643 -0.0137 0.0048 -0.092  0.00 1.5492 0  218.594  281.171  0.0000
C6 2455560.635187 -0.0005 0.0052 -0.085  0.00 1.5477 0  218.583  281.075  0.0000
C6 2455560.635720 -0.0080 0.0047 -0.126  0.00 1.5463 0  218.452  281.171  0.0000
C6 2455560.636229 -0.0067 0.0056 -0.090  0.00 1.5450 0  218.173  281.266  0.0000
C6 2455560.636738 -0.0163 0.0063 -0.106  0.00 1.5437 0  217.953  281.333  0.0000
C6 2455560.637247 -0.0133 0.0053 -0.140  0.00 1.5424 0  217.958  281.448  0.0000
C6 2455560.637757 -0.0129 0.0055 -0.172  2.59 1.5410 0  217.911  281.491  0.0000
C6 2455560.638266 -0.0127 0.0059 -0.083  0.00 1.5397 0  217.994  281.504  0.0000
C6 2455560.638775 -0.0149 0.0050 -0.128  0.00 1.5384 0  217.767  281.575  0.0000
C6 2455560.639273 -0.0156 0.0065 -0.227  0.00 1.5371 0  217.652  281.465  0.0000
C6 2455560.639782 -0.0168 0.0058 -0.157  0.00 1.5358 0  217.226  281.761  0.0000
C6 2455560.640326 -0.0170 0.0054 -0.115  0.00 1.5344 0  217.203  281.756  0.0000
C6 2455560.640836 -0.0046 0.0053 -0.175  2.63 1.5331 0  217.277  281.790  0.0000
C6 2455560.641379 -0.0030 0.0055 -0.128  0.00 1.5317 0  217.115  282.083  0.0000
C6 2455560.641889 -0.0095 0.0051 -0.114  0.00 1.5304 0  216.773  282.165  0.0000
C6 2455560.642386 -0.0076 0.0051 -0.124  0.00 1.5291 0  216.820  282.260  0.0000
C6 2455560.642919 -0.0185 0.0054 -0.157  0.00 1.5278 0  216.945  282.195  0.0000
C6 2455560.643428 -0.0161 0.0047 -0.161  0.00 1.5265 0  216.885  282.264  0.0000
C6 2455560.643937 -0.0075 0.0056 -0.213  2.57 1.5252 0  217.091  282.293  0.0000
C6 2455560.644447  0.0059 0.0061 -0.131  0.00 1.5239 0  216.792  282.253  0.0000
C6 2455560.644956 -0.0210 0.0049 -0.109  0.00 1.5226 0  217.013  282.198  0.0000
C6 2455560.645465 -0.0125 0.0048 -0.133  0.00 1.5213 0  216.789  282.317  0.0000
C6 2455560.645974 -0.0176 0.0048 -0.188  0.00 1.5200 0  216.715  282.393  0.0000
C6 2455560.646495 -0.0175 0.0054 -0.213  2.56 1.5187 0  216.556  282.299  0.0000
C6 2455560.647005 -0.0168 0.0058 -0.175  0.00 1.5174 0  216.722  282.326  0.0000
C6 2455560.647583 -0.0230 0.0047 -0.199  0.00 1.5160 0  216.654  282.270  0.0000
C6 2455560.648150 -0.0090 0.0051 -0.170  2.55 1.5146 0  216.524  282.458  0.0000
C6 2455560.648706 -0.0013 0.0053 -0.188  0.00 1.5132 0  216.493  282.684  0.0000
C6 2455560.649481 -0.0297 0.0053 -0.147  0.00 1.5112 0  216.381  282.901  0.0000
C6 2455560.649991 -0.0164 0.0049 -0.116  0.00 1.5100 0  216.414  282.964  0.0000
C6 2455560.650523 -0.0138 0.0054 -0.096  0.00 1.5087 0  216.333  282.892  0.0000
C6 2455560.651056 -0.0283 0.0051 -0.153  0.00 1.5073 0  216.094  282.840  0.0000
C6 2455560.651553 -0.0213 0.0058 -0.118  0.00 1.5061 0  216.132  282.947  0.0000
C6 2455560.652063 -0.0096 0.0050 -0.174  0.00 1.5049 0  216.194  283.278  0.0000
C6 2455560.652595 -0.0142 0.0057 -0.178  2.66 1.5035 0  216.146  283.169  0.0000
C6 2455560.653116 -0.0221 0.0065 -0.267  2.77 1.5023 0  216.186  283.154  0.0000
C6 2455560.653625 -0.0198 0.0058 -0.169  0.00 1.5010 0  215.909  283.225  0.0000
C6 2455560.654146 -0.0224 0.0065 -0.162  0.00 1.4997 0  215.742  283.463  0.0000
C6 2455560.654655 -0.0207 0.0064 -0.185  2.76 1.4985 0  215.828  283.533  0.0000
C6 2455560.655164 -0.0168 0.0049 -0.144  0.00 1.4972 0  215.544  283.642  0.0000
C6 2455560.655685 -0.0118 0.0049 -0.152  2.43 1.4960 0  215.465  283.806  0.0000
C6 2455560.656206 -0.0167 0.0063 -0.289  2.83 1.4947 0  215.736  283.894  0.0000
C6 2455560.656715 -0.0135 0.0054 -0.204  0.00 1.4934 0  215.616  283.990  0.0000
C6 2455560.657271 -0.0284 0.0056 -0.270  2.79 1.4921 0  215.481  284.196  0.0000
C6 2455560.657780 -0.0115 0.0050 -0.228  0.00 1.4909 0  215.389  284.354  0.0000
C6 2455560.658301 -0.0273 0.0045 -0.111  0.00 1.4896 0  215.305  284.483  0.0000
C6 2455560.658822 -0.0207 0.0059 -0.138  0.00 1.4884 0  215.386  284.529  0.0000
C6 2455560.659320 -0.0158 0.0055 -0.260  2.95 1.4872 0  215.133  284.953  0.0000
C6 2455560.659864 -0.0182 0.0048 -0.180  2.37 1.4859 0  215.015  284.790  0.0000
C6 2455560.660396 -0.0215 0.0054 -0.171  2.57 1.4846 0  214.817  284.810  0.0000
C6 2455560.660894 -0.0130 0.0045 -0.154  0.00 1.4834 0  214.802  284.866  0.0000
C6 2455560.661403 -0.0201 0.0049 -0.139  0.00 1.4822 0  214.870  284.772  0.0000
C6 2455560.661924 -0.0155 0.0050 -0.202  2.58 1.4809 0  214.613  284.715  0.0000
C6 2455560.662421 -0.0260 0.0078 -0.132  0.00 1.4798 0  214.710  284.575  0.0000
C6 2455560.662942 -0.0229 0.0052 -0.084  0.00 1.4785 0  214.394  284.679  0.0000
C6 2455560.663486 -0.0290 0.0049 -0.121  0.00 1.4772 0  214.331  284.617  0.0000
C6 2455560.663996 -0.0267 0.0052 -0.174  0.00 1.4760 0  214.218  284.607  0.0000
C6 2455560.664505 -0.0251 0.0049 -0.143  0.00 1.4748 0  213.990  284.901  0.0000
C6 2455560.665014 -0.0239 0.0054 -0.194  2.74 1.4736 0  214.017  284.943  0.0000
C6 2455560.665547 -0.0284 0.0070 -0.188  0.00 1.4724 0  213.921  285.064  0.0000
C6 2455560.666067 -0.0145 0.0050 -0.153  0.00 1.4712 0  213.891  285.259  0.0000
C6 2455560.666600 -0.0196 0.0059 -0.266  0.00 1.4699 0  214.109  285.165  0.0000
C6 2455560.667109 -0.0209 0.0046 -0.222  2.79 1.4687 0  213.796  285.193  0.0000
C6 2455560.667641 -0.0229 0.0050 -0.219  0.00 1.4675 0  213.879  281.644  0.0000
C6 2455560.668151 -0.0226 0.0058 -0.291  2.73 1.4663 0  213.914  281.608  0.0000
C6 2455560.668660 -0.0169 0.0047 -0.091  0.00 1.4651 0  213.531  281.783  0.0000
C6 2455560.669169 -0.0141 0.0049 -0.195  0.00 1.4639 0  213.277  281.777  0.0000
C6 2455560.669667 -0.0164 0.0049 -0.082  0.00 1.4628 0  213.001  282.043  0.0000
C6 2455560.670188 -0.0253 0.0059 -0.056  0.00 1.4616 0  213.094  281.936  0.0000
C6 2455560.670743 -0.0161 0.0050 -0.044  0.00 1.4603 0  212.872  281.894  0.0000
C6 2455560.671264 -0.0227 0.0045 -0.013  0.00 1.4591 0  212.808  281.859  0.0000
C6 2455560.671774 -0.0221 0.0047 -0.047  0.00 1.4580 0  212.678  281.913  0.0000
C6 2455560.672294 -0.0203 0.0047 -0.026  0.00 1.4568 0  212.685  281.862  0.0000
C6 2455560.672815 -0.0141 0.0046 -0.019  0.00 1.4556 0  212.496  282.033  0.0000
C6 2455560.673313 -0.0242 0.0051  0.005  0.00 1.4545 0  212.458  282.022  0.0000
C6 2455560.673834 -0.0193 0.0049 -0.028  0.00 1.4533 0  212.239  282.261  0.0000
C6 2455560.674366 -0.0075 0.0051 -0.038  0.00 1.4521 0  211.946  282.427  0.0000
C6 2455560.674875 -0.0099 0.0068 -0.008  0.00 1.4509 0  211.740  282.435  0.0000
C6 2455560.675385 -0.0231 0.0049 -0.040  0.00 1.4498 0  211.543  282.627  0.0000
C6 2455560.675906 -0.0125 0.0057 -0.034  0.00 1.4486 0  211.468  282.503  0.0000
C6 2455560.676415 -0.0167 0.0047 -0.058  0.00 1.4474 0  211.274  282.533  0.0000
C6 2455560.676924 -0.0214 0.0049 -0.056  0.00 1.4463 0  211.409  282.549  0.0000
C6 2455560.677433 -0.0116 0.0044 -0.068  0.00 1.4452 0  211.191  282.687  0.0000
C6 2455560.677931 -0.0156 0.0052 -0.050  0.00 1.4441 0  210.941  282.623  0.0000
C6 2455560.678440 -0.0034 0.0053 -0.053  0.00 1.4429 0  210.987  282.742  0.0000
C6 2455560.678961 -0.0239 0.0046 -0.046  0.00 1.4418 0  210.980  282.661  0.0000
C6 2455560.679470 -0.0072 0.0050 -0.021  0.00 1.4406 0  210.801  282.712  0.0000
C6 2455560.679991 -0.0086 0.0051 -0.029  0.00 1.4395 0  210.544  282.919  0.0000
C6 2455560.680501 -0.0132 0.0060 -0.062  0.00 1.4384 0  210.381  283.246  0.0000
C6 2455560.681010 -0.0158 0.0044 -0.108  0.00 1.4373 0  210.437  283.202  0.0000
C6 2455560.681531 -0.0117 0.0051 -0.078  0.00 1.4361 0  210.488  283.375  0.0000
C6 2455560.682040 -0.0090 0.0077 -0.137  0.00 1.4350 0  210.668  283.360  0.0000
C6 2455560.682549 -0.0124 0.0062 -0.085  0.00 1.4339 0  210.425  283.382  0.0000
C6 2455560.683058 -0.0020 0.0049 -0.036  0.00 1.4328 0  210.279  283.479  0.0000
C6 2455560.683556  0.0016 0.0045 -0.086  0.00 1.4317 0  210.371  283.439  0.0000
C6 2455560.684123 -0.0130 0.0045 -0.067  0.00 1.4305 0  210.465  283.538  0.0000
C6 2455560.684644 -0.0029 0.0044 -0.082  0.00 1.4293 0  210.379  283.436  0.0000
C6 2455560.685223  0.0041 0.0045 -0.063  0.00 1.4281 0  213.219  283.280  0.0000
C6 2455560.685732 -0.0010 0.0050 -0.096  0.00 1.4270 0  213.185  283.378  0.0000
C6 2455560.686253 -0.0072 0.0043 -0.041  0.00 1.4259 0  212.840  283.321  0.0000
C6 2455560.686797 -0.0072 0.0045 -0.153  0.00 1.4247 0  213.076  283.532  0.0000
C6 2455560.687306  0.0076 0.0050 -0.117  0.00 1.4236 0  213.055  283.506  0.0000
C6 2455560.687839 -0.0094 0.0055 -0.096  0.00 1.4225 0  213.048  283.570  0.0000
C6 2455560.688371  0.0114 0.0050 -0.104  0.00 1.4214 0  213.119  283.761  0.0000
C6 2455560.688880 -0.0095 0.0054 -0.111  0.00 1.4203 0  212.873  283.920  0.0000
C6 2455560.689401 -0.0097 0.0046 -0.098  0.00 1.4192 0  212.908  284.040  0.0000
C6 2455560.689910 -0.0064 0.0045 -0.086  0.00 1.4181 0  212.878  284.051  0.0000
C6 2455560.690431 -0.0035 0.0051 -0.181  2.74 1.4170 0  212.811  283.832  0.0000
C6 2455560.690929 -0.0165 0.0054 -0.126  0.00 1.4160 0  212.874  284.031  0.0000
C6 2455560.691450 -0.0077 0.0056 -0.122  0.00 1.4149 0  212.634  284.146  0.0000
C6 2455560.691947  0.0163 0.0051 -0.143  0.00 1.4138 0  212.577  284.226  0.0000
C6 2455560.692468 -0.0037 0.0053 -0.157  0.00 1.4128 0  212.261  284.449  0.0000
C6 2455560.692966 -0.0057 0.0054 -0.128  0.00 1.4117 0  212.609  284.232  0.0000
C6 2455560.693498  0.0126 0.0071 -0.632  2.33 1.4106 0  215.335  284.103  0.0000
C6 2455560.694042  0.0074 0.0047 -0.070  0.00 1.4095 0  215.963  284.105  0.0000
C6 2455560.694552  0.0110 0.0053 -0.087  0.00 1.4084 0  215.926  284.310  0.0000
C6 2455560.695073 -0.0014 0.0048 -0.120  0.00 1.4074 0  215.917  284.478  0.0000
C6 2455560.695582  0.0035 0.0057 -0.190  0.00 1.4063 0  215.721  284.451  0.0000
C6 2455560.696091  0.0111 0.0050 -0.131  0.00 1.4053 0  215.397  284.566  0.0000
C6 2455560.696612  0.0113 0.0049 -0.121  0.00 1.4042 0  215.330  284.589  0.0000
C6 2455560.697110  0.0116 0.0053 -0.073  0.00 1.4032 0  215.344  285.058  0.0000
C6 2455560.697619  0.0143 0.0047 -0.139  0.00 1.4022 0  215.349  284.987  0.0000
C6 2455560.698128  0.0162 0.0055 -0.118  0.00 1.4011 0  215.265  285.274  0.0000
C6 2455560.698637  0.0185 0.0063 -0.204  0.00 1.4001 0  214.911  285.392  0.0000
C6 2455560.699158  0.0179 0.0055 -0.169  0.00 1.3991 0  214.585  285.503  0.0000
C6 2455560.699679  0.0235 0.0047 -0.139  0.00 1.3980 0  214.781  285.573  0.0000
C6 2455560.700200  0.0163 0.0058 -0.112  0.00 1.3970 0  214.558  285.775  0.0000
C6 2455560.700709  0.0225 0.0047 -0.147  0.00 1.3960 0  214.489  285.655  0.0000
C6 2455560.701242  0.0246 0.0048 -0.162  0.00 1.3949 0  214.580  285.449  0.0000
C6 2455560.701762  0.0277 0.0051 -0.298  3.03 1.3939 0  214.553  285.531  0.0000
C6 2455560.702272  0.0324 0.0051 -0.268  2.83 1.3929 0  214.548  285.415  0.0000
C6 2455560.702781  0.0221 0.0050 -0.279  2.93 1.3919 0  214.649  285.867  0.0000
C6 2455560.703302  0.0264 0.0049 -0.238  2.85 1.3908 0  214.381  285.597  0.0000
C6 2455560.703811  0.0278 0.0054 -0.317  3.03 1.3898 0  214.101  282.720  0.0000
C6 2455560.704343  0.0232 0.0051 -0.320  3.06 1.3888 0  214.186  282.859  0.0000
C6 2455560.704876  0.0358 0.0051 -0.194  0.00 1.3877 0  214.377  282.924  0.0000
C6 2455560.705385  0.0444 0.0052 -0.270  2.91 1.3867 0  214.293  282.763  0.0000
C6 2455560.705883  0.0348 0.0049 -0.306  3.05 1.3858 0  214.099  282.617  0.0000
C6 2455560.706392  0.0436 0.0050 -0.193  0.00 1.3848 0  213.810  282.754  0.0000
C6 2455560.706901  0.0393 0.0049 -0.328  3.01 1.3838 0  213.349  282.692  0.0000
C6 2455560.707422  0.0306 0.0054 -0.359  3.11 1.3828 0  213.059  282.738  0.0000
C6 2455560.707932  0.0455 0.0054 -0.277  2.97 1.3818 0  213.214  282.803  0.0000
C6 2455560.708510  0.0500 0.0054 -0.229  2.85 1.3807 0  216.681  282.635  0.0000
C6 2455560.709245  0.0529 0.0056 -0.296  2.91 1.3793 0  216.594  282.829  0.0000
C6 2455560.710281  0.0598 0.0056 -0.367  3.15 1.3774 0  216.417  282.671  0.0000
C6 2455560.710790  0.0588 0.0070 -0.355  2.95 1.3764 0  216.553  282.848  0.0000
C6 2455560.711300  0.0594 0.0057 -0.242  3.05 1.3754 0  216.564  282.930  0.0000
C6 2455560.711809  0.0632 0.0051 -0.197  0.00 1.3745 0  216.395  283.059  0.0000
C6 2455560.712318  0.0691 0.0059 -0.309  2.85 1.3735 0  216.406  282.946  0.0000
C6 2455560.712839  0.0540 0.0048 -0.233  0.00 1.3725 0  216.280  282.918  0.0000
C6 2455560.713360  0.0657 0.0048 -0.205  0.00 1.3716 0  216.351  283.109  0.0000
C6 2455560.713892  0.0669 0.0065 -0.210  2.92 1.3706 0  216.090  283.358  0.0000
C6 2455560.714413  0.0622 0.0066 -0.239  3.10 1.3696 0  215.798  280.474  0.0000
C6 2455560.714922  0.0800 0.0054 -0.255  2.77 1.3687 0  215.445  280.362  0.0000
C6 2455560.715443  0.0722 0.0047 -0.206  0.00 1.3677 0  215.243  280.636  0.0000
C6 2455560.715964  0.0633 0.0059 -0.257  3.06 1.3667 0  215.238  280.530  0.0000
C6 2455560.716462  0.0730 0.0058 -0.330  3.01 1.3658 0  215.153  280.338  0.0000
C6 2455560.716971  0.0654 0.0050 -0.394  3.17 1.3649 0  215.023  280.252  0.0000
C6 2455560.717480  0.0674 0.0059 -0.350  3.02 1.3640 0  214.930  280.237  0.0000
C6 2455560.717990  0.0803 0.0064 -0.439  3.08 1.3630 0  214.921  280.325  0.0000
C6 2455560.718499  0.0848 0.0050 -0.345  3.23 1.3621 0  214.689  280.590  0.0000
C6 2455560.719008  0.0745 0.0054 -0.266  3.02 1.3612 0  214.591  280.723  0.0000
C6 2455560.719517  0.1056 0.0056 -0.378  2.99 1.3603 0  214.225  280.579  0.0000
C6 2455560.720050  0.0808 0.0051 -0.369  3.05 1.3593 0  214.085  280.582  0.0000
C6 2455560.720547  0.0909 0.0050 -0.248  0.00 1.3584 0  214.479  280.882  0.0000
C6 2455560.721057  0.0973 0.0055 -0.287  2.99 1.3575 0  214.305  280.829  0.0000
C6 2455560.721566  0.0817 0.0049 -0.348  3.17 1.3566 0  213.951  280.818  0.0000
C6 2455560.722075  0.0902 0.0053 -0.396  3.08 1.3557 0  214.179  280.740  0.0000
C6 2455560.722585  0.0886 0.0052 -0.287  3.06 1.3548 0  214.004  280.927  0.0000
C6 2455560.723105  0.0912 0.0047 -0.230  2.95 1.3539 0  214.060  280.975  0.0000
C6 2455560.723615  0.1010 0.0062 -0.269  2.88 1.3530 0  213.722  281.193  0.0000
C6 2455560.724124  0.0996 0.0049 -0.192  2.91 1.3521 0  213.566  281.421  0.0000
C6 2455560.724633  0.1112 0.0057 -0.194  0.00 1.3512 0  213.542  281.399  0.0000
C6 2455560.725131  0.0954 0.0047 -0.144  0.00 1.3504 0  213.703  281.595  0.0000
C6 2455560.725640  0.1046 0.0048 -0.125  0.00 1.3495 0  213.617  281.256  0.0000
C6 2455560.726149  0.1180 0.0058 -0.126  0.00 1.3486 0  213.837  281.469  0.0000
C6 2455560.726670  0.1157 0.0054 -0.233  0.00 1.3477 0  213.788  281.278  0.0000
C6 2455560.727179  0.1232 0.0055 -0.233  0.00 1.3468 0  213.875  281.132  0.0000
C6 2455560.727689  0.1284 0.0054 -0.275  2.97 1.3459 0  213.884  281.361  0.0000
C6 2455560.728198  0.1212 0.0051 -0.299  3.17 1.3451 0  213.568  281.477  0.0000
C6 2455560.728707  0.1110 0.0057 -0.286  2.60 1.3442 0  213.650  281.229  0.0000
C6 2455560.729217  0.1190 0.0050 -0.253  0.00 1.3433 0  213.539  281.218  0.0000
C6 2455560.729749  0.1108 0.0060 -0.241  3.04 1.3424 0  213.235  281.333  0.0000
C6 2455560.730247  0.1281 0.0060 -0.330  3.05 1.3416 0  213.331  281.626  0.0000
C6 2455560.730756  0.1236 0.0054 -0.223  0.00 1.3407 0  213.180  281.565  0.0000
C6 2455560.731277  0.1343 0.0058 -0.173  2.86 1.3399 0  213.203  281.839  0.0000
C6 2455560.731786  0.1403 0.0048 -0.208  0.00 1.3390 0  213.171  281.605  0.0000
C6 2455560.732295  0.1305 0.0060 -0.267  0.00 1.3382 0  213.337  281.789  0.0000
C6 2455560.732828  0.1476 0.0053 -0.292  3.01 1.3373 0  213.632  281.785  0.0000
C6 2455560.733337  0.1371 0.0054 -0.201  0.00 1.3365 0  213.449  281.820  0.0000
C6 2455560.733858  0.1308 0.0071 -0.258  0.00 1.3356 0  213.563  281.871  0.0000
C6 2455560.734367  0.1333 0.0054 -0.140  0.00 1.3348 0  213.703  282.044  0.0000
C6 2455560.734876  0.1337 0.0059 -0.199  0.00 1.3339 0  213.219  282.084  0.0000
C6 2455560.735386  0.1513 0.0054 -0.124  0.00 1.3331 0  213.212  282.135  0.0000
C6 2455560.735907  0.1386 0.0050 -0.140  0.00 1.3322 0  213.246  282.344  0.0000
C6 2455560.736451  0.1473 0.0051 -0.177  0.00 1.3314 0  213.267  282.563  0.0000
C6 2455560.736995  0.1505 0.0049 -0.155  0.00 1.3305 0  213.169  282.474  0.0000
C6 2455560.737538  0.1476 0.0054 -0.184  0.00 1.3296 0  213.064  282.334  0.0000
C6 2455560.738071  0.1528 0.0056 -0.130  0.00 1.3287 0  212.975  282.614  0.0000
C6 2455560.738615  0.1570 0.0056 -0.171  0.00 1.3279 0  212.957  282.866  0.0000
C6 2455560.739159  0.1578 0.0048 -0.124  0.00 1.3270 0  212.627  282.931  0.0000
C6 2455560.739703  0.1632 0.0056 -0.143  0.00 1.3261 0  212.347  282.882  0.0000
C6 2455560.740247  0.1626 0.0056 -0.165  0.00 1.3253 0  212.326  282.846  0.0000
C6 2455560.740791  0.1661 0.0051 -0.073  0.00 1.3244 0  212.330  283.087  0.0000
C6 2455560.741323  0.1575 0.0055 -0.106  0.00 1.3236 0  212.181  283.305  0.0000
C6 2455560.741971  0.1799 0.0052 -0.112  0.00 1.3226 0  212.049  283.375  0.0000
C6 2455560.742515  0.1740 0.0051 -0.094  0.00 1.3217 0  211.927  283.408  0.0000
C6 2455560.743071  0.1848 0.0054 -0.162  0.00 1.3209 0  211.992  283.419  0.0000
C6 2455560.743638  0.1807 0.0056 -0.154  0.00 1.3200 0  212.067  283.378  0.0000
C6 2455560.744217  0.1768 0.0051 -0.109  0.00 1.3191 0  211.972  283.444  0.0000
C6 2455560.744969  0.1847 0.0052 -0.165  0.00 1.3179 0  221.329  283.584  0.0000
C6 2455560.745478  0.1875 0.0083 -0.868  0.00 1.3172 0  221.234  283.522  0.0000
C6 2455560.750479  0.2166 0.0079 -0.168  0.00 1.3097 0  249.100  269.467  0.0000
C6 2455560.750988  0.2254 0.0068 -0.370  3.10 1.3089 0  249.254  269.483  0.0000
C6 2455560.751509  0.2147 0.0062 -0.395  3.16 1.3082 0  249.032  269.280  0.0000
C6 2455560.752029  0.2155 0.0059 -0.302  0.00 1.3074 0  249.070  269.342  0.0000
C6 2455560.752527  0.2216 0.0064 -0.282  0.00 1.3067 0  249.072  269.323  0.0000
C6 2455560.753036  0.2158 0.0056 -0.332  3.06 1.3060 0  248.894  269.329  0.0000
C6 2455560.753569  0.2300 0.0054 -0.219  0.00 1.3052 0  248.570  269.487  0.0000
C6 2455560.754101  0.2436 0.0070 -0.405  2.95 1.3044 0  248.583  269.374  0.0000
C6 2455560.754645  0.2375 0.0068 -0.358  3.13 1.3037 0  248.530  269.599  0.0000
C6 2455560.755155  0.2298 0.0067 -0.449  2.96 1.3029 0  248.158  269.012  0.0000
C6 2455560.755675  0.2463 0.0070 -0.453  3.10 1.3022 0  247.841  268.905  0.0000
C6 2455560.756196  0.2318 0.0075 -0.538  3.15 1.3015 0  247.841  268.927  0.0000
C6 2455560.756694  0.2256 0.0066 -0.513  3.01 1.3008 0  247.948  269.304  0.0000
C6 2455560.757203  0.2320 0.0069 -0.445  2.98 1.3000 0  248.005  269.175  0.0000
C6 2455560.757747  0.2389 0.0063 -0.404  3.07 1.2993 0  248.064  269.303  0.0000
C6 2455560.758268  0.2391 0.0058 -0.331  3.04 1.2986 0  247.983  269.266  0.0000
C6 2455560.758777  0.2382 0.0060 -0.384  3.06 1.2979 0  247.791  269.178  0.0000
C6 2455560.759298  0.2380 0.0059 -0.366  3.08 1.2971 0  247.988  269.398  0.0000
C6 2455560.759807  0.2380 0.0062 -0.375  3.03 1.2964 0  247.898  269.280  0.0000
C6 2455560.760317  0.2494 0.0061 -0.396  3.14 1.2957 0  247.689  269.384  0.0000
C6 2455560.760814  0.2536 0.0058 -0.381  2.95 1.2951 0  247.581  269.381  0.0000
C6 2455560.761335  0.2624 0.0058 -0.402  3.24 1.2944 0  247.390  269.541  0.0000
C6 2455560.761844  0.2493 0.0068 -0.632  3.58 1.2937 0  247.847  269.755  0.0000
C6 2455560.762354  0.2500 0.0056 -0.325  2.98 1.2930 0  249.363  270.107  0.0000
C6 2455560.762863  0.2577 0.0070 -0.229  0.00 1.2923 0  249.111  269.992  0.0000
C6 2455560.763395  0.2547 0.0057 -0.158  0.00 1.2916 0  249.018  270.117  0.0000
C6 2455560.763905  0.2524 0.0056 -0.154  0.00 1.2909 0  248.746  270.102  0.0000
C6 2455560.764414  0.2642 0.0071 -0.221  0.00 1.2902 0  248.773  270.047  0.0000
C6 2455560.764970  0.2685 0.0059 -0.189  0.00 1.2895 0  248.301  268.333  0.0000
C6 2455560.765467  0.2564 0.0060 -0.233  0.00 1.2889 0  248.439  268.282  0.0000
C6 2455560.765976  0.2789 0.0058 -0.160  0.00 1.2882 0  248.769  268.350  0.0000
C6 2455560.766486  0.2499 0.0060 -0.141  0.00 1.2875 0  248.596  268.205  0.0000
C6 2455560.767007  0.2714 0.0057 -0.103  0.00 1.2868 0  248.613  268.208  0.0000
C6 2455560.767504  0.2746 0.0050 -0.106  0.00 1.2862 0  248.813  268.181  0.0000
C6 2455560.768037  0.2758 0.0054 -0.138  0.00 1.2855 0  248.593  268.145  0.0000
C6 2455560.768546  0.2676 0.0051 -0.125  0.00 1.2849 0  248.312  268.239  0.0000
C6 2455560.769078  0.2707 0.0059 -0.126  0.00 1.2842 0  248.226  268.067  0.0000
C6 2455560.769588  0.2885 0.0054 -0.140  0.00 1.2835 0  248.065  268.284  0.0000
C6 2455560.770097  0.2800 0.0057 -0.187  0.00 1.2829 0  247.972  268.350  0.0000
C6 2455560.770629  0.2798 0.0058 -0.154  0.00 1.2822 0  247.910  268.647  0.0000
C6 2455560.771162  0.2906 0.0070 -0.131  0.00 1.2815 0  247.895  268.603  0.0000
C6 2455560.771659  0.2759 0.0068 -0.156  0.00 1.2809 0  247.812  268.705  0.0000
C6 2455560.772169  0.2844 0.0056 -0.173  0.00 1.2803 0  247.999  268.728  0.0000
C6 2455560.772678  0.2836 0.0058 -0.097  0.00 1.2797 0  247.770  268.551  0.0000
C6 2455560.773199  0.2824 0.0077 -0.183  0.00 1.2790 0  247.847  268.762  0.0000
C6 2455560.773720  0.2856 0.0054 -0.207  0.00 1.2784 0  247.929  268.886  0.0000
C6 2455560.774240  0.2786 0.0060 -0.129  0.00 1.2777 0  248.089  268.843  0.0000
C6 2455560.774750  0.2844 0.0054 -0.113  0.00 1.2771 0  248.068  269.106  0.0000
C6 2455560.775271  0.2883 0.0066 -0.195  0.00 1.2765 0  248.192  269.003  0.0000
C6 2455560.775780  0.2977 0.0059 -0.151  0.00 1.2759 0  248.256  268.917  0.0000
C6 2455560.776289  0.2769 0.0068 -0.156  0.00 1.2753 0  248.238  268.938  0.0000
C6 2455560.776798  0.2889 0.0054 -0.103  0.00 1.2747 0  247.960  269.000  0.0000
C6 2455560.777319  0.2996 0.0062 -0.135  0.00 1.2740 0  248.131  269.407  0.0000
C6 2455560.777817  0.2877 0.0051 -0.173  0.00 1.2735 0  248.043  269.586  0.0000
C6 2455560.778326  0.2921 0.0055 -0.129  0.00 1.2729 0  248.097  269.493  0.0000
C6 2455560.778847  0.3004 0.0064 -0.127  0.00 1.2723 0  247.807  269.601  0.0000
C6 2455560.779368  0.3012 0.0052 -0.186  0.00 1.2716 0  247.597  269.566  0.0000
C6 2455560.779877  0.3094 0.0065 -0.187  0.00 1.2711 0  247.717  269.904  0.0000
C6 2455560.780398  0.2964 0.0057 -0.279  3.04 1.2704 0  247.520  270.036  0.0000
C6 2455560.780896  0.2966 0.0052 -0.205  0.00 1.2699 0  247.596  270.150  0.0000
C6 2455560.781405  0.2999 0.0061 -0.266  2.76 1.2693 0  247.558  269.989  0.0000
C6 2455560.781926  0.3059 0.0059 -0.344  2.89 1.2687 0  247.652  269.934  0.0000
C6 2455560.782435  0.3036 0.0054 -0.214  0.00 1.2681 0  247.394  270.091  0.0000
C6 2455560.782944  0.3085 0.0050 -0.106  0.00 1.2675 0  247.382  270.456  0.0000
C6 2455560.783454  0.3070 0.0055 -0.190  0.00 1.2670 0  247.360  270.325  0.0000
C6 2455560.783974  0.3110 0.0054 -0.191  0.00 1.2664 0  247.317  270.402  0.0000
C6 2455560.784484  0.3189 0.0057 -0.133  0.00 1.2658 0  247.484  270.478  0.0000
C6 2455560.784993  0.3110 0.0052 -0.151  0.00 1.2652 0  247.332  270.423  0.0000
C6 2455560.785502  0.3062 0.0075 -0.228  0.00 1.2647 0  247.346  270.551  0.0000
C6 2455560.786012  0.3156 0.0055 -0.171  0.00 1.2641 0  247.075  270.750  0.0000
C6 2455560.786521  0.2960 0.0050 -0.093  0.00 1.2636 0  247.044  270.768  0.0000
C6 2455560.787030  0.3058 0.0055 -0.219  0.00 1.2630 0  247.061  270.626  0.0000
C6 2455560.787539  0.3033 0.0060 -0.157  0.00 1.2625 0  247.332  270.769  0.0000
C6 2455560.788049  0.3073 0.0071 -0.265  2.86 1.2619 0  247.589  270.639  0.0000
C6 2455560.788569  0.2980 0.0053 -0.201  0.00 1.2614 0  249.159  270.776  0.0000
C6 2455560.789067  0.3043 0.0057 -0.184  0.00 1.2608 0  249.104  270.808  0.0000
C6 2455560.789588  0.3008 0.0062 -0.256  0.00 1.2603 0  249.101  270.531  0.0000
C6 2455560.790097  0.3042 0.0056 -0.185  3.02 1.2597 0  249.159  270.516  0.0000
C6 2455560.790607  0.2885 0.0054 -0.206  0.00 1.2592 0  249.271  270.590  0.0000
C6 2455560.791127  0.3007 0.0063 -0.299  2.96 1.2587 0  249.081  270.349  0.0000
C6 2455560.791637  0.3038 0.0060 -0.223  0.00 1.2581 0  249.322  270.400  0.0000
C6 2455560.792146  0.2959 0.0053 -0.251  3.16 1.2576 0  249.873  269.298  0.0000
C6 2455560.792667  0.3151 0.0060 -0.183  0.00 1.2571 0  250.093  268.637  0.0000
C6 2455560.793188  0.2992 0.0053 -0.158  0.00 1.2565 0  250.027  268.672  0.0000
C6 2455560.793697  0.3015 0.0059 -0.219  0.00 1.2560 0  249.736  268.800  0.0000
C6 2455560.794218  0.2871 0.0050 -0.152  0.00 1.2555 0  249.883  268.936  0.0000
C6 2455560.794739  0.3145 0.0054 -0.218  0.00 1.2550 0  250.019  268.900  0.0000
C6 2455560.795259  0.3077 0.0059 -0.216  0.00 1.2545 0  249.991  268.931  0.0000
C6 2455560.795780  0.3060 0.0075 -0.292  2.94 1.2539 0  249.982  269.028  0.0000
C6 2455560.796289  0.2890 0.0055 -0.324  3.02 1.2534 0  249.974  269.234  0.0000
C6 2455560.796799  0.2981 0.0063 -0.290  2.93 1.2529 0  249.826  269.234  0.0000
C6 2455560.797308  0.3127 0.0061 -0.271  3.09 1.2524 0  250.058  269.457  0.0000
C6 2455560.797817  0.2922 0.0054 -0.283  2.95 1.2519 0  249.963  269.389  0.0000
C6 2455560.798327  0.2924 0.0058 -0.246  3.03 1.2514 0  249.870  269.286  0.0000
C6 2455560.798847  0.2986 0.0055 -0.296  3.07 1.2509 0  249.863  269.254  0.0000
C6 2455560.799368  0.2923 0.0062 -0.456  3.21 1.2504 0  249.828  269.398  0.0000
C6 2455560.799877  0.2922 0.0062 -0.334  2.97 1.2500 0  249.675  269.192  0.0000
C6 2455560.800387  0.3013 0.0071 -0.480  3.15 1.2495 0  249.389  269.132  0.0000
C6 2455560.800896  0.2893 0.0066 -0.530  3.34 1.2490 0  249.236  269.293  0.0000
C6 2455560.801463  0.2865 0.0068 -0.369  3.13 1.2485 0  249.222  269.750  0.0000
C6 2455560.801972  0.3022 0.0068 -0.486  3.02 1.2480 0  248.775  269.120  0.0000
C6 2455560.802493  0.2913 0.0056 -0.401  2.97 1.2475 0  248.808  269.588  0.0000
C6 2455560.803003  0.2836 0.0060 -0.337  2.96 1.2470 0  248.795  269.848  0.0000
C6 2455560.803512  0.2862 0.0057 -0.352  2.97 1.2466 0  248.773  270.123  0.0000
C6 2455560.804021  0.2813 0.0064 -0.319  3.00 1.2461 0  248.732  270.138  0.0000
C6 2455560.804553  0.2908 0.0059 -0.340  2.96 1.2456 0  248.688  270.117  0.0000
C6 2455560.805097  0.2773 0.0062 -0.351  3.03 1.2451 0  248.840  270.130  0.0000
C6 2455560.805607  0.2916 0.0065 -0.504  3.13 1.2447 0  248.631  269.876  0.0000
C6 2455560.806116  0.2867 0.0072 -0.528  3.24 1.2442 0  248.761  270.101  0.0000
C6 2455560.806625  0.2816 0.0067 -0.412  3.26 1.2438 0  248.837  270.294  0.0000
C6 2455560.807135  0.2879 0.0059 -0.347  3.01 1.2433 0  248.967  269.870  0.0000
C6 2455560.807632  0.2995 0.0058 -0.433  3.13 1.2429 0  249.041  269.891  0.0000
C6 2455560.808142  0.2734 0.0056 -0.325  3.10 1.2424 0  249.195  269.815  0.0000
C6 2455560.808651  0.2967 0.0054 -0.303  3.08 1.2420 0  249.148  270.080  0.0000
C6 2455560.809172  0.2775 0.0056 -0.394  3.10 1.2416 0  249.113  270.012  0.0000
C6 2455560.809692  0.2769 0.0058 -0.386  3.02 1.2411 0  248.975  269.798  0.0000
C6 2455560.810202  0.2562 0.0070 -0.448  3.15 1.2407 0  249.010  269.913  0.0000
C6 2455560.810723  0.2783 0.0062 -0.315  3.07 1.2403 0  249.125  270.290  0.0000
C6 2455560.811220  0.2790 0.0055 -0.298  3.01 1.2398 0  248.766  270.253  0.0000
C6 2455560.811753  0.2732 0.0057 -0.294  2.77 1.2394 0  248.686  270.283  0.0000
C6 2455560.812262  0.2773 0.0056 -0.368  3.04 1.2390 0  248.687  270.289  0.0000
C6 2455560.812771  0.2676 0.0059 -0.344  3.02 1.2386 0  248.962  270.487  0.0000
C6 2455560.813269  0.2631 0.0060 -0.320  2.94 1.2381 0  248.924  270.597  0.0000
C6 2455560.813790  0.2764 0.0063 -0.383  3.11 1.2377 0  249.267  270.916  0.0000
C6 2455560.814311  0.2531 0.0060 -0.488  3.19 1.2373 0  249.206  270.729  0.0000
C6 2455560.814866  0.2748 0.0068 -0.393  2.93 1.2369 0  249.112  270.818  0.0000
C6 2455560.815375  0.2669 0.0070 -0.287  3.05 1.2365 0  249.223  271.168  0.0000
C6 2455560.815908  0.2602 0.0061 -0.210  0.00 1.2360 0  249.277  271.209  0.0000
C6 2455560.816406  0.2631 0.0069 -0.322  3.04 1.2356 0  249.413  271.369  0.0000
C6 2455560.816938  0.2534 0.0052 -0.237  0.00 1.2352 0  249.368  271.263  0.0000
C6 2455560.817447  0.2443 0.0064 -0.211  0.00 1.2348 0  249.271  271.232  0.0000
C6 2455560.817956  0.2634 0.0065 -0.273  0.00 1.2345 0  249.175  271.436  0.0000
C6 2455560.818454  0.2428 0.0054 -0.271  0.00 1.2341 0  249.018  271.531  0.0000
C6 2455560.818975  0.2520 0.0051 -0.214  0.00 1.2337 0  249.355  271.846  0.0000
C6 2455560.819484  0.2546 0.0062 -0.231  0.00 1.2333 0  249.169  271.688  0.0000
C6 2455560.819994  0.2581 0.0055 -0.199  0.00 1.2329 0  249.225  271.569  0.0000
C6 2455560.820503  0.2341 0.0059 -0.207  0.00 1.2325 0  249.145  271.699  0.0000
C6 2455560.821035  0.2402 0.0051 -0.260  0.00 1.2321 0  249.144  271.736  0.0000
C6 2455560.821556  0.2469 0.0053 -0.223  0.00 1.2318 0  249.235  271.719  0.0000
C6 2455560.822065  0.2552 0.0069 -0.174  0.00 1.2314 0  249.231  271.687  0.0000
C6 2455560.822586  0.2495 0.0064 -0.215  0.00 1.2310 0  249.254  271.684  0.0000
C6 2455560.823130  0.2396 0.0071 -0.271  0.00 1.2306 0  249.261  271.541  0.0000
C6 2455560.823663  0.2279 0.0068 -0.265  2.92 1.2303 0  249.221  271.868  0.0000
C6 2455560.824172  0.2417 0.0056 -0.250  0.00 1.2299 0  249.225  271.840  0.0000
C6 2455560.824693  0.2321 0.0057 -0.289  2.94 1.2295 0  249.007  271.978  0.0000
C6 2455560.825190  0.2250 0.0058 -0.268  0.00 1.2292 0  249.072  272.243  0.0000
C6 2455560.825700  0.2265 0.0052 -0.263  3.04 1.2288 0  248.673  272.326  0.0000
C6 2455560.826209  0.2365 0.0059 -0.264  0.00 1.2285 0  248.810  272.502  0.0000
C6 2455560.826718  0.2142 0.0058 -0.289  2.88 1.2282 0  248.654  272.242  0.0000
C6 2455560.827227  0.2289 0.0056 -0.274  3.19 1.2278 0  248.730  272.520  0.0000
C6 2455560.827737  0.2147 0.0058 -0.366  2.97 1.2275 0  248.808  272.477  0.0000
C6 2455560.828258  0.2183 0.0057 -0.421  3.12 1.2271 0  248.653  272.258  0.0000
C6 2455560.828778  0.2112 0.0070 -0.384  2.95 1.2268 0  248.650  272.515  0.0000
C6 2455560.829288  0.2088 0.0056 -0.406  3.03 1.2265 0  248.435  272.357  0.0000
C6 2455560.829785  0.1981 0.0059 -0.419  2.99 1.2261 0  248.658  272.537  0.0000
C6 2455560.830295  0.2080 0.0059 -0.417  3.03 1.2258 0  248.754  272.353  0.0000
C6 2455560.830804  0.2052 0.0062 -0.430  3.18 1.2255 0  249.078  272.393  0.0000
C6 2455560.831302  0.2033 0.0087 -0.516  3.30 1.2252 0  249.215  272.362  0.0000
C6 2455560.831823  0.2078 0.0086 -0.452  3.21 1.2248 0  249.249  272.382  0.0000
C6 2455560.832332  0.2055 0.0056 -0.377  2.96 1.2245 0  249.080  272.533  0.0000
C6 2455560.832876  0.2023 0.0063 -0.432  3.10 1.2242 0  249.350  272.423  0.0000
C6 2455560.833397  0.2017 0.0053 -0.340  2.95 1.2239 0  249.315  272.443  0.0000
C6 2455560.833906  0.2009 0.0059 -0.495  3.31 1.2236 0  249.355  272.334  0.0000
C6 2455560.834415  0.1943 0.0073 -0.370  3.16 1.2233 0  249.864  272.898  0.0000
C6 2455560.834948  0.1893 0.0065 -0.425  3.04 1.2229 0  249.450  272.639  0.0000
C6 2455560.835445  0.1944 0.0057 -0.350  2.97 1.2227 0  249.393  272.623  0.0000
C6 2455560.835954  0.1994 0.0061 -0.535  3.31 1.2224 0  249.103  272.368  0.0000
C6 2455560.836464  0.1674 0.0063 -0.553  3.18 1.2221 0  249.319  271.272  0.0000
C6 2455560.836973  0.1856 0.0065 -0.420  3.16 1.2218 0  249.358  270.330  0.0000
C6 2455560.837517  0.1819 0.0065 -0.489  3.15 1.2215 0  249.343  270.346  0.0000
C6 2455560.838026  0.1692 0.0065 -0.515  3.19 1.2212 0  249.558  270.285  0.0000
C6 2455560.838547  0.1748 0.0062 -0.481  3.18 1.2209 0  249.333  270.310  0.0000
C6 2455560.839056  0.1759 0.0058 -0.481  3.04 1.2206 0  249.191  269.960  0.0000
C6 2455560.839566  0.1892 0.0059 -0.502  3.01 1.2203 0  249.130  269.887  0.0000
C6 2455560.840075  0.1656 0.0060 -0.390  0.00 1.2201 0  249.092  270.134  0.0000
C6 2455560.840584  0.1649 0.0063 -0.469  3.07 1.2198 0  248.803  270.142  0.0000
C6 2455560.841093  0.1683 0.0060 -0.534  3.06 1.2195 0  249.031  270.399  0.0000
C6 2455560.841614  0.1646 0.0067 -0.505  3.10 1.2192 0  249.190  270.585  0.0000
C6 2455560.842124  0.1448 0.0054 -0.466  3.02 1.2190 0  249.258  270.580  0.0000
C6 2455560.842644  0.1593 0.0053 -0.360  2.99 1.2187 0  249.269  270.595  0.0000
C6 2455560.843142  0.1585 0.0069 -0.414  2.98 1.2184 0  249.085  270.663  0.0000
C6 2455560.843663  0.1694 0.0058 -0.429  2.89 1.2182 0  249.258  270.408  0.0000
C6 2455560.844184  0.1449 0.0053 -0.366  2.99 1.2179 0  249.122  270.437  0.0000
C6 2455560.844693  0.1645 0.0053 -0.284  0.00 1.2177 0  249.120  270.588  0.0000
C6 2455560.845202  0.1607 0.0055 -0.467  3.00 1.2174 0  249.206  270.724  0.0000
C6 2455560.845712  0.1518 0.0069 -0.395  3.00 1.2172 0  249.141  270.507  0.0000
C6 2455560.846209  0.1551 0.0054 -0.489  3.17 1.2169 0  249.376  270.640  0.0000
C6 2455560.846719  0.1351 0.0057 -0.474  3.05 1.2167 0  249.465  270.625  0.0000
C6 2455560.847228  0.1457 0.0062 -0.479  3.01 1.2165 0  249.517  270.613  0.0000
C6 2455560.847737  0.1521 0.0054 -0.362  3.03 1.2162 0  249.386  270.702  0.0000
C6 2455560.848246  0.1485 0.0064 -0.340  3.12 1.2160 0  249.556  271.061  0.0000
C6 2455560.848756  0.1312 0.0069 -0.404  2.89 1.2157 0  249.683  270.951  0.0000
C6 2455560.849277  0.1282 0.0081 -0.375  2.93 1.2155 0  249.892  271.103  0.0000
C6 2455560.849774  0.1195 0.0053 -0.477  3.18 1.2153 0  250.480  270.035  0.0000
C6 2455560.850295  0.1375 0.0062 -0.421  2.93 1.2151 0  250.671  270.067  0.0000
C6 2455560.850804  0.1235 0.0084 -0.633  3.33 1.2148 0  251.041  270.196  0.0000
C6 2455560.851325  0.1205 0.0058 -0.629  3.37 1.2146 0  250.568  269.898  0.0000
C6 2455560.851834  0.1255 0.0072 -0.535  3.12 1.2144 0  250.165  270.012  0.0000
C6 2455560.852355  0.1108 0.0064 -0.616  3.15 1.2142 0  250.086  269.919  0.0000
C6 2455560.852899  0.1155 0.0054 -0.431  3.18 1.2140 0  249.031  270.085  0.0000
C6 2455560.853408  0.1041 0.0060 -0.420  3.03 1.2138 0  249.201  270.093  0.0000
C6 2455560.853918  0.1083 0.0059 -0.371  3.05 1.2136 0  249.201  270.322  0.0000
C6 2455560.854427  0.1100 0.0060 -0.420  3.00 1.2134 0  249.284  270.389  0.0000
C6 2455560.854948  0.1118 0.0056 -0.327  2.84 1.2132 0  249.337  270.293  0.0000
C6 2455560.855469  0.0982 0.0052 -0.412  2.95 1.2129 0  249.226  270.248  0.0000
C6 2455560.855966  0.1016 0.0053 -0.408  3.21 1.2128 0  249.126  270.414  0.0000
C6 2455560.856476  0.1011 0.0061 -0.462  3.05 1.2126 0  249.310  270.339  0.0000
C6 2455560.856985  0.0992 0.0059 -0.430  3.13 1.2124 0  249.351  270.422  0.0000
C6 2455560.857494  0.0813 0.0049 -0.405  3.15 1.2122 0  249.273  270.546  0.0000
C6 2455560.858003  0.1024 0.0053 -0.359  2.88 1.2120 0  249.490  270.903  0.0000
C6 2455560.858536  0.0947 0.0054 -0.471  3.13 1.2118 0  249.403  271.119  0.0000
C6 2455560.859068  0.0901 0.0065 -0.468  3.20 1.2116 0  249.368  271.068  0.0000
C6 2455560.859578  0.0917 0.0051 -0.401  2.93 1.2115 0  249.428  270.910  0.0000
C6 2455560.860087  0.0900 0.0050 -0.382  3.02 1.2113 0  249.458  271.029  0.0000
C6 2455560.860584  0.0846 0.0057 -0.303  0.00 1.2111 0  249.211  271.146  0.0000
C6 2455560.861094  0.0761 0.0060 -0.428  2.97 1.2110 0  249.423  271.200  0.0000
C6 2455560.861603  0.0948 0.0054 -0.341  0.00 1.2108 0  249.426  271.117  0.0000
C6 2455560.862112  0.0735 0.0061 -0.468  3.09 1.2106 0  249.573  271.075  0.0000
C6 2455560.862622  0.0843 0.0052 -0.414  3.08 1.2105 0  249.582  271.141  0.0000
C6 2455560.863131  0.0840 0.0053 -0.373  2.94 1.2103 0  249.485  271.402  0.0000
C6 2455560.863652  0.0782 0.0063 -0.406  2.81 1.2102 0  249.363  271.031  0.0000
C6 2455560.864161  0.0847 0.0062 -0.375  3.01 1.2100 0  249.386  271.328  0.0000
C6 2455560.864682  0.0757 0.0063 -0.444  2.84 1.2099 0  249.489  271.005  0.0000
C6 2455560.865191  0.0728 0.0049 -0.281  0.00 1.2097 0  249.458  271.580  0.0000
C6 2455560.865700  0.0667 0.0056 -0.454  3.07 1.2096 0  249.466  271.230  0.0000
C6 2455560.866210  0.0661 0.0050 -0.465  2.96 1.2094 0  249.163  271.294  0.0000
C6 2455560.866754  0.0748 0.0057 -0.342  2.96 1.2093 0  249.189  271.107  0.0000
C6 2455560.867263  0.0636 0.0050 -0.285  2.79 1.2091 0  248.975  271.129  0.0000
C6 2455560.867772  0.0522 0.0058 -0.386  2.98 1.2090 0  248.766  271.423  0.0000
C6 2455560.868293  0.0574 0.0050 -0.453  3.01 1.2089 0  248.839  271.313  0.0000
C6 2455560.868814  0.0543 0.0060 -0.435  3.08 1.2087 0  248.901  271.629  0.0000
C6 2455560.869323  0.0603 0.0055 -0.264  0.00 1.2086 0  248.824  271.333  0.0000
C6 2455560.869832  0.0575 0.0049 -0.410  2.84 1.2085 0  248.906  271.426  0.0000
C6 2455560.870330  0.0650 0.0065 -0.447  2.90 1.2084 0  249.177  271.736  0.0000
C6 2455560.870839  0.0504 0.0058 -0.427  0.00 1.2083 0  249.421  271.757  0.0000
C6 2455560.871360  0.0511 0.0071 -0.395  0.00 1.2081 0  249.364  271.703  0.0000
C6 2455560.871881  0.0585 0.0058 -0.424  2.90 1.2080 0  249.546  271.382  0.0000
C6 2455560.872402  0.0490 0.0063 -0.397  2.70 1.2079 0  249.730  271.253  0.0000
C6 2455560.872934  0.0432 0.0053 -0.359  0.00 1.2078 0  249.807  271.634  0.0000
C6 2455560.873444  0.0466 0.0062 -0.474  3.08 1.2077 0  249.976  271.504  0.0000
C6 2455560.873976  0.0469 0.0071 -0.563  3.14 1.2076 0  250.257  270.351  0.0000
C6 2455560.874508  0.0460 0.0049 -0.402  3.10 1.2075 0  250.159  269.107  0.0000
C6 2455560.875029  0.0416 0.0049 -0.324  0.00 1.2074 0  250.238  269.213  0.0000
C6 2455560.875538  0.0334 0.0054 -0.447  3.03 1.2073 0  250.199  269.134  0.0000
C6 2455560.876036  0.0359 0.0062 -0.387  2.90 1.2072 0  250.178  269.059  0.0000
C6 2455560.876557  0.0482 0.0055 -0.435  2.97 1.2071 0  249.915  269.007  0.0000
C6 2455560.877066  0.0352 0.0059 -0.442  2.90 1.2070 0  250.023  268.595  0.0000
C6 2455560.877587  0.0447 0.0047 -0.365  2.90 1.2069 0  250.171  269.020  0.0000
C6 2455560.878096  0.0211 0.0047 -0.364  3.04 1.2069 0  250.096  269.239  0.0000
C6 2455560.878606  0.0253 0.0057 -0.422  3.16 1.2068 0  250.117  269.258  0.0000
C6 2455560.879138  0.0275 0.0059 -0.476  3.08 1.2067 0  250.031  269.131  0.0000
C6 2455560.879647  0.0214 0.0057 -0.494  3.01 1.2066 0  250.049  269.002  0.0000
C6 2455560.880168  0.0296 0.0059 -0.543  3.09 1.2066 0  250.287  269.165  0.0000
C6 2455560.880666  0.0333 0.0061 -0.448  3.11 1.2065 0  250.130  269.160  0.0000
C6 2455560.881187  0.0273 0.0053 -0.445  3.08 1.2064 0  250.081  269.056  0.0000
C6 2455560.881696  0.0124 0.0055 -0.306  0.00 1.2064 0  249.857  268.956  0.0000
C6 2455560.882217  0.0243 0.0054 -0.353  2.77 1.2063 0  249.845  269.027  0.0000
C6 2455560.882726  0.0200 0.0059 -0.475  3.02 1.2063 0  249.885  269.081  0.0000
C6 2455560.883247  0.0166 0.0050 -0.437  2.93 1.2062 0  250.021  269.055  0.0000
C6 2455560.883756  0.0291 0.0051 -0.448  2.87 1.2061 0  249.888  268.785  0.0000
C6 2455560.884265  0.0255 0.0049 -0.437  3.07 1.2061 0  249.744  269.135  0.0000
C6 2455560.884775  0.0134 0.0051 -0.426  3.11 1.2061 0  249.632  269.076  0.0000
C6 2455560.885272  0.0062 0.0045 -0.343  2.94 1.2060 0  250.003  269.004  0.0000
C6 2455560.885793  0.0094 0.0063 -0.294  2.82 1.2060 0  249.950  269.134  0.0000
C6 2455560.886303  0.0128 0.0052 -0.458  3.00 1.2059 0  250.023  268.917  0.0000
C6 2455560.886823  0.0091 0.0057 -0.350  2.96 1.2059 0  249.865  269.126  0.0000
C6 2455560.887321  0.0140 0.0047 -0.357  3.15 1.2059 0  250.067  269.107  0.0000
C6 2455560.887830  0.0064 0.0054 -0.411  2.88 1.2058 0  250.069  268.810  0.0000
C6 2455560.888363  0.0153 0.0051 -0.373  3.08 1.2058 0  250.030  269.066  0.0000
C6 2455560.888872  0.0124 0.0052 -0.427  2.95 1.2058 0  250.040  269.049  0.0000
C6 2455560.889381  0.0114 0.0053 -0.335  0.00 1.2057 0  250.177  269.054  0.0000
C6 2455560.889925  0.0113 0.0052 -0.329  2.98 1.2057 0  250.017  268.871  0.0000
C6 2455560.890446  0.0205 0.0053 -0.322  2.85 1.2057 0  249.879  269.136  0.0000
C6 2455560.891002 -0.0062 0.0055 -0.417  3.03 1.2057 0  249.687  269.250  0.0000
C6 2455560.891523 -0.0010 0.0051 -0.530  3.08 1.2057 0  249.938  269.188  0.0000
C6 2455560.892020  0.0094 0.0054 -0.333  0.00 1.2057 0  250.014  269.064  0.0000
C6 2455560.892530  0.0198 0.0065 -0.295  0.00 1.2057 0  250.051  268.944  0.0000
C6 2455560.893050  0.0016 0.0048 -0.491  3.10 1.2057 0  250.124  269.002  0.0000
C6 2455560.893560  0.0046 0.0049 -0.405  2.93 1.2056 0  250.089  269.142  0.0000
C6 2455560.894069  0.0005 0.0052 -0.361  3.07 1.2056 0  250.032  269.274  0.0000
C6 2455560.894578 -0.0093 0.0050 -0.417  3.07 1.2057 0  250.308  269.285  0.0000
C6 2455560.895087 -0.0019 0.0057 -0.407  2.91 1.2057 0  250.405  269.150  0.0000
C6 2455560.895597  0.0011 0.0056 -0.406  2.82 1.2057 0  250.288  268.910  0.0000
C6 2455560.896152 -0.0018 0.0057 -0.468  3.08 1.2057 0  250.401  269.175  0.0000
C6 2455560.896696 -0.0092 0.0056 -0.421  2.92 1.2057 0  250.360  269.086  0.0000
C6 2455560.897240  0.0069 0.0049 -0.412  2.92 1.2057 0  250.556  269.466  0.0000
C6 2455560.897784  0.0173 0.0055 -0.412  2.95 1.2057 0  250.574  269.522  0.0000
C6 2455560.898328 -0.0085 0.0051 -0.468  3.06 1.2058 0  250.817  269.354  0.0000
C6 2455560.898861 -0.0013 0.0050 -0.426  2.76 1.2058 0  250.688  269.375  0.0000
C6 2455560.899381 -0.0096 0.0069 -0.417  2.75 1.2058 0  250.706  269.440  0.0000
C6 2455560.899902 -0.0033 0.0057 -0.458  2.96 1.2059 0  250.705  269.537  0.0000
C6 2455560.900423 -0.0043 0.0059 -0.641  3.28 1.2059 0  250.624  269.691  0.0000
C6 2455560.901442 -0.0002 0.0073 -0.812  3.17 1.2060 0  250.687  269.292  0.0000
C6 2455560.901974 -0.0018 0.0049 -0.318  2.90 1.2060 0  250.892  269.379  0.0000
C6 2455560.902483 -0.0039 0.0054 -0.475  3.16 1.2060 0  251.208  269.582  0.0000
C6 2455560.902993 -0.0082 0.0081 -0.489  2.99 1.2061 0  251.382  269.700  0.0000
C6 2455560.903514 -0.0003 0.0056 -0.492  3.19 1.2061 0  251.562  269.495  0.0000
C6 2455560.904011  0.0028 0.0049 -0.346  0.00 1.2062 0  251.596  269.724  0.0000
C6 2455560.904520 -0.0146 0.0056 -0.332  0.00 1.2062 0  251.517  269.740  0.0000
C6 2455560.905041 -0.0013 0.0058 -0.407  0.00 1.2063 0  251.416  269.495  0.0000
C6 2455560.905551  0.0047 0.0059 -0.366  2.93 1.2064 0  251.694  269.505  0.0000
C6 2455560.906048 -0.0048 0.0058 -0.417  3.09 1.2064 0  251.334  269.646  0.0000
C6 2455560.906569  0.0026 0.0049 -0.366  3.01 1.2065 0  251.406  269.513  0.0000
C6 2455560.907078 -0.0064 0.0057 -0.513  2.99 1.2066 0  251.299  269.689  0.0000
C6 2455560.907599 -0.0062 0.0064 -0.492  3.07 1.2066 0  251.089  269.376  0.0000
C6 2455560.908132 -0.0161 0.0050 -0.428  2.89 1.2067 0  251.073  269.531  0.0000
C6 2455560.908641 -0.0003 0.0050 -0.354  2.92 1.2068 0  251.092  269.711  0.0000
C6 2455560.909185 -0.0023 0.0059 -0.328  0.00 1.2069 0  251.182  269.621  0.0000
C6 2455560.909694 -0.0031 0.0046 -0.328  3.09 1.2069 0  250.914  269.438  0.0000
C6 2455560.910203 -0.0015 0.0060 -0.331  0.00 1.2070 0  251.049  269.534  0.0000
C6 2455560.910724 -0.0037 0.0053 -0.500  3.18 1.2071 0  251.262  269.539  0.0000
C6 2455560.911234 -0.0097 0.0059 -0.451  2.94 1.2072 0  251.507  269.555  0.0000
C6 2455560.911743  0.0011 0.0050 -0.347  0.00 1.2073 0  251.439  269.787  0.0000
C6 2455560.912252  0.0001 0.0055 -0.431  2.92 1.2074 0  251.653  269.841  0.0000
C6 2455560.912750 -0.0067 0.0051 -0.394  0.00 1.2075 0  252.032  269.382  0.0000
C6 2455560.913259 -0.0016 0.0060 -0.516  3.17 1.2076 0  252.082  269.203  0.0000
C6 2455560.913780  0.0000 0.0064 -0.372  2.72 1.2077 0  252.097  269.484  0.0000
C6 2455560.914289 -0.0058 0.0052 -0.416  2.85 1.2078 0  252.257  269.395  0.0000
C6 2455560.914798  0.0020 0.0060 -0.448  3.04 1.2079 0  252.278  269.488  0.0000
C6 2455560.915331 -0.0006 0.0055 -0.347  0.00 1.2080 0  252.133  269.377  0.0000
C6 2455560.915840 -0.0116 0.0053 -0.483  2.93 1.2081 0  252.222  269.141  0.0000
C6 2455560.916349 -0.0107 0.0059 -0.516  2.91 1.2082 0  252.171  269.321  0.0000
C6 2455560.916870  0.0075 0.0048 -0.339  2.87 1.2084 0  252.274  269.565  0.0000
C6 2455560.917403 -0.0079 0.0058 -0.460  3.01 1.2085 0  252.475  269.670  0.0000
C6 2455560.917900 -0.0034 0.0060 -0.436  2.96 1.2086 0  252.596  269.447  0.0000
C6 2455560.918410 -0.0006 0.0048 -0.405  2.80 1.2087 0  252.655  269.363  0.0000
C6 2455560.918930 -0.0051 0.0048 -0.427  2.83 1.2088 0  252.657  269.084  0.0000
C6 2455560.919440 -0.0089 0.0078 -0.564  3.03 1.2090 0  252.672  269.231  0.0000
C6 2455560.919972  0.0054 0.0058 -0.464  2.75 1.2091 0  252.640  269.169  0.0000
C6 2455560.920481 -0.0032 0.0052 -0.406  2.79 1.2093 0  252.640  268.714  0.0000
C6 2455560.920991  0.0007 0.0054 -0.534  3.17 1.2094 0  251.533  268.977  0.0000
C6 2455560.921500 -0.0009 0.0048 -0.301  0.00 1.2095 0  250.878  268.963  0.0000
C6 2455560.922009 -0.0051 0.0051 -0.454  2.78 1.2097 0  251.020  268.615  0.0000
C6 2455560.922518 -0.0019 0.0051 -0.446  2.77 1.2098 0  250.698  268.613  0.0000
C6 2455560.923074 -0.0018 0.0051 -0.285  0.00 1.2100 0  250.464  268.976  0.0000
C6 2455560.923595 -0.0087 0.0058 -0.380  0.00 1.2101 0  250.635  268.925  0.0000
C6 2455560.924104 -0.0116 0.0052 -0.373  0.00 1.2103 0  250.786  268.807  0.0000
C6 2455560.924660  0.0011 0.0053 -0.354  0.00 1.2105 0  250.652  268.961  0.0000
C6 2455560.925169 -0.0049 0.0043 -0.291  0.00 1.2106 0  250.735  268.810  0.0000
C6 2455560.925678 -0.0059 0.0055 -0.406  2.67 1.2108 0  250.881  268.639  0.0000
C6 2455560.926199 -0.0047 0.0044 -0.353  0.00 1.2110 0  251.052  268.822  0.0000
C6 2455560.926720 -0.0096 0.0047 -0.344  0.00 1.2111 0  251.286  268.609  0.0000
C6 2455560.927218  0.0015 0.0045 -0.303  0.00 1.2113 0  251.131  268.510  0.0000
C6 2455560.927738  0.0023 0.0062 -0.451  2.98 1.2115 0  251.217  268.248  0.0000
C6 2455560.928248 -0.0114 0.0051 -0.441  2.90 1.2117 0  251.231  268.256  0.0000
C6 2455560.928757 -0.0136 0.0063 -0.564  3.20 1.2118 0  249.523  268.084  0.0000
C6 2455560.929266 -0.0053 0.0056 -0.529  3.03 1.2120 0  249.411  268.281  0.0000
C6 2455560.929775 -0.0175 0.0055 -0.561  3.15 1.2122 0  249.487  268.316  0.0000
C6 2455560.930285 -0.0068 0.0049 -0.560  3.09 1.2124 0  249.203  268.300  0.0000
C6 2455560.930806 -0.0070 0.0053 -0.423  2.96 1.2126 0  248.723  268.272  0.0000
C6 2455560.931315 -0.0013 0.0056 -0.479  2.91 1.2128 0  248.755  268.093  0.0000
C6 2455560.931836 -0.0074 0.0058 -0.489  3.10 1.2130 0  248.855  268.085  0.0000
C6 2455560.932345 -0.0035 0.0058 -0.513  3.03 1.2132 0  249.215  268.012  0.0000
C6 2455560.932843 -0.0078 0.0050 -0.369  0.00 1.2133 0  249.150  267.974  0.0000
C6 2455560.933363 -0.0050 0.0057 -0.556  3.00 1.2136 0  249.121  267.811  0.0000
C6 2455560.933884 -0.0061 0.0059 -0.373  3.24 1.2138 0  248.994  268.414  0.0000
C6 2455560.934405 -0.0091 0.0048 -0.395  0.00 1.2140 0  249.096  268.548  0.0000
C6 2455560.934914 -0.0029 0.0047 -0.418  2.70 1.2142 0  249.203  268.407  0.0000
C6 2455560.935458 -0.0066 0.0052 -0.502  3.06 1.2144 0  247.426  268.558  0.0000
C6 2455560.936002 -0.0035 0.0056 -0.505  2.99 1.2146 0  247.310  268.423  0.0000
C6 2455560.936546 -0.0095 0.0049 -0.518  2.93 1.2149 0  247.178  268.698  0.0000
C6 2455560.937056 -0.0020 0.0055 -0.526  3.22 1.2151 0  247.505  268.478  0.0000
C6 2455560.937565 -0.0154 0.0053 -0.505  2.84 1.2153 0  247.663  268.286  0.0000
C6 2455560.938074  0.0100 0.0056 -0.629  3.15 1.2155 0  247.474  268.428  0.0000
C6 2455560.938583  0.0099 0.0052 -0.398  0.00 1.2158 0  247.465  268.531  0.0000
C6 2455560.939093 -0.0018 0.0054 -0.421  2.78 1.2160 0  247.444  268.425  0.0000
C6 2455560.939625  0.0003 0.0057 -0.317  0.00 1.2163 0  247.365  268.905  0.0000
C6 2455560.940134  0.0075 0.0051 -0.401  0.00 1.2165 0  247.233  268.686  0.0000
C6 2455560.940644  0.0062 0.0049 -0.368  0.00 1.2167 0  247.286  268.670  0.0000
C6 2455560.941153 -0.0098 0.0049 -0.510  2.87 1.2170 0  247.530  268.834  0.0000
C6 2455560.941674 -0.0022 0.0049 -0.489  0.00 1.2172 0  247.703  268.991  0.0000
C6 2455560.942195 -0.0078 0.0051 -0.423  3.07 1.2175 0  247.442  269.161  0.0000
C6 2455560.942739 -0.0092 0.0053 -0.505  3.01 1.2177 0  247.679  268.653  0.0000
C6 2455560.943248  0.0023 0.0054 -0.572  3.10 1.2180 0  247.633  268.579  0.0000
C6 2455560.943757 -0.0073 0.0065 -0.491  3.15 1.2182 0  247.539  268.874  0.0000
C6 2455560.944266 -0.0101 0.0049 -0.545  3.20 1.2185 0  247.719  268.674  0.0000
C6 2455560.944764 -0.0040 0.0054 -0.516  3.10 1.2188 0  247.816  268.695  0.0000
C6 2455560.945273 -0.0149 0.0052 -0.529  3.01 1.2190 0  247.718  268.572  0.0000
C6 2455560.945783 -0.0108 0.0054 -0.456  0.00 1.2193 0  247.322  268.490  0.0000
C6 2455560.946292  0.0057 0.0070 -0.573  3.28 1.2195 0  247.496  268.235  0.0000
C6 2455560.946836  0.0004 0.0056 -0.352  0.00 1.2198 0  247.316  268.443  0.0000
C6 2455560.947345 -0.0089 0.0054 -0.361  0.00 1.2201 0  247.272  268.479  0.0000
C6 2455560.947878 -0.0028 0.0047 -0.295  0.00 1.2204 0  247.180  268.325  0.0000
C6 2455560.948375 -0.0149 0.0058 -0.454  2.85 1.2207 0  247.413  268.237  0.0000
C6 2455560.948885  0.0022 0.0047 -0.363  0.00 1.2210 0  247.138  268.309  0.0000
C6 2455560.949405 -0.0111 0.0053 -0.613  3.07 1.2212 0  247.321  267.881  0.0000
C6 2455560.949926  0.0051 0.0065 -0.578  3.06 1.2215 0  246.897  267.982  0.0000
C6 2455560.950436 -0.0020 0.0053 -0.568  3.21 1.2218 0  247.119  268.213  0.0000
C6 2455560.950933 -0.0110 0.0055 -0.581  3.17 1.2221 0  247.546  267.955  0.0000
C6 2455560.951442 -0.0089 0.0050 -0.509  2.91 1.2224 0  247.549  268.081  0.0000
C6 2455560.951952  0.0024 0.0052 -0.497  2.77 1.2227 0  247.378  268.194  0.0000
C6 2455560.952461  0.0060 0.0050 -0.529  3.00 1.2230 0  247.540  268.307  0.0000
C6 2455560.953005 -0.0061 0.0053 -0.482  3.06 1.2233 0  247.802  268.261  0.0000
C6 2455560.953526 -0.0116 0.0056 -0.578  3.10 1.2236 0  247.792  267.982  0.0000
C6 2455560.954047 -0.0109 0.0079 -0.678  3.06 1.2240 0  247.962  267.702  0.0000
C6 2455560.954579  0.0063 0.0054 -0.486  2.92 1.2243 0  247.759  267.824  0.0000
C6 2455560.955088 -0.0056 0.0055 -0.539  2.83 1.2246 0  247.809  267.941  0.0000
C6 2455560.955609 -0.0036 0.0067 -0.585  2.85 1.2249 0  248.171  267.891  0.0000
C6 2455560.956130  0.0019 0.0066 -0.476  0.00 1.2252 0  248.299  267.873  0.0000
C6 2455560.956628 -0.0046 0.0067 -0.643  2.75 1.2256 0  248.302  267.639  0.0000
C6 2455560.957149  0.0040 0.0070 -0.743  3.07 1.2259 0  248.403  267.906  0.0000
C6 2455560.957658  0.0078 0.0070 -0.689  3.11 1.2262 0  248.525  267.927  0.0000
C6 2455560.958190 -0.0114 0.0069 -0.812  3.16 1.2266 0  248.774  268.161  0.0000
C6 2455560.958700  0.0003 0.0078 -0.692  0.00 1.2269 0  248.943  267.632  0.0000
C6 2455560.959209 -0.0016 0.0059 -0.654  3.11 1.2272 0  248.937  267.666  0.0000
C6 2455560.959764 -0.0147 0.0075 -0.704  3.17 1.2276 0  248.789  267.739  0.0000
C6 2455560.960274 -0.0053 0.0071 -0.613  2.99 1.2279 0  248.858  267.582  0.0000
C6 2455560.960783 -0.0058 0.0069 -0.592  3.09 1.2283 0  248.863  267.760  0.0000
C6 2455560.961315 -0.0168 0.0057 -0.583  2.89 1.2287 0  248.759  267.611  0.0000
C6 2455560.961813 -0.0119 0.0064 -0.620  3.21 1.2290 0  248.674  267.299  0.0000
C6 2455560.962334  0.0109 0.0075 -0.724  3.34 1.2293 0  246.988  267.556  0.0000
C6 2455560.962843 -0.0058 0.0070 -0.752  3.15 1.2297 0  246.728  267.296  0.0000
C6 2455560.963352 -0.0190 0.0072 -0.890  3.29 1.2301 0  246.841  267.246  0.0000
C6 2455560.963862 -0.0071 0.0066 -0.769  3.24 1.2304 0  246.737  267.102  0.0000
C6 2455560.964371 -0.0150 0.0078 -0.829  3.16 1.2308 0  246.627  267.125  0.0000
C6 2455560.964869 -0.0173 0.0110 -0.868  3.27 1.2311 0  246.812  266.841  0.0000
C6 2455560.965390 -0.0003 0.0083 -0.740  3.21 1.2315 0  246.737  266.914  0.0000
C6 2455560.965945  0.0035 0.0061 -0.620  3.15 1.2319 0  246.726  267.780  0.0000
C6 2455560.966454  0.0145 0.0072 -0.672  3.23 1.2323 0  246.940  268.193  0.0000
H7 2455577.183590 -0.0047 0.0036  0.031  2.32 1.2912 0  510.638  508.526  0.0000
H7 2455577.185789 -0.0050 0.0034  0.065  2.13 1.2896 0  510.153  509.999  0.0000
H7 2455577.187502 -0.0014 0.0036  0.076  2.15 1.2884 0  508.220  514.140  0.0000
H7 2455577.188961  0.0004 0.0036  0.076  2.18 1.2873 0  506.664  517.406  0.0000
H7 2455577.190627  0.0045 0.0036  0.021  2.20 1.2861 0  505.135  521.159  0.0000
H7 2455577.192039 -0.0042 0.0034  0.028  2.15 1.2850 0  503.723  524.014  0.0000
H7 2455577.193683 -0.0043 0.0036  0.013  2.51 1.2838 0  502.047  527.481  0.0000
H7 2455577.194979  0.0012 0.0036 -0.013  2.56 1.2828 0  500.383  530.495  0.0000
H7 2455577.196380  0.0029 0.0039 -0.069  2.63 1.2817 0  498.992  533.049  0.0000
H7 2455577.197919  0.0036 0.0037 -0.036  2.48 1.2806 0  497.167  536.329  0.0000
H7 2455577.199400  0.0033 0.0036  0.012  2.28 1.2794 0  495.455  539.062  0.0000
H7 2455577.201032  0.0187 0.0035 -0.005  2.46 1.2781 0  493.168  542.855  0.0000
H7 2455577.202444  0.0227 0.0038  0.003  2.38 1.2770 0  491.225  545.745  0.0000
H7 2455577.203833  0.0223 0.0037 -0.011  2.53 1.2759 0  489.471  548.519  0.0000
H7 2455577.205569  0.0317 0.0037 -0.010  2.53 1.2745 0  510.499  516.286  0.0000
H7 2455577.206970  0.0416 0.0036 -0.022  2.55 1.2734 0  508.844  519.047  0.0000
H7 2455577.208509  0.0469 0.0036 -0.020  2.49 1.2721 0  506.619  522.060  0.0000
H7 2455577.209898  0.0559 0.0037 -0.030  2.51 1.2710 0  505.003  524.406  0.0000
H7 2455577.211437  0.0671 0.0036 -0.003  2.35 1.2697 0  502.581  527.468  0.0000
H7 2455577.212861  0.0752 0.0038  0.011  2.32 1.2686 0  500.863  530.093  0.0000
H7 2455577.214331  0.0802 0.0037  0.004  2.40 1.2673 0  498.481  532.780  0.0000
H7 2455577.215882  0.0806 0.0037 -0.029  2.54 1.2660 0  496.407  535.605  0.0000
H7 2455577.217294  0.0980 0.0037 -0.036  2.59 1.2648 0  494.303  538.119  0.0000
H7 2455577.218880  0.1117 0.0038 -0.001  2.46 1.2635 0  491.842  541.140  0.0000
H7 2455577.220349  0.1231 0.0039  0.009  2.42 1.2622 0  489.716  543.727  0.0000
H7 2455577.221738  0.1403 0.0037 -0.016  2.50 1.2611 0  487.328  546.169  0.0000
H7 2455577.223440  0.1463 0.0040 -0.053  2.38 1.2596 0  511.256  517.244  0.0000
H7 2455577.224829  0.1491 0.0039 -0.007  2.31 1.2584 0  509.036  519.594  0.0000
H7 2455577.226519  0.1723 0.0039  0.014  2.35 1.2569 0  506.791  521.937  0.0000
H7 2455577.227838  0.1809 0.0040 -0.003  2.48 1.2557 0  504.642  523.995  0.0000
H7 2455577.229412  0.1871 0.0038  0.039  2.36 1.2544 0  502.528  526.208  0.0000
H7 2455577.230801  0.1974 0.0038  0.017  2.42 1.2531 0  500.730  528.628  0.0000
H7 2455577.232063  0.2203 0.0038  0.052  2.27 1.2520 0  498.198  530.830  0.0000
H7 2455577.233660  0.2318 0.0039  0.016  2.50 1.2506 0  495.346  533.735  0.0000
H7 2455577.234944  0.2281 0.0040 -0.032  2.54 1.2494 0  492.914  535.917  0.0000
H7 2455577.236252  0.2480 0.0040 -0.034  2.56 1.2483 0  491.122  537.744  0.0000
H7 2455577.237722  0.2571 0.0040 -0.073  2.54 1.2469 0  488.703  540.061  0.0000
H7 2455577.239111  0.2732 0.0040 -0.011  2.33 1.2457 0  486.041  542.205  0.0000
H7 2455577.240639  0.2949 0.0040 -0.077  2.61 1.2443 0  483.350  544.654  0.0000
H7 2455577.242051  0.3054 0.0042 -0.049  2.49 1.2430 0  510.742  524.700  0.0000
H7 2455577.243451  0.3212 0.0041 -0.058  2.64 1.2417 0  508.452  526.763  0.0000
H7 2455577.244991  0.3374 0.0042 -0.081  2.76 1.2403 0  505.701  528.906  0.0000
H7 2455577.246322  0.3445 0.0043 -0.041  2.56 1.2391 0  503.989  530.638  0.0000
H7 2455577.247838  0.3640 0.0043 -0.043  2.49 1.2377 0  501.244  532.943  0.0000
H7 2455577.249157  0.3768 0.0041 -0.067  2.49 1.2365 0  498.789  534.709  0.0000
H7 2455577.250523  0.3826 0.0042 -0.075  2.65 1.2352 0  496.929  536.276  0.0000
H7 2455577.251981  0.4019 0.0042 -0.087  2.67 1.2338 0  494.251  538.344  0.0000
H7 2455577.253220  0.4148 0.0044 -0.051  2.52 1.2327 0  492.526  539.758  0.0000
H7 2455577.254644  0.4299 0.0044 -0.017  2.42 1.2313 0  489.524  541.902  0.0000
H7 2455577.255905  0.4403 0.0045 -0.018  2.41 1.2302 0  487.312  543.384  0.0000
H7 2455577.257236  0.4434 0.0044 -0.031  2.58 1.2289 0  485.088  544.800  0.0000
H7 2455577.258880  0.4562 0.0044 -0.012  2.47 1.2274 0  512.494  529.789  0.0000
H7 2455577.260292  0.4659 0.0043  0.001  2.42 1.2260 0  510.135  531.365  0.0000
H7 2455577.261692  0.4826 0.0045  0.006  2.37 1.2247 0  507.653  533.215  0.0000
H7 2455577.263104  0.4878 0.0044  0.027  2.30 1.2234 0  505.169  534.900  0.0000
H7 2455577.264354  0.4925 0.0045  0.012  2.41 1.2222 0  502.623  536.508  0.0000
H7 2455577.265755  0.5065 0.0045 -0.006  2.40 1.2209 0  499.829  537.972  0.0000
H7 2455577.267144  0.5066 0.0046 -0.029  2.54 1.2195 0  497.608  539.573  0.0000
H7 2455577.268486  0.5053 0.0046 -0.087  2.58 1.2183 0  494.717  540.953  0.0000
H7 2455577.269956  0.5205 0.0046 -0.100  2.63 1.2169 0  492.187  542.468  0.0000
H7 2455577.271391  0.5195 0.0048 -0.122  2.73 1.2155 0  489.178  544.166  0.0000
H7 2455577.272861  0.5266 0.0044 -0.073  2.62 1.2141 0  486.345  545.372  0.0000
H7 2455577.274366  0.5196 0.0046 -0.130  2.76 1.2127 0  512.622  528.788  0.0000
H7 2455577.275894  0.5117 0.0046 -0.114  2.63 1.2112 0  509.330  530.159  0.0000
H7 2455577.277190  0.5100 0.0045 -0.114  2.60 1.2099 0  507.296  531.523  0.0000
H7 2455577.278602  0.4995 0.0045 -0.130  2.65 1.2086 0  504.463  532.944  0.0000
H7 2455577.280338  0.5017 0.0043 -0.024  2.48 1.2069 0  501.063  534.318  0.0000
H7 2455577.281681  0.4860 0.0043 -0.047  2.53 1.2056 0  498.050  535.597  0.0000
H7 2455577.283359  0.4815 0.0045 -0.043  2.44 1.2040 0  494.881  537.029  0.0000
H7 2455577.284725  0.4699 0.0043 -0.088  2.58 1.2027 0  491.660  538.248  0.0000
H7 2455577.286090  0.4681 0.0044 -0.054  2.44 1.2014 0  489.113  539.396  0.0000
H7 2455577.287630  0.4495 0.0042 -0.073  2.55 1.1999 0  486.662  540.607  0.0000
H7 2455577.288880  0.4396 0.0043 -0.025  2.38 1.1987 0  484.079  541.483  0.0000
H7 2455577.290118  0.4348 0.0042  0.002  2.47 1.1975 0  481.484  542.177  0.0000
H7 2455577.291796  0.4123 0.0042 -0.053  2.52 1.1959 0  511.195  525.077  0.0000
H7 2455577.293081  0.4041 0.0043 -0.042  2.49 1.1947 0  508.634  525.994  0.0000
H7 2455577.294609  0.3847 0.0042 -0.084  2.82 1.1932 0  505.704  527.131  0.0000
H7 2455577.295940  0.3733 0.0042  0.014  2.29 1.1920 0  502.905  527.932  0.0000
H7 2455577.297294  0.3676 0.0042  0.000  2.39 1.1906 0  500.185  528.934  0.0000
H7 2455577.298695  0.3568 0.0041 -0.028  2.56 1.1893 0  496.984  529.887  0.0000
H7 2455577.302780  0.3106 0.0040 -0.092  2.63 1.1854 0  488.718  532.327  0.0000
H7 2455577.304111  0.3032 0.0040 -0.066  2.41 1.1841 0  486.006  532.668  0.0000
H7 2455577.305547  0.2750 0.0040 -0.071  2.51 1.1827 0  482.981  533.544  0.0000
H7 2455577.306831  0.2629 0.0039 -0.087  2.70 1.1815 0  480.475  534.121  0.0000
H7 2455577.308371  0.2578 0.0040 -0.098  2.67 1.1801 0  476.927  534.923  0.0000
H7 2455577.309829  0.2399 0.0041 -0.103  2.60 1.1787 0  512.139  517.563  0.0000
H7 2455577.311125  0.2349 0.0038 -0.089  2.50 1.1774 0  509.957  518.048  0.0000
H7 2455577.312676  0.2143 0.0038 -0.082  2.58 1.1760 0  506.561  518.832  0.0000
H7 2455577.313996  0.2020 0.0039 -0.096  2.60 1.1747 0  503.650  519.453  0.0000
H7 2455577.315500  0.1904 0.0038 -0.069  2.46 1.1733 0  500.045  519.871  0.0000
H7 2455577.316831  0.1825 0.0037 -0.034  2.56 1.1720 0  497.651  520.058  0.0000
H7 2455577.318232  0.1663 0.0037 -0.028  2.44 1.1707 0  494.704  520.566  0.0000
H7 2455577.319748  0.1560 0.0036 -0.024  2.33 1.1693 0  491.504  520.934  0.0000
H7 2455577.321044  0.1509 0.0038 -0.008  2.40 1.1681 0  488.682  521.338  0.0000
H7 2455577.322387  0.1342 0.0037 -0.074  2.55 1.1668 0  485.535  521.806  0.0000
H7 2455577.323822  0.1310 0.0039  0.002  2.36 1.1655 0  483.099  521.992  0.0000
H7 2455577.325118  0.1163 0.0037 -0.039  2.47 1.1643 0  480.473  522.142  0.0000
H7 2455577.326345  0.1076 0.0038 -0.026  2.45 1.1631 0  477.898  522.424  0.0000
H7 2455577.327711  0.0968 0.0037 -0.005  2.31 1.1618 0  474.852  522.808  0.0000
H7 2455577.329053  0.0867 0.0038 -0.011  2.30 1.1606 0  471.981  523.138  0.0000
H7 2455577.330697  0.0794 0.0039 -0.009  2.36 1.1591 0  510.599  512.223  0.0000
H7 2455577.331959  0.0670 0.0037 -0.091  2.56 1.1579 0  508.158  512.332  0.0000
H7 2455577.333301  0.0624 0.0036 -0.067  2.46 1.1567 0  505.272  512.385  0.0000
H7 2455577.334875  0.0584 0.0034 -0.074  2.61 1.1552 0  501.835  512.795  0.0000
H7 2455577.336253  0.0479 0.0034 -0.033  2.41 1.1540 0  498.434  512.699  0.0000
H7 2455577.337746  0.0500 0.0035 -0.093  2.60 1.1526 0  495.013  512.570  0.0000
H7 2455577.339192  0.0294 0.0035 -0.013  2.28 1.1513 0  492.041  512.443  0.0000
H7 2455577.340813  0.0262 0.0036 -0.081  2.70 1.1498 0  488.618  512.171  0.0000
H7 2455577.342167  0.0266 0.0037 -0.072  2.61 1.1486 0  485.821  512.154  0.0000
H7 2455577.343452  0.0070 0.0034 -0.037  2.49 1.1474 0  482.990  512.250  0.0000
H7 2455577.345095  0.0056 0.0035 -0.062  2.62 1.1459 0  479.508  511.777  0.0000
H7 2455577.346473  0.0055 0.0035 -0.033  2.54 1.1447 0  476.392  511.462  0.0000
H7 2455577.348047  0.0073 0.0034 -0.033  2.50 1.1433 0  472.831  511.080  0.0000
H7 2455577.349389  0.0052 0.0035 -0.059  2.57 1.1421 0  469.653  510.989  0.0000
H7 2455577.350871 -0.0024 0.0035 -0.015  2.48 1.1408 0  511.098  510.229  0.0000
H7 2455577.352468 -0.0043 0.0033 -0.028  2.53 1.1394 0  507.169  509.639  0.0000
H7 2455577.353880 -0.0043 0.0034  0.000  2.45 1.1381 0  504.325  508.868  0.0000
H7 2455577.355431 -0.0017 0.0037 -0.028  2.49 1.1368 0  500.777  508.122  0.0000
H7 2455577.356808 -0.0080 0.0035  0.013  2.33 1.1356 0  497.835  507.781  0.0000
H7 2455577.358197 -0.0021 0.0034 -0.003  2.38 1.1343 0  494.312  507.448  0.0000
H7 2455577.359841 -0.0048 0.0036 -0.042  2.51 1.1329 0  490.363  506.722  0.0000
H7 2455577.361195 -0.0013 0.0034 -0.035  2.55 1.1318 0  487.330  505.867  0.0000
H7 2455577.362757 -0.0024 0.0034 -0.030  2.43 1.1304 0  484.159  505.117  0.0000
H7 2455577.364169 -0.0091 0.0034 -0.027  2.47 1.1292 0  480.810  504.071  0.0000
H7 2455577.365593 -0.0066 0.0035 -0.018  2.41 1.1280 0  477.029  503.134  0.0000
H7 2455577.367213 -0.0058 0.0036 -0.014  2.37 1.1266 0  472.976  502.334  0.0000
H7 2455577.368706 -0.0058 0.0035 -0.044  2.56 1.1254 0  469.275  501.192  0.0000
H7 2455577.370361  0.0031 0.0034  0.001  2.35 1.1240 0  511.192  508.096  0.0000
H7 2455577.371797 -0.0077 0.0035 -0.040  2.63 1.1228 0  508.121  507.551  0.0000
H7 2455577.373336 -0.0049 0.0035 -0.057  2.60 1.1215 0  505.226  506.956  0.0000
H7 2455577.374736 -0.0040 0.0033 -0.048  2.50 1.1203 0  502.321  505.846  0.0000
H7 2455577.376068 -0.0009 0.0037  0.010  2.30 1.1192 0  499.356  504.997  0.0000
H7 2455577.377607 -0.0102 0.0034 -0.014  2.44 1.1179 0  495.971  504.261  0.0000
H7 2455577.379019 -0.0027 0.0033 -0.034  2.55 1.1168 0  492.555  503.138  0.0000
H7 2455577.380477 -0.0077 0.0033 -0.062  2.65 1.1156 0  489.563  502.099  0.0000
H7 2455577.382051 -0.0066 0.0034 -0.053  2.67 1.1143 0  486.052  501.057  0.0000
H7 2455577.383452 -0.0060 0.0034 -0.099  2.71 1.1132 0  483.138  500.404  0.0000
H7 2455577.384933  0.0020 0.0033 -0.044  2.58 1.1120 0  479.853  498.939  0.0000
H7 2455577.386276 -0.0101 0.0033 -0.012  2.44 1.1110 0  476.806  498.150  0.0000
H7 2455577.387862 -0.0129 0.0034 -0.076  2.44 1.1097 0  473.629  497.100  0.0000
H7 2455577.389389 -0.0089 0.0036 -0.095  2.61 1.1085 0  510.814  507.151  0.0000
H7 2455577.390894 -0.0067 0.0033 -0.105  2.66 1.1074 0  507.948  506.092  0.0000
H7 2455577.392422 -0.0028 0.0034 -0.147  2.68 1.1062 0  504.387  504.752  0.0000
H7 2455577.393706 -0.0026 0.0036 -0.064  2.60 1.1052 0  501.952  503.670  0.0000
H7 2455577.395315 -0.0044 0.0033 -0.121  2.72 1.1039 0  498.567  502.296  0.0000
H7 2455577.396750 -0.0035 0.0034 -0.094  2.66 1.1029 0  496.050  501.050  0.0000
H7 2455577.398197 -0.0097 0.0034 -0.096  2.54 1.1018 0  493.132  499.766  0.0000
H7 2455577.399667 -0.0004 0.0033 -0.083  2.56 1.1006 0  490.065  498.083  0.0000
H7 2455577.400963 -0.0055 0.0033 -0.113  2.71 1.0997 0  487.695  496.945  0.0000
H7 2455577.402618  0.0001 0.0033 -0.160  2.83 1.0984 0  484.239  495.434  0.0000
H7 2455577.404158 -0.0086 0.0034 -0.165  2.89 1.0973 0  481.798  493.913  0.0000
H7 2455577.405801 -0.0162 0.0033 -0.090  2.64 1.0961 0  478.504  491.886  0.0000
H7 2455577.407144 -0.0066 0.0035 -0.078  2.56 1.0951 0  476.139  490.736  0.0000
H7 2455577.408706  0.0029 0.0034 -0.096  2.69 1.0940 0  511.699  506.948  0.0000
H7 2455577.410269  0.0052 0.0034 -0.126  2.71 1.0929 0  508.423  505.317  0.0000
H7 2455577.411716 -0.0013 0.0034 -0.112  2.59 1.0919 0  505.841  503.599  0.0000
H7 2455577.413232 -0.0045 0.0034 -0.067  2.61 1.0908 0  503.381  501.752  0.0000
H7 2455577.414494 -0.0076 0.0035 -0.136  2.69 1.0899 0  501.002  500.215  0.0000
H7 2455577.415952 -0.0015 0.0035 -0.088  2.64 1.0889 0  498.110  498.510  0.0000
H7 2455577.417514 -0.0069 0.0034 -0.141  2.92 1.0878 0  495.413  496.718  0.0000
H7 2455577.418926 -0.0021 0.0034 -0.218  2.86 1.0869 0  492.946  494.864  0.0000
H7 2455577.420477 -0.0020 0.0033 -0.138  2.77 1.0858 0  490.304  493.006  0.0000
H7 2455577.421947 -0.0035 0.0034 -0.176  2.85 1.0848 0  487.413  491.125  0.0000
H7 2455577.423521 -0.0059 0.0033 -0.125  2.73 1.0837 0  484.175  489.436  0.0000
H7 2455577.425003 -0.0083 0.0035 -0.152  2.92 1.0828 0  481.138  487.755  0.0000
H7 2455577.426473 -0.0053 0.0033 -0.111  2.65 1.0818 0  478.665  485.832  0.0000
H7 2455577.428220 -0.0030 0.0034 -0.114  2.80 1.0807 0  512.040  508.159  0.0000
H7 2455577.429644  0.0050 0.0034 -0.141  2.76 1.0797 0  509.451  506.104  0.0000
H7 2455577.431102 -0.0065 0.0034 -0.148  2.74 1.0788 0  506.951  504.286  0.0000
H7 2455577.432584 -0.0015 0.0033 -0.118  2.79 1.0779 0  503.683  501.740  0.0000
H7 2455577.433973 -0.0012 0.0034 -0.121  2.65 1.0770 0  501.121  499.675  0.0000
H7 2455577.435477 -0.0018 0.0033 -0.136  2.79 1.0761 0  498.322  497.669  0.0000
H7 2455577.436889 -0.0052 0.0035 -0.178  2.77 1.0752 0  496.024  495.954  0.0000
H7 2455577.438406 -0.0021 0.0034 -0.208  2.84 1.0743 0  493.359  493.541  0.0000
H7 2455577.439771 -0.0031 0.0033 -0.108  2.78 1.0735 0  490.906  491.319  0.0000
H7 2455577.441195  0.0076 0.0035 -0.170  2.88 1.0726 0  488.786  489.408  0.0000
H7 2455577.442723 -0.0003 0.0035 -0.211  2.90 1.0717 0  485.913  486.818  0.0000
H7 2455577.444054 -0.0047 0.0034 -0.155  2.73 1.0709 0  483.592  484.869  0.0000
H7 2455577.445697 -0.0064 0.0033 -0.153  2.80 1.0699 0  480.842  482.540  0.0000
H7 2455577.447202 -0.0088 0.0035 -0.174  2.79 1.0691 0  511.920  507.845  0.0000
H7 2455577.448672 -0.0021 0.0035 -0.134  2.71 1.0682 0  509.600  505.240  0.0000
H7 2455577.450211 -0.0055 0.0033 -0.159  2.82 1.0674 0  506.996  502.652  0.0000
H7 2455577.451646 -0.0051 0.0034 -0.124  2.82 1.0666 0  504.322  500.068  0.0000
H7 2455577.453070 -0.0022 0.0036 -0.122  2.87 1.0658 0  501.777  497.684  0.0000
H7 2455577.454459 -0.0093 0.0035 -0.114  2.80 1.0650 0  499.612  495.573  0.0000
H7 2455577.456079  0.0007 0.0034 -0.122  2.90 1.0641 0  496.555  492.509  0.0000
H7 2455577.457387 -0.0040 0.0035 -0.111  2.80 1.0634 0  494.491  490.259  0.0000
H7 2455577.458822 -0.0080 0.0034 -0.113  2.82 1.0627 0  492.214  487.751  0.0000
H7 2455577.460489 -0.0384 0.0034 -0.196  2.96 1.0618 0  489.898  484.119  0.0000
H7 2455577.461855 -0.0074 0.0034 -0.135  2.76 1.0611 0  487.493  481.584  0.0000
H7 2455577.463186 -0.0021 0.0036 -0.144  2.86 1.0604 0  485.238  479.204  0.0000
H7 2455577.464864  0.0001 0.0034 -0.131  2.88 1.0596 0  511.824  507.719  0.0000
H7 2455577.466311 -0.0005 0.0034 -0.203  2.85 1.0589 0  509.437  504.767  0.0000
H7 2455577.467873 -0.0021 0.0033 -0.181  2.88 1.0581 0  507.145  501.961  0.0000
H7 2455577.469251 -0.0068 0.0033 -0.156  2.86 1.0574 0  505.122  499.091  0.0000
H7 2455577.470744 -0.0026 0.0033 -0.162  2.88 1.0567 0  503.125  496.288  0.0000
H7 2455577.472075 -0.0050 0.0034 -0.191  2.99 1.0561 0  500.892  493.401  0.0000
H7 2455577.473348  0.0022 0.0036 -0.156  2.86 1.0555 0  498.821  490.776  0.0000
H7 2455577.474910 -0.0033 0.0035 -0.187  2.92 1.0548 0  496.331  487.505  0.0000
H7 2455577.476334 -0.0076 0.0035 -0.209  3.09 1.0541 0  494.348  484.488  0.0000
H7 2455577.477665 -0.0055 0.0034 -0.251  3.11 1.0535 0  492.643  482.114  0.0000
H7 2455577.479170  0.0004 0.0037 -0.315  3.19 1.0528 0  490.905  478.962  0.0000
H7 2455577.480547 -0.0026 0.0036 -0.287  3.11 1.0522 0  489.271  476.318  0.0000
H7 2455577.482214 -0.0008 0.0034 -0.292  3.25 1.0515 0  512.810  508.133  0.0000
H7 2455577.483776  0.0037 0.0034 -0.171  2.89 1.0509 0  510.406  504.974  0.0000
H7 2455577.485339  0.0048 0.0035 -0.303  3.19 1.0502 0  508.303  501.851  0.0000
H7 2455577.486716 -0.0071 0.0035 -0.290  3.13 1.0496 0  506.427  499.178  0.0000
H7 2455577.488093 -0.0059 0.0035 -0.240  3.00 1.0491 0  504.560  496.412  0.0000
H7 2455577.489586 -0.0031 0.0035 -0.196  3.05 1.0485 0  502.531  493.252  0.0000
H7 2455577.490917 -0.0033 0.0035 -0.169  2.86 1.0480 0  500.867  490.659  0.0000
H7 2455577.492491 -0.0006 0.0033 -0.211  2.98 1.0474 0  498.355  487.474  0.0000
H7 2455577.493880 -0.0057 0.0034 -0.212  2.90 1.0468 0  496.680  484.565  0.0000
H7 2455577.495292  0.0019 0.0034 -0.245  3.07 1.0463 0  494.784  481.147  0.0000
H7 2455577.496843  0.0027 0.0037 -0.156  2.94 1.0457 0  492.972  477.523  0.0000
H7 2455577.498244 -0.0091 0.0037 -0.286  3.10 1.0452 0  491.085  474.810  0.0000
H7 2455577.499876  0.0000 0.0034 -0.265  3.07 1.0447 0  511.795  507.908  0.0000
H7 2455577.501172 -0.0029 0.0034 -0.238  3.03 1.0442 0  510.071  505.167  0.0000
H7 2455577.502584 -0.0066 0.0034 -0.226  3.01 1.0437 0  508.336  501.727  0.0000
H7 2455577.504077 -0.0018 0.0034 -0.203  2.96 1.0432 0  506.852  498.531  0.0000
H7 2455577.505466 -0.0019 0.0033 -0.271  3.01 1.0428 0  505.103  495.152  0.0000
H7 2455577.506843 -0.0021 0.0035 -0.274  2.97 1.0423 0  503.335  491.860  0.0000
H7 2455577.508383 -0.0020 0.0034 -0.320  2.96 1.0418 0  501.705  488.423  0.0000
H7 2455577.509783 -0.0001 0.0034 -0.254  2.96 1.0414 0  500.104  485.248  0.0000
H7 2455577.511184  0.0015 0.0034 -0.287  3.10 1.0410 0  498.788  482.155  0.0000
H7 2455577.512549 -0.0053 0.0036 -0.468  3.13 1.0406 0  497.224  478.808  0.0000
H7 2455577.513834 -0.0056 0.0034 -0.289  3.01 1.0402 0  495.884  475.898  0.0000
H7 2455577.515431 -0.0078 0.0035 -0.375  2.99 1.0397 0  494.164  472.312  0.0000
H7 2455577.516797  0.0012 0.0035 -0.355  3.23 1.0394 0  512.855  507.281  0.0000
H7 2455577.518371 -0.0035 0.0035 -0.459  3.19 1.0389 0  511.084  503.413  0.0000
H7 2455577.519644 -0.0048 0.0034 -0.435  3.24 1.0386 0  509.469  500.323  0.0000
H7 2455577.520952 -0.0009 0.0034 -0.484  3.33 1.0383 0  508.235  497.118  0.0000
H7 2455577.522341 -0.0051 0.0035 -0.453  3.21 1.0379 0  507.106  493.536  0.0000
H7 2455577.523672 -0.0101 0.0037 -0.516  3.23 1.0376 0  505.586  490.231  0.0000
H7 2455577.525130  0.0026 0.0035 -0.512  3.32 1.0372 0  504.068  486.707  0.0000
H7 2455577.526485  0.0014 0.0034 -0.452  3.14 1.0369 0  502.823  483.492  0.0000
H7 2455577.527746 -0.0024 0.0036 -0.363  3.15 1.0366 0  501.706  480.690  0.0000
H7 2455577.529135  0.0024 0.0037 -0.432  3.22 1.0363 0  500.296  476.800  0.0000
H7 2455577.530339 -0.0080 0.0036 -0.424  3.12 1.0361 0  499.222  473.791  0.0000
H7 2455577.531670 -0.0077 0.0037 -0.414  3.17 1.0358 0  498.187  470.489  0.0000
H7 2455577.533290 -0.0017 0.0034 -0.354  3.10 1.0355 0  512.533  507.235  0.0000
H7 2455577.534586 -0.0016 0.0035 -0.385  3.16 1.0352 0  511.924  504.125  0.0000
H7 2455577.536080 -0.0017 0.0034 -0.328  3.09 1.0349 0  510.223  500.085  0.0000
H7 2455577.537411 -0.0000 0.0034 -0.279  2.88 1.0347 0  508.992  497.350  0.0000
H7 2455577.538637  0.0020 0.0034 -0.319  2.98 1.0345 0  508.131  494.017  0.0000
H7 2455577.540096  0.0038 0.0035 -0.258  2.86 1.0342 0  506.895  489.765  0.0000
H7 2455577.541415 -0.0070 0.0035 -0.208  2.79 1.0340 0  505.902  486.580  0.0000
H7 2455577.542862  0.0008 0.0034 -0.182  2.80 1.0338 0  504.645  482.853  0.0000
H7 2455577.544205 -0.0003 0.0035 -0.169  2.75 1.0335 0  503.775  479.490  0.0000
H7 2455577.545455 -0.0113 0.0035 -0.181  2.77 1.0334 0  502.811  476.479  0.0000
H7 2455577.546901 -0.0038 0.0035 -0.244  2.84 1.0332 0  501.571  472.869  0.0000
H7 2455577.548186 -0.0061 0.0036 -0.193  2.76 1.0330 0  500.924  469.460  0.0000
H7 2455577.549899 -0.0028 0.0033 -0.200  2.81 1.0328 0  512.586  505.580  0.0000
H7 2455577.551230 -0.0060 0.0034 -0.228  2.84 1.0326 0  511.556  502.911  0.0000
H7 2455577.552630  0.0029 0.0034 -0.185  2.81 1.0325 0  510.710  499.113  0.0000
H7 2455577.554031 -0.0043 0.0033 -0.210  2.83 1.0323 0  510.121  495.473  0.0000
H7 2455577.555269 -0.0034 0.0034 -0.248  2.84 1.0322 0  509.415  492.577  0.0000
H7 2455577.556774 -0.0083 0.0034 -0.205  2.83 1.0320 0  508.647  488.621  0.0000
H7 2455577.558024 -0.0037 0.0036 -0.159  2.79 1.0319 0  508.010  485.605  0.0000
H7 2455577.559378  0.0006 0.0034 -0.172  2.75 1.0318 0  507.322  481.725  0.0000
H7 2455577.560883 -0.0016 0.0034 -0.153  2.68 1.0317 0  506.761  477.912  0.0000
H7 2455577.562156 -0.0101 0.0036 -0.219  2.81 1.0316 0  506.264  474.525  0.0000
H7 2455577.563522 -0.0067 0.0036 -0.210  2.90 1.0315 0  505.826  470.814  0.0000
H7 2455577.565073  0.0034 0.0034 -0.285  2.92 1.0314 0  513.136  506.711  0.0000
H7 2455577.566357 -0.0044 0.0035 -0.283  2.92 1.0314 0  512.639  503.222  0.0000
H7 2455577.567897 -0.0006 0.0034 -0.213  2.81 1.0313 0  512.173  499.385  0.0000
H7 2455577.569147 -0.0063 0.0034 -0.255  2.85 1.0312 0  511.847  496.240  0.0000
H7 2455577.570547 -0.0022 0.0033 -0.192  2.81 1.0312 0  511.097  492.751  0.0000
H7 2455577.572098 -0.0032 0.0034 -0.181  2.76 1.0312 0  510.733  488.868  0.0000
H7 2455577.573464 -0.0035 0.0034 -0.181  2.82 1.0311 0  510.618  485.103  0.0000
H7 2455577.574899  0.0034 0.0033 -0.153  2.73 1.0311 0  510.310  481.431  0.0000
H7 2455577.576253 -0.0080 0.0034 -0.186  2.87 1.0311 0  509.912  477.379  0.0000
H7 2455577.577457 -0.0021 0.0036 -0.153  2.70 1.0311 0  509.728  474.218  0.0000
H7 2455577.578996 -0.0015 0.0033 -0.145  2.72 1.0311 0  509.332  470.601  0.0000
P0 2455289.620281  0.0035 0.0042 -0.093  3.48 1.5307 0  988.940 1029.752  0.0000
P0 2455289.620768 -0.0103 0.0042 -0.087  3.36 1.5297 0  989.707 1028.764  0.0000
P0 2455289.621265  0.0000 0.0043 -0.084  3.77 1.5287 0  991.416 1029.383  0.0000
P0 2455289.890547 -0.0093 0.0046 -0.087  3.03 1.5800 1 1054.126 1017.514  0.0000
P0 2455289.891033 -0.0068 0.0047 -0.092  3.21 1.5812 1 1053.656 1017.911  0.0000
P0 2455289.891519 -0.0015 0.0048 -0.091  2.90 1.5825 1 1053.724 1018.257  0.0000
P0 2455289.985774  0.0628 0.0048 -0.048  4.95 1.9146 1 1056.838 1017.212  0.0000
P0 2455289.986260  0.0797 0.0058 -0.048  4.90 1.9168 1 1055.446 1017.882  0.0000
P0 2455289.986746  0.0795 0.0055 -0.068  4.66 1.9190 1 1058.127 1020.469  0.0000
S5 2455519.708786  0.1519 0.0068 -0.020  4.56 2.8873 0  986.575 1026.184 -0.0066
S5 2455519.710001  0.1561 0.0068 -0.013  4.90 2.8803 0  989.610 1030.729 -0.0065
S5 2455519.711205  0.1602 0.0049 -0.004  5.00 2.8733 0  993.586 1032.383 -0.0064
S5 2455519.712420  0.1551 0.0049 -0.002  4.43 2.8662 0  992.336 1029.301 -0.0064
S5 2455519.713647  0.1681 0.0049 -0.004  4.38 2.8589 0  993.257 1031.156 -0.0063
S5 2455519.714851  0.1691 0.0050  0.006  4.09 2.8518 0  994.891 1031.926 -0.0062
S5 2455519.716066  0.1847 0.0049  0.004  4.45 2.8446 0  992.488 1029.513 -0.0062
S5 2455519.717270  0.1755 0.0049  0.007  4.06 2.8374 0  993.666 1030.519 -0.0061
S5 2455519.718485  0.1907 0.0050  0.012  4.86 2.8301 0  993.584 1031.505 -0.0060
S5 2455519.719700  0.1965 0.0050 -0.006  4.62 2.8227 0  992.355 1027.160 -0.0060
S5 2455519.720916  0.1977 0.0049  0.003  4.51 2.8153 0  993.255 1028.945 -0.0059
S5 2455519.722119  0.2068 0.0051  0.006  4.91 2.8080 0  993.432 1030.211 -0.0059
S5 2455519.723335  0.2100 0.0079  0.001  4.56 2.8005 0  991.156 1027.677 -0.0059
S5 2455519.724550  0.2000 0.0050  0.011  4.47 2.7930 0  992.663 1029.087 -0.0059
S5 2455519.725766  0.2048 0.0051 -0.002  5.44 2.7855 0  992.022 1030.059 -0.0059
S5 2455519.726981  0.2238 0.0079  0.004  5.10 2.7780 0  990.768 1027.951 -0.0059
S5 2455519.728196  0.2150 0.0050  0.005  4.61 2.7704 0  993.337 1028.590 -0.0059
S5 2455519.729400  0.2240 0.0050  0.007  5.22 2.7629 0  993.871 1029.700 -0.0059
S5 2455519.730627  0.2288 0.0051  0.013  4.72 2.7552 0  992.294 1026.791 -0.0059
S5 2455519.731842  0.2431 0.0050  0.002  4.47 2.7475 0  992.727 1028.575 -0.0059
S5 2455519.733057  0.2353 0.0050  0.013  5.16 2.7399 0  992.909 1029.715 -0.0060
S5 2455519.734261  0.2382 0.0076  0.007  5.00 2.7323 0  990.925 1028.204 -0.0060
S5 2455519.735488  0.2434 0.0050  0.008  4.77 2.7245 0  991.562 1029.933 -0.0060
S5 2455519.736704  0.2502 0.0074  0.008  5.14 2.7167 0  990.227 1026.873 -0.0060
S5 2455519.737907  0.2590 0.0077  0.002  4.95 2.7091 0  990.784 1028.171 -0.0060
S5 2455519.739134  0.2548 0.0049  0.018  4.44 2.7012 0  993.025 1028.850 -0.0060
S5 2455519.740338  0.2583 0.0075  0.007  4.42 2.6935 0  990.852 1027.422 -0.0060
S5 2455519.741565  0.2549 0.0050  0.005  4.55 2.6856 0  991.630 1028.279 -0.0060
S5 2455519.742780  0.2625 0.0047  0.016  4.51 2.6778 0  992.817 1029.271 -0.0059
S5 2455519.743995  0.2593 0.0081  0.011  4.56 2.6700 0  991.023 1027.790 -0.0057
S5 2455519.745211  0.2688 0.0048  0.007  4.87 2.6622 0  992.731 1028.796 -0.0056
S5 2455519.746426  0.2614 0.0049 -0.001  4.86 2.6543 0  993.187 1029.156 -0.0054
S5 2455519.747641  0.2639 0.0080 -0.004  5.57 2.6465 0  991.184 1027.897 -0.0053
S5 2455519.748857  0.2761 0.0051  0.003  5.18 2.6386 0  992.809 1028.542 -0.0051
S5 2455519.750060  0.2783 0.0050 -0.003  5.83 2.6308 0  993.202 1029.273 -0.0050
S5 2455519.751287  0.2692 0.0050  0.009  4.45 2.6228 0  991.864 1027.396 -0.0049
S5 2455519.752491  0.2708 0.0050  0.014  4.66 2.6150 0  992.695 1028.882 -0.0047
S5 2455519.753707  0.2753 0.0051  0.001  4.76 2.6071 0  993.416 1029.684 -0.0046
S5 2455519.754922  0.2785 0.0077  0.009  4.79 2.5992 0  991.223 1028.044 -0.0044
S5 2455519.756137  0.2809 0.0049  0.006  5.03 2.5913 0  992.445 1028.948 -0.0043
S5 2455519.757364  0.2815 0.0048  0.006  4.78 2.5834 0  992.762 1028.739 -0.0041
S5 2455519.758591  0.2743 0.0073  0.009  4.52 2.5754 0  991.197 1027.617 -0.0040
S5 2455519.759795  0.2703 0.0051 -0.012  5.13 2.5676 0  991.753 1028.938 -0.0039
S5 2455519.761022  0.2871 0.0075  0.003  4.66 2.5596 0  989.924 1027.086 -0.0037
S5 2455519.762237  0.2666 0.0073  0.004  4.98 2.5517 0  991.211 1029.209 -0.0037
S5 2455519.763441  0.2703 0.0049  0.009  5.11 2.5439 0  992.465 1029.745 -0.0037
S5 2455519.764656  0.2662 0.0073  0.006  4.61 2.5360 0  990.831 1027.940 -0.0037
S5 2455519.765883  0.2777 0.0048  0.009  4.68 2.5280 0  991.892 1029.052 -0.0037
S5 2455519.767087  0.2743 0.0048  0.010  4.69 2.5202 0  992.867 1028.619 -0.0037
S5 2455519.768302  0.2722 0.0076  0.009  4.74 2.5123 0  990.725 1028.581 -0.0037
S5 2455519.769529  0.2668 0.0047  0.010  5.08 2.5044 0  992.366 1029.218 -0.0037
S5 2455519.770744  0.2606 0.0046  0.009  4.93 2.4965 0  993.149 1029.241 -0.0037
S5 2455519.771960  0.2650 0.0075  0.005  5.31 2.4887 0  991.050 1028.479 -0.0037
S5 2455519.773163  0.2624 0.0045  0.014  5.08 2.4809 0  991.996 1028.969 -0.0037
S5 2455519.774390  0.2566 0.0045  0.021  4.62 2.4730 0  992.965 1028.425 -0.0037
S5 2455519.775606  0.2517 0.0069 -0.002  4.75 2.4652 0  990.934 1027.982 -0.0037
S5 2455519.776833  0.2512 0.0048 -0.013  5.18 2.4573 0  992.690 1028.536 -0.0037
S5 2455519.778048  0.2502 0.0047 -0.022  4.73 2.4495 0  992.573 1028.700 -0.0037
S5 2455519.779263  0.2503 0.0069  0.009  5.05 2.4417 0  990.576 1028.019 -0.0037
S5 2455519.780490  0.2436 0.0071 -0.008  5.48 2.4339 0  991.109 1029.791 -0.0037
S5 2455519.781694  0.2465 0.0045 -0.001  4.83 2.4262 0  992.923 1027.456 -0.0038
S5 2455519.782909  0.2332 0.0068 -0.015  5.50 2.4184 0  990.579 1028.529 -0.0038
S5 2455519.784136  0.2354 0.0046  0.002  5.30 2.4106 0  992.312 1028.199 -0.0039
S5 2455519.785363  0.2274 0.0066 -0.006  5.74 2.4028 0  990.468 1028.863 -0.0039
S5 2455519.786578  0.2187 0.0044  0.007  4.43 2.3952 0  992.222 1028.406 -0.0040
S5 2455519.787794  0.2127 0.0044  0.016  5.25 2.3875 0  992.588 1029.044 -0.0040
S5 2455519.789009  0.2173 0.0067  0.000  5.32 2.3798 0  991.261 1028.017 -0.0041
S5 2455519.790224  0.2151 0.0043  0.018  4.48 2.3722 0  992.859 1027.737 -0.0042
S5 2455519.791440  0.2067 0.0045  0.008  4.88 2.3646 0  993.022 1029.264 -0.0042
S5 2455519.792655  0.2021 0.0044  0.001  4.90 2.3569 0  991.689 1028.286 -0.0043
S5 2455519.793870  0.1975 0.0045  0.009  4.61 2.3494 0  992.556 1028.119 -0.0043
S5 2455519.795074  0.1939 0.0042  0.008  3.90 2.3419 0  993.385 1028.150 -0.0044
S5 2455519.796301  0.1880 0.0068  0.005  4.72 2.3343 0  991.363 1028.350 -0.0045
S5 2455519.797516  0.1854 0.0044  0.008  4.78 2.3268 0  991.680 1029.139 -0.0045
S5 2455519.798732  0.1813 0.0043  0.003  5.12 2.3192 0  992.540 1028.732 -0.0046
S5 2455519.799935  0.1772 0.0066 -0.000  5.01 2.3119 0  991.245 1028.293 -0.0046
S5 2455519.801151  0.1688 0.0043  0.014  5.01 2.3044 0  991.565 1028.987 -0.0047
S5 2455519.802366  0.1640 0.0043  0.011  4.47 2.2970 0  993.332 1027.095 -0.0047
S5 2455519.803581  0.1598 0.0064  0.001  4.63 2.2896 0  991.318 1028.577 -0.0047
S5 2455519.804797  0.1600 0.0043 -0.008  4.79 2.2822 0  991.985 1029.398 -0.0047
S5 2455519.806000  0.1497 0.0043  0.007  4.70 2.2749 0  992.311 1027.935 -0.0047
S5 2455519.807227  0.1429 0.0062  0.009  5.13 2.2675 0  990.331 1028.005 -0.0048
S5 2455519.808454  0.1305 0.0041  0.012  4.61 2.2601 0  991.670 1027.617 -0.0048
S5 2455519.809658  0.1396 0.0061 -0.017  5.19 2.2529 0  990.338 1028.858 -0.0048
S5 2455519.810873  0.1343 0.0062  0.015  4.70 2.2456 0  991.344 1028.422 -0.0048
S5 2455519.812089  0.1268 0.0041  0.014  4.81 2.2384 0  992.460 1029.159 -0.0048
S5 2455519.813304  0.1256 0.0057  0.008  4.79 2.2312 0  990.611 1029.058 -0.0048
S5 2455519.814519  0.1179 0.0040 -0.005  4.49 2.2241 0  992.258 1027.895 -0.0048
S5 2455519.815746  0.1136 0.0039  0.009  4.89 2.2168 0  991.979 1027.688 -0.0048
S5 2455519.816950  0.1075 0.0056  0.012  5.10 2.2098 0  990.920 1028.238 -0.0049
S5 2455519.818165  0.1127 0.0039 -0.002  4.85 2.2027 0  992.035 1027.804 -0.0049
S5 2455519.819392  0.1066 0.0039 -0.002  4.89 2.1956 0  992.557 1028.431 -0.0049
S5 2455519.820596  0.0905 0.0039  0.013  4.41 2.1886 0  991.713 1027.700 -0.0049
S5 2455519.821811  0.0945 0.0039  0.012  4.40 2.1816 0  992.556 1029.072 -0.0049
S5 2455519.823027  0.0830 0.0037  0.016  4.62 2.1747 0  993.550 1028.050 -0.0049
S5 2455519.824242  0.0791 0.0038  0.012  4.64 2.1677 0  991.736 1029.060 -0.0050
S5 2455519.825457  0.0851 0.0037  0.012  4.99 2.1608 0  992.892 1027.565 -0.0050
S5 2455519.826673  0.0797 0.0038  0.014  4.53 2.1539 0  993.337 1026.665 -0.0050
S5 2455519.827888  0.0674 0.0051  0.008  4.80 2.1471 0  991.045 1028.420 -0.0051
S5 2455519.829103  0.0735 0.0057  0.000  5.29 2.1402 0  991.409 1028.319 -0.0051
S5 2455519.830319  0.0642 0.0037  0.011  5.40 2.1335 0  992.299 1028.678 -0.0051
S5 2455519.831545  0.0648 0.0051 -0.000  5.26 2.1266 0  990.751 1029.348 -0.0051
S5 2455519.832761  0.0543 0.0038 -0.003  4.86 2.1199 0  992.207 1027.263 -0.0052
S5 2455519.833976  0.0533 0.0050 -0.023  5.27 2.1132 0  987.696 1028.802 -0.0052
S5 2455519.835192  0.0564 0.0054 -0.017  5.68 2.1066 0  990.561 1028.276 -0.0052
S5 2455519.836407  0.0442 0.0038 -0.018  5.49 2.0999 0  991.731 1027.584 -0.0053
S5 2455519.837622  0.0400 0.0051 -0.012  5.63 2.0933 0  990.756 1029.601 -0.0053
S5 2455519.838837  0.0359 0.0037 -0.049  5.35 2.0868 0  992.084 1027.892 -0.0053
S5 2455519.842483  0.0275 0.0036 -0.017  5.46 2.0673 0  992.961 1028.301 -0.0054
S5 2455519.843710  0.0219 0.0035 -0.010  5.30 2.0608 0  993.477 1028.031 -0.0055
S5 2455519.844926  0.0179 0.0049 -0.007  5.42 2.0544 0  991.425 1028.492 -0.0055
S5 2455519.846141  0.0056 0.0036 -0.010  4.84 2.0480 0  992.589 1027.940 -0.0056
S5 2455519.847368  0.0128 0.0035  0.000  6.13 2.0416 0  992.739 1028.930 -0.0056
S5 2455519.848572  0.0115 0.0050  0.010  5.30 2.0354 0  991.473 1028.488 -0.0057
S5 2455519.849787  0.0054 0.0035  0.007  5.60 2.0291 0  992.994 1028.465 -0.0057
S5 2455519.851002  0.0077 0.0036 -0.007  6.09 2.0229 0  992.743 1028.465 -0.0057
S5 2455519.852218  0.0035 0.0035 -0.002  5.18 2.0167 0  991.578 1027.405 -0.0058
S5 2455519.853433  0.0025 0.0047  0.006  5.44 2.0105 0  991.439 1028.747 -0.0058
S5 2455519.854660  0.0008 0.0047  0.011  4.92 2.0043 0  990.685 1029.190 -0.0059
S5 2455519.855887  0.0000 0.0035  0.017  4.53 1.9981 0  991.653 1029.200 -0.0059
S5 2455519.857091 -0.0091 0.0045  0.005  5.01 1.9922 0  991.263 1029.199 -0.0060
S5 2455519.858318 -0.0126 0.0044  0.006  5.47 1.9861 0  988.773 1030.367 -0.0060
S5 2455519.859533 -0.0130 0.0035  0.007  5.17 1.9801 0  991.523 1028.124 -0.0061
S5 2455519.860760 -0.0130 0.0036 -0.019  5.00 1.9741 0  991.914 1028.032 -0.0061
S5 2455519.861963 -0.0105 0.0047 -0.020  5.73 1.9682 0  989.586 1029.113 -0.0062
S5 2455519.863179 -0.0158 0.0045  0.004  5.14 1.9623 0  991.157 1028.810 -0.0062
S5 2455519.864394 -0.0174 0.0035 -0.017  5.59 1.9564 0  991.941 1028.643 -0.0062
S5 2455519.865621 -0.0199 0.0045  0.004  6.01 1.9506 0  991.116 1028.871 -0.0063
S5 2455519.866825 -0.0157 0.0034  0.008  5.21 1.9448 0  992.431 1026.512 -0.0063
S5 2455519.868052 -0.0171 0.0033  0.008  4.91 1.9390 0  993.740 1026.589 -0.0063
S5 2455519.869244 -0.0130 0.0033  0.012  5.51 1.9334 0  992.752 1028.557 -0.0063
S5 2455519.870471 -0.0187 0.0034  0.001  4.53 1.9277 0  992.215 1027.378 -0.0064
S5 2455519.871686 -0.0137 0.0034  0.015  4.63 1.9220 0  992.496 1028.123 -0.0064
S5 2455519.872901 -0.0234 0.0033  0.019  4.74 1.9164 0  992.207 1029.475 -0.0064
S5 2455519.874128 -0.0172 0.0046  0.001  4.68 1.9108 0  991.490 1029.078 -0.0065
S5 2455519.875344 -0.0225 0.0032  0.015  3.83 1.9052 0  992.025 1027.849 -0.0065
S5 2455519.876559 -0.0271 0.0044  0.017  4.46 1.8997 0  990.962 1029.269 -0.0065
S5 2455519.877774 -0.0220 0.0033  0.021  4.19 1.8942 0  991.915 1029.183 -0.0066
S5 2455519.878990 -0.0184 0.0045  0.014  4.65 1.8888 0  990.908 1030.064 -0.0066
S5 2455519.880205 -0.0230 0.0046  0.011  4.34 1.8834 0  990.847 1029.373 -0.0066
S5 2455519.881420 -0.0231 0.0046  0.010  4.72 1.8780 0  991.348 1028.316 -0.0067
S5 2455519.882636 -0.0108 0.0045  0.017  3.47 1.8727 0  990.621 1027.153 -0.0067
S5 2455519.883863 -0.0190 0.0033  0.021  3.87 1.8673 0  991.536 1028.917 -0.0068
S5 2455519.885078 -0.0139 0.0033  0.015  3.69 1.8621 0  992.785 1027.857 -0.0069
S5 2455519.886293 -0.0213 0.0044  0.016  3.75 1.8568 0  991.142 1028.641 -0.0070
S5 2455519.887509 -0.0178 0.0033  0.014  3.92 1.8516 0  991.893 1029.101 -0.0071
S5 2455519.888724 -0.0192 0.0033  0.016  3.74 1.8465 0  993.662 1028.436 -0.0071
S5 2455519.889951 -0.0128 0.0034  0.014  4.07 1.8413 0  993.527 1029.734 -0.0072
S5 2455519.891166 -0.0140 0.0033  0.012  3.77 1.8362 0  993.926 1028.905 -0.0073
S5 2455519.892381 -0.0218 0.0033  0.005  4.49 1.8311 0  994.344 1029.352 -0.0074
S5 2455519.893608 -0.0180 0.0032  0.014  4.41 1.8260 0  993.143 1028.088 -0.0075
S5 2455519.894824 -0.0202 0.0033  0.003  5.05 1.8211 0  993.596 1029.584 -0.0075
S5 2455519.896039 -0.0070 0.0032  0.005  4.16 1.8161 0  994.677 1026.422 -0.0076
S5 2455519.897254 -0.0174 0.0032  0.012  3.99 1.8112 0  992.276 1028.643 -0.0077
S5 2455519.898481 -0.0174 0.0032  0.013  4.07 1.8062 0  992.954 1028.236 -0.0078
S5 2455519.899697 -0.0176 0.0033 -0.003  4.99 1.8014 0  992.422 1030.690 -0.0079
S5 2455519.900912 -0.0181 0.0033  0.013  4.37 1.7966 0  991.639 1030.294 -0.0080
S5 2455519.902127 -0.0139 0.0032  0.014  3.66 1.7918 0  992.691 1029.745 -0.0080
S5 2455519.903331 -0.0221 0.0032  0.004  4.62 1.7871 0  992.510 1031.099 -0.0079
S5 2455519.904546 -0.0180 0.0032  0.011  5.25 1.7824 0  991.734 1030.870 -0.0079
S5 2455519.905762 -0.0151 0.0032  0.015  3.92 1.7777 0  993.786 1027.500 -0.0079
S5 2455519.906977 -0.0109 0.0032  0.012  3.77 1.7730 0  994.459 1028.077 -0.0079
S5 2455519.908192 -0.0152 0.0033  0.014  4.50 1.7684 0  995.109 1030.516 -0.0079
S5 2455519.909408 -0.0181 0.0032 -0.006  5.61 1.7638 0  992.134 1029.217 -0.0079
S5 2455519.910611 -0.0211 0.0032  0.011  4.57 1.7593 0  992.752 1029.139 -0.0078
S5 2455519.911827 -0.0241 0.0033 -0.001  5.45 1.7548 0  993.620 1030.250 -0.0078
S5 2455519.913042 -0.0241 0.0032  0.007  5.01 1.7503 0  995.341 1028.023 -0.0078
S5 2455519.914269 -0.0190 0.0032  0.008  5.46 1.7458 0  993.987 1031.070 -0.0078
S5 2455519.915484 -0.0228 0.0032  0.004  5.08 1.7414 0  996.166 1030.341 -0.0078
S5 2455519.916700 -0.0153 0.0032  0.001  5.39 1.7370 0  997.701 1030.420 -0.0077
S5 2455519.917915 -0.0222 0.0032  0.007  5.20 1.7327 0  995.536 1029.176 -0.0077
S5 2455519.919119 -0.0112 0.0032  0.014  3.89 1.7284 0  996.864 1027.066 -0.0077
S5 2455519.920346 -0.0127 0.0033 -0.028  4.49 1.7241 0  998.515 1028.622 -0.0077
S5 2455519.921561 -0.0235 0.0035 -0.061  5.34 1.7198 0  994.219 1030.342 -0.0077
S5 2455519.922765 -0.0170 0.0032 -0.002  4.95 1.7157 0  994.198 1026.917 -0.0076
S5 2455519.923980 -0.0194 0.0031  0.010  5.18 1.7115 0  995.966 1026.882 -0.0075
S5 2455519.925195 -0.0178 0.0032 -0.001  5.41 1.7073 0  996.500 1027.106 -0.0074
S5 2455519.926411 -0.0168 0.0034 -0.040  6.17 1.7032 0  995.585 1028.660 -0.0073
S5 2455519.927626 -0.0234 0.0034 -0.054  5.21 1.6991 0  993.039 1028.062 -0.0072
S5 2455519.928853 -0.0211 0.0032 -0.003  6.26 1.6950 0  992.948 1029.688 -0.0071
S5 2455519.930057 -0.0142 0.0034 -0.044  5.72 1.6910 0  994.316 1029.277 -0.0071
S5 2455519.931272 -0.0192 0.0033 -0.035  5.15 1.6870 0  994.215 1027.051 -0.0070
S5 2455519.932487 -0.0156 0.0032 -0.026  5.99 1.6831 0  995.513 1028.814 -0.0069
S5 2455519.933703 -0.0183 0.0032 -0.028  5.67 1.6791 0  995.603 1026.589 -0.0068
S5 2455519.934918 -0.0202 0.0033 -0.034  5.86 1.6753 0  994.068 1029.505 -0.0067
S5 2455519.936110 -0.0223 0.0031 -0.000  5.23 1.6715 0  993.225 1028.122 -0.0066
S5 2455519.937337 -0.0222 0.0032 -0.020  5.28 1.6676 0  994.293 1028.746 -0.0066
S5 2455519.938552 -0.0160 0.0032 -0.022  6.26 1.6638 0  993.575 1030.015 -0.0065
S5 2455519.939768 -0.0203 0.0031 -0.002  6.00 1.6600 0  995.155 1028.817 -0.0064
S5 2455519.940983 -0.0349 0.0038 -0.083  6.22 1.6563 0  996.556 1031.075 -0.0063
S5 2455519.942198 -0.0173 0.0031 -0.006  5.73 1.6526 0  996.142 1027.669 -0.0062
S5 2455519.943414 -0.0154 0.0031 -0.030  5.58 1.6489 0  995.369 1027.676 -0.0062
S5 2455519.944629 -0.0174 0.0035 -0.062  6.02 1.6453 0  996.879 1028.902 -0.0061
S5 2455519.945844 -0.0149 0.0033 -0.045  6.65 1.6417 0  994.617 1030.438 -0.0061
S5 2455519.947060 -0.0159 0.0032 -0.014  5.58 1.6381 0  993.578 1025.706 -0.0060
S5 2455519.948275 -0.0200 0.0031 -0.014  6.59 1.6345 0  994.879 1027.242 -0.0060
S5 2455519.949490 -0.0189 0.0035 -0.108  6.83 1.6310 0  993.948 1030.751 -0.0059
S5 2455519.950706 -0.0222 0.0033 -0.045  5.89 1.6275 0  994.859 1028.449 -0.0059
S5 2455519.951933 -0.0299 0.0035 -0.139  6.26 1.6240 0  993.132 1031.107 -0.0058
S5 2455519.953148 -0.0122 0.0034 -0.125  5.75 1.6206 0  992.915 1027.397 -0.0058
S5 2455519.954363 -0.0171 0.0033 -0.068  6.50 1.6172 0  994.971 1027.705 -0.0057
S5 2455519.955579 -0.0184 0.0031 -0.036  4.91 1.6138 0  993.538 1026.424 -0.0057
S5 2455519.956794 -0.0171 0.0032 -0.035  5.31 1.6105 0  994.034 1029.005 -0.0056
S5 2455519.958009 -0.0173 0.0033 -0.069  5.99 1.6072 0  993.040 1028.106 -0.0056
S5 2455519.959225 -0.0196 0.0042 -0.068  5.56 1.6039 0  990.360 1029.002 -0.0055
S5 2455519.960440 -0.0149 0.0032 -0.054  5.29 1.6007 0  991.602 1027.889 -0.0055
S5 2455519.961655 -0.0107 0.0036 -0.158  6.13 1.5975 0  991.961 1028.715 -0.0054
S5 2455519.962871 -0.0094 0.0040 -0.037  6.20 1.5943 0  991.168 1028.630 -0.0055
S5 2455519.964086 -0.0193 0.0033 -0.088  5.53 1.5911 0  992.529 1027.233 -0.0055
S5 2455519.965301 -0.0140 0.0032 -0.046  5.57 1.5880 0  993.283 1027.376 -0.0056
S5 2455519.966528 -0.0138 0.0038 -0.130  5.30 1.5849 0  991.905 1028.545 -0.0056
S5 2455519.967732 -0.0225 0.0032 -0.070  6.24 1.5818 0  991.999 1030.611 -0.0057
S5 2455519.970174 -0.0185 0.0041 -0.092  5.96 1.5758 0  991.042 1028.085 -0.0058
S5 2455519.971389 -0.0213 0.0038 -0.021  6.16 1.5728 0  991.413 1029.504 -0.0058
S5 2455519.973820 -0.0246 0.0032 -0.039  6.45 1.5669 0  992.797 1031.029 -0.0059
S5 2455519.975035 -0.0180 0.0030 -0.004  5.29 1.5640 0  993.735 1027.682 -0.0059
S5 2455519.976262 -0.0191 0.0033 -0.062  5.66 1.5611 0  994.405 1030.212 -0.0060
S5 2455519.977478 -0.0153 0.0034 -0.086  5.79 1.5583 0  996.090 1028.496 -0.0060
S5 2455519.978705 -0.0237 0.0034 -0.109  4.95 1.5555 0  997.028 1023.089 -0.0061
S5 2455519.979920 -0.0194 0.0035 -0.072  5.62 1.5527 0  994.894 1028.079 -0.0061
S5 2455519.981124 -0.0208 0.0032 -0.060  6.04 1.5500 0  994.822 1029.213 -0.0062
S5 2455519.982339 -0.0201 0.0034 -0.075  5.74 1.5473 0  996.928 1027.934 -0.0061
S5 2455519.983554 -0.0168 0.0039 -0.193  6.03 1.5446 0  996.149 1025.382 -0.0061
S5 2455519.984781 -0.0161 0.0033 -0.089  5.91 1.5419 0  995.197 1025.970 -0.0060
S5 2455519.985997 -0.0171 0.0031 -0.052  5.67 1.5392 0  995.337 1027.568 -0.0059
S5 2455519.987212 -0.0146 0.0032 -0.067  6.16 1.5366 0  991.926 1028.100 -0.0059
S5 2455519.988427 -0.0221 0.0030 -0.079  5.41 1.5341 0  991.736 1027.369 -0.0058
S5 2455519.989631 -0.0163 0.0031 -0.006  5.51 1.5315 0  993.355 1029.204 -0.0057
S5 2455519.990846 -0.0146 0.0031 -0.023  5.46 1.5290 0  991.761 1029.444 -0.0057
S5 2455519.992062 -0.0171 0.0032 -0.089  6.07 1.5265 0  991.889 1027.867 -0.0056
S5 2455519.993277 -0.0187 0.0031 -0.033  6.47 1.5240 0  991.712 1028.398 -0.0055
S5 2455519.994504 -0.0170 0.0030 -0.043  5.93 1.5216 0  992.138 1028.635 -0.0055
S5 2455519.995708 -0.0211 0.0033 -0.059  5.31 1.5192 0  991.811 1023.996 -0.0054
S5 2455519.998138 -0.0146 0.0029 -0.018  5.50 1.5144 0  992.742 1027.423 -0.0053
S5 2455519.999354 -0.0198 0.0030 -0.075  6.24 1.5121 0  993.087 1026.510 -0.0052
S5 2455520.001784 -0.0167 0.0032 -0.092  5.56 1.5075 0  993.738 1027.095 -0.0051
S5 2455520.004215 -0.0203 0.0032 -0.089  6.07 1.5030 0  992.883 1031.169 -0.0051
S5 2455520.005430 -0.0142 0.0031 -0.080  6.45 1.5009 0  992.964 1029.515 -0.0051
S5 2455520.006657 -0.0148 0.0029 -0.015  6.16 1.4987 0  992.413 1029.375 -0.0051
S7 2455601.585915 -0.0255 0.0095 -0.105  6.44 2.2599 0  988.972 1033.162 -0.0021
S7 2455601.587119 -0.0275 0.0077 -0.068  6.43 2.2527 0  990.323 1032.856 -0.0020
S7 2455601.588334 -0.0049 0.0046 -0.071  5.74 2.2455 0  992.048 1031.317 -0.0019
S7 2455601.589550 -0.0117 0.0039 -0.072  6.32 2.2383 0  992.386 1031.944 -0.0017
S7 2455601.590753 -0.0140 0.0040 -0.071  6.26 2.2311 0  993.717 1030.096 -0.0016
S7 2455601.591969 -0.0154 0.0039 -0.077  6.53 2.2240 0  994.564 1030.141 -0.0015
S7 2455601.593172 -0.0025 0.0036 -0.063  5.67 2.2169 0  993.317 1028.190 -0.0013
S7 2455601.594387 -0.0046 0.0036 -0.061  5.91 2.2098 0  994.028 1029.307 -0.0012
S7 2455601.595591 -0.0065 0.0036 -0.082  5.64 2.2027 0  993.685 1027.570 -0.0011
S7 2455601.596806 -0.0047 0.0036 -0.058  5.67 2.1957 0  993.161 1028.445 -0.0010
S7 2455601.598022 -0.0026 0.0035 -0.049  5.51 2.1887 0  993.718 1027.816 -0.0008
S7 2455601.599237 -0.0106 0.0035 -0.055  6.05 2.1817 0  994.368 1027.878 -0.0007
S7 2455601.600452 -0.0116 0.0034 -0.044  5.75 2.1747 0  992.680 1027.854 -0.0006
S7 2455601.601667 -0.0116 0.0033 -0.041  4.63 2.1677 0  991.920 1027.919 -0.0004
S7 2455601.602883 -0.0159 0.0034 -0.041  5.50 2.1608 0  992.818 1027.169 -0.0003
S7 2455601.604086 -0.0015 0.0041 -0.040  5.45 2.1540 0  991.053 1028.523 -0.0003
S7 2455601.605302 -0.0110 0.0040 -0.038  5.59 2.1472 0  991.216 1029.873 -0.0003
S7 2455601.606517 -0.0163 0.0043 -0.078  6.93 2.1404 0  990.570 1030.207 -0.0003
S7 2455601.607732 -0.0115 0.0042 -0.050  6.56 2.1336 0  989.015 1026.009 -0.0003
S7 2455601.608959 -0.0018 0.0041 -0.040  5.48 2.1267 0  989.765 1028.327 -0.0003
S7 2455601.610163 -0.0108 0.0039 -0.039  5.70 2.1201 0  989.804 1029.843 -0.0002
S7 2455601.611366 -0.0161 0.0033 -0.033  5.21 2.1134 0  991.508 1027.984 -0.0002
S7 2455601.612570 -0.0062 0.0040 -0.033  4.93 2.1068 0  991.488 1028.287 -0.0002
S7 2455601.613797 -0.0140 0.0039 -0.037  4.55 2.1002 0  990.657 1028.467 -0.0002
S7 2455601.615001  0.0003 0.0033 -0.038  5.55 2.0936 0  992.453 1028.344 -0.0002
S7 2455601.616216  0.0034 0.0035 -0.035  6.11 2.0871 0  993.109 1029.003 -0.0002
S7 2455601.617431 -0.0077 0.0033 -0.038  5.38 2.0805 0  992.029 1028.515 -0.0001
S7 2455601.618646  0.0061 0.0034 -0.038  5.82 2.0740 0  992.567 1027.770 -0.0001
S7 2455601.619873 -0.0019 0.0033 -0.032  4.91 2.0675 0  992.572 1028.406 -0.0001
S7 2455601.621065  0.0012 0.0033 -0.032  6.16 2.0612 0  991.598 1030.094 -0.0001
S7 2455601.622280  0.0006 0.0033 -0.039  5.92 2.0548 0  991.962 1029.110 -0.0001
S7 2455601.623507 -0.0146 0.0032 -0.033  5.49 2.0483 0  991.796 1027.500 -0.0001
S7 2455601.624711 -0.0100 0.0032 -0.027  5.33 2.0421 0  992.012 1027.860 -0.0001
S7 2455601.625926 -0.0164 0.0032 -0.027  5.26 2.0358 0  991.745 1029.240 -0.0002
S7 2455601.627153 -0.0117 0.0033 -0.025  5.27 2.0294 0  993.283 1027.621 -0.0002
S7 2455601.628357 -0.0104 0.0039 -0.036  5.66 2.0232 0  990.520 1028.165 -0.0002
S7 2455601.629560 -0.0028 0.0039 -0.023  4.96 2.0171 0  991.424 1028.474 -0.0002
S7 2455601.630776 -0.0024 0.0033 -0.023  5.26 2.0109 0  991.673 1029.123 -0.0003
S7 2455601.631979 -0.0067 0.0038 -0.018  4.96 2.0049 0  991.134 1028.035 -0.0003
S7 2455601.633195 -0.0084 0.0037 -0.020  4.70 1.9988 0  991.286 1028.312 -0.0003
S7 2455601.634398 -0.0068 0.0038 -0.019  4.80 1.9928 0  991.351 1028.953 -0.0003
S7 2455601.635614 -0.0160 0.0038 -0.018  4.66 1.9867 0  990.968 1029.195 -0.0004
S7 2455601.636840 -0.0120 0.0038 -0.018  4.80 1.9807 0  991.088 1026.600 -0.0004
S7 2455601.638056  0.0058 0.0038 -0.021  5.29 1.9747 0  990.828 1029.369 -0.0004
S7 2455601.639271 -0.0108 0.0038 -0.017  5.20 1.9688 0  991.361 1028.513 -0.0005
S7 2455601.640498 -0.0008 0.0033 -0.012  5.23 1.9628 0  991.582 1027.320 -0.0005
S7 2455601.641713 -0.0109 0.0038 -0.013  5.49 1.9570 0  991.456 1030.326 -0.0005
S7 2455601.642940 -0.0121 0.0038 -0.017  5.46 1.9511 0  991.301 1029.548 -0.0005
S7 2455601.644155 -0.0131 0.0032 -0.011  4.97 1.9453 0  992.123 1026.342 -0.0004
S7 2455601.645370  0.0042 0.0036 -0.018  5.32 1.9395 0  989.526 1028.486 -0.0003
S7 2455601.646586 -0.0103 0.0036 -0.012  4.79 1.9338 0  990.186 1030.039 -0.0002
S7 2455601.647812 -0.0081 0.0038 -0.008  5.70 1.9281 0  991.253 1029.926 -0.0000
S7 2455601.649039 -0.0037 0.0036 -0.017  5.54 1.9224 0  989.210 1029.390  0.0001
S7 2455601.650243 -0.0017 0.0031 -0.014  5.51 1.9168 0  991.907 1028.040  0.0002
S7 2455601.651458 -0.0111 0.0036 -0.014  4.86 1.9112 0  990.929 1029.827  0.0003
S7 2455601.652662 -0.0062 0.0036 -0.013  5.06 1.9057 0  991.366 1029.283  0.0004
S7 2455601.653889 -0.0065 0.0031 -0.015  5.51 1.9002 0  992.533 1029.044  0.0005
S7 2455601.655116 -0.0160 0.0032 -0.012  5.07 1.8946 0  992.447 1028.124  0.0006
S7 2455601.656331 -0.0163 0.0036 -0.018  5.01 1.8892 0  991.144 1030.272  0.0008
S7 2455601.657546 -0.0081 0.0031 -0.007  5.41 1.8838 0  991.591 1028.605  0.0009
S7 2455601.658761 -0.0153 0.0036 -0.013  4.84 1.8784 0  991.299 1028.643  0.0010
S7 2455601.659977 -0.0056 0.0030 -0.011  5.23 1.8731 0  991.841 1029.287  0.0011
S7 2455601.661203 -0.0025 0.0030 -0.011  4.46 1.8677 0  992.072 1028.121  0.0012
S7 2455601.662419  0.0018 0.0037 -0.011  5.14 1.8624 0  991.238 1028.319  0.0013
S7 2455601.663634 -0.0016 0.0035 -0.009  5.13 1.8572 0  991.191 1028.827  0.0014
S7 2455601.664861 -0.0128 0.0031 -0.015  5.63 1.8519 0  991.979 1029.167  0.0015
S7 2455601.666076 -0.0070 0.0035 -0.006  4.64 1.8468 0  991.148 1029.126  0.0015
S7 2455601.667280  0.0004 0.0030 -0.009  4.75 1.8417 0  991.592 1029.974  0.0016
S7 2455601.668483 -0.0038 0.0031 -0.014  5.32 1.8367 0  992.859 1027.407  0.0016
S7 2455601.669699 -0.0002 0.0030 -0.009  5.26 1.8316 0  991.797 1028.699  0.0017
S7 2455601.670914  0.0021 0.0030 -0.013  5.11 1.8266 0  991.590 1028.769  0.0018
S7 2455601.672129 -0.0062 0.0030 -0.010  5.44 1.8216 0  992.508 1028.689  0.0018
S7 2455601.673344 -0.0070 0.0035 -0.020  5.27 1.8166 0  990.567 1030.281  0.0019
S7 2455601.674560 -0.0115 0.0030 -0.017  5.29 1.8117 0  991.971 1027.384  0.0020
S7 2455601.675775 -0.0085 0.0030 -0.010  5.19 1.8068 0  991.672 1029.130  0.0020
S7 2455601.676979 -0.0067 0.0034 -0.017  5.00 1.8020 0  990.370 1029.156  0.0021
S7 2455601.678205 -0.0034 0.0034 -0.008  5.14 1.7971 0  991.012 1027.843  0.0021
S7 2455601.679432 -0.0046 0.0030 -0.011  5.09 1.7923 0  991.667 1028.510  0.0022
S7 2455601.680636 -0.0011 0.0033 -0.020  5.37 1.7876 0  990.330 1029.144  0.0023
S7 2455601.681863 -0.0014 0.0034 -0.013  5.35 1.7828 0  990.923 1029.014  0.0023
S7 2455601.683078 -0.0022 0.0033 -0.013  5.49 1.7781 0  990.862 1028.799  0.0024
S7 2455601.684305  0.0007 0.0033 -0.012  5.11 1.7734 0  991.122 1028.695  0.0024
S7 2455601.685520 -0.0023 0.0029 -0.011  5.55 1.7688 0  991.681 1028.269  0.0024
S7 2455601.686724 -0.0043 0.0033 -0.017  5.51 1.7642 0  991.199 1029.392  0.0024
S7 2455601.687951  0.0051 0.0029 -0.008  5.00 1.7597 0  991.638 1028.343  0.0024
S7 2455601.689166  0.0026 0.0030 -0.012  5.38 1.7551 0  992.319 1027.009  0.0024
S7 2455601.690381 -0.0046 0.0033 -0.010  5.43 1.7506 0  990.730 1030.614  0.0023
S7 2455601.691596 -0.0044 0.0032 -0.016  5.29 1.7462 0  990.438 1029.826  0.0023
S7 2455601.692812 -0.0037 0.0028 -0.007  4.74 1.7418 0  992.100 1028.834  0.0023
S7 2455601.694038 -0.0014 0.0032 -0.007  4.52 1.7373 0  991.303 1029.917  0.0023
S7 2455601.695254 -0.0009 0.0028 -0.010  4.96 1.7330 0  991.603 1026.999  0.0023
S7 2455601.696469 -0.0012 0.0029 -0.009  4.62 1.7287 0  991.697 1028.839  0.0023
S7 2455601.697684 -0.0080 0.0029 -0.014  5.31 1.7244 0  991.760 1030.371  0.0023
S7 2455601.698899 -0.0077 0.0029 -0.014  4.91 1.7201 0  992.679 1026.584  0.0023
S7 2455601.700126  0.0000 0.0029 -0.012  4.88 1.7159 0  992.782 1028.891  0.0023
S7 2455601.701330 -0.0058 0.0031 -0.013  4.59 1.7117 0  990.041 1029.792  0.0023
S7 2455601.702545 -0.0031 0.0034 -0.011  4.93 1.7076 0  990.805 1029.057  0.0023
S7 2455601.703749 -0.0069 0.0029 -0.016  5.23 1.7035 0  992.322 1029.478  0.0023
S7 2455601.704976 -0.0051 0.0031 -0.013  4.81 1.6993 0  991.487 1030.016  0.0023
S7 2455601.706179 -0.0027 0.0033 -0.011  4.18 1.6953 0  991.399 1029.264  0.0022
S7 2455601.707395 -0.0112 0.0031 -0.017  5.11 1.6913 0  989.823 1029.304  0.0022
S7 2455601.708622 -0.0045 0.0032 -0.011  5.35 1.6873 0  991.083 1026.919  0.0022
S7 2455601.709825  0.0023 0.0031 -0.010  4.55 1.6833 0  991.411 1027.911  0.0022
S7 2455601.711040  0.0089 0.0028 -0.014  5.83 1.6794 0  993.202 1025.857  0.0021
S7 2455601.712256  0.0047 0.0030 -0.020  6.01 1.6755 0  995.097 1026.864  0.0021
S7 2455601.713471  0.0063 0.0029 -0.018  6.12 1.6717 0  995.243 1028.922  0.0021
S7 2455601.714675  0.0021 0.0029 -0.021  6.20 1.6679 0  992.820 1029.535  0.0020
S7 2455601.715901  0.0021 0.0029 -0.019  5.70 1.6640 0  993.112 1029.099  0.0020
S7 2455601.717105 -0.0020 0.0029 -0.019  5.54 1.6603 0  993.549 1028.946  0.0020
S7 2455601.718332  0.0048 0.0031 -0.014  4.80 1.6565 0  990.835 1029.892  0.0019
S7 2455601.719547  0.0043 0.0030 -0.008  4.51 1.6528 0  991.426 1029.170  0.0019
S7 2455601.720763  0.0101 0.0028 -0.011  4.41 1.6491 0  992.055 1029.372  0.0019
S7 2455601.721978  0.0095 0.0031 -0.013  4.31 1.6455 0  990.920 1030.582  0.0019
S7 2455601.723205  0.0163 0.0028 -0.007  4.25 1.6418 0  991.568 1028.975  0.0019
S7 2455601.724420  0.0152 0.0029 -0.013  5.07 1.6383 0  992.711 1027.732  0.0019
S7 2455601.725647  0.0154 0.0032 -0.019  5.51 1.6347 0  990.694 1029.013  0.0019
S7 2455601.726874  0.0219 0.0031 -0.019  4.60 1.6311 0  990.890 1027.719  0.0020
S7 2455601.728089  0.0204 0.0030 -0.012  4.98 1.6276 0  991.057 1027.244  0.0020
S7 2455601.729292  0.0259 0.0028 -0.011  4.44 1.6242 0  991.979 1030.003  0.0020
S7 2455601.730519  0.0302 0.0029 -0.016  4.80 1.6208 0  992.898 1031.003  0.0021
S7 2455601.731746  0.0322 0.0028 -0.017  4.88 1.6173 0  992.767 1027.839  0.0021
S7 2455601.732961  0.0443 0.0029 -0.014  5.25 1.6139 0  994.785 1026.784  0.0021
S7 2455601.734177  0.0388 0.0028 -0.009  4.98 1.6106 0  994.629 1027.303  0.0021
S7 2455601.735392  0.0425 0.0028 -0.012  5.19 1.6073 0  993.469 1028.365  0.0022
S7 2455601.736596  0.0491 0.0028 -0.011  4.44 1.6041 0  993.643 1028.805  0.0022
S7 2455601.737811  0.0481 0.0029 -0.014  4.60 1.6008 0  994.728 1027.526  0.0022
S7 2455601.739026  0.0634 0.0029 -0.011  4.25 1.5976 0  994.022 1028.747  0.0023
S7 2455601.740253  0.0565 0.0029 -0.017  4.63 1.5944 0  994.018 1026.773  0.0023
S7 2455601.741480  0.0633 0.0028 -0.016  4.60 1.5912 0  992.883 1028.992  0.0023
S7 2455601.742695  0.0651 0.0029 -0.013  4.51 1.5881 0  991.833 1030.309  0.0024
S7 2455601.743910  0.0661 0.0028 -0.018  5.26 1.5850 0  993.527 1027.610  0.0024
S7 2455601.745137  0.0766 0.0029 -0.018  4.87 1.5819 0  993.492 1028.051  0.0025
S7 2455601.746352  0.0749 0.0029 -0.016  4.78 1.5788 0  994.356 1030.027  0.0026
S7 2455601.747568  0.0794 0.0029 -0.011  4.66 1.5758 0  993.954 1030.046  0.0027
S7 2455601.748771  0.0858 0.0029 -0.015  4.54 1.5729 0  995.061 1027.289  0.0027
S7 2455601.749998  0.0957 0.0029 -0.014  5.12 1.5699 0  995.655 1028.240  0.0028
S7 2455601.751213  0.0934 0.0029 -0.019  4.63 1.5670 0  996.780 1028.286  0.0029
S7 2455601.752429  0.1005 0.0033 -0.021  5.51 1.5641 0  990.772 1027.202  0.0029
S7 2455601.753644  0.1028 0.0029 -0.022  6.10 1.5612 0  992.832 1023.830  0.0030
S7 2455601.754871  0.1048 0.0029 -0.013  5.30 1.5584 0  992.756 1025.372  0.0031
S7 2455601.756086  0.1050 0.0029 -0.012  5.00 1.5556 0  993.102 1027.765  0.0032
S7 2455601.757313  0.1188 0.0029 -0.016  5.18 1.5528 0  994.657 1024.987  0.0032
S7 2455601.758516  0.1235 0.0029 -0.017  5.28 1.5500 0  996.058 1024.935  0.0033
S7 2455601.759732  0.1276 0.0029 -0.015  5.04 1.5473 0  995.250 1027.294  0.0034
S7 2455601.760959  0.1282 0.0029 -0.010  4.50 1.5446 0  995.594 1025.940  0.0034
S7 2455601.762174  0.1387 0.0029 -0.016  5.05 1.5419 0  997.786 1025.008  0.0035
S7 2455601.763389  0.1466 0.0029 -0.013  5.41 1.5393 0  996.019 1027.017  0.0035
S7 2455601.764604  0.1507 0.0029 -0.010  4.59 1.5367 0  994.503 1026.696  0.0035
S7 2455601.765820  0.1497 0.0029 -0.012  5.07 1.5341 0  995.645 1025.425  0.0034
S7 2455601.767035  0.1576 0.0030 -0.006  4.84 1.5316 0  996.814 1025.232  0.0034
S7 2455601.768250  0.1621 0.0030 -0.006  5.20 1.5290 0  995.937 1025.676  0.0033
S7 2455601.769465  0.1719 0.0030 -0.009  4.83 1.5265 0  994.935 1025.286  0.0033
S7 2455601.770681  0.1697 0.0029 -0.008  4.86 1.5241 0  992.958 1030.652  0.0032
S7 2455601.771907  0.1769 0.0030 -0.009  5.51 1.5216 0  992.778 1027.467  0.0031
S7 2455601.773123  0.1788 0.0029 -0.004  4.93 1.5192 0  993.658 1026.038  0.0031
S7 2455601.774349  0.1870 0.0030 -0.003  5.74 1.5168 0  994.755 1027.668  0.0030
S7 2455601.775565  0.1940 0.0030 -0.008  5.17 1.5144 0  994.355 1027.636  0.0030
S7 2455601.776780  0.1916 0.0030 -0.012  4.45 1.5121 0  991.541 1030.225  0.0029
S7 2455601.777984  0.2020 0.0030 -0.004  4.16 1.5098 0  992.679 1029.086  0.0029
S7 2455601.779199  0.2073 0.0030 -0.007  4.62 1.5075 0  994.854 1028.959  0.0028
S7 2455601.780414  0.2109 0.0029 -0.006  4.68 1.5053 0  994.766 1027.876  0.0028
S7 2455601.781629  0.2134 0.0030 -0.007  4.16 1.5031 0  996.108 1026.624  0.0027
S7 2455601.782856  0.2183 0.0030 -0.012  5.15 1.5008 0  998.153 1023.582  0.0027
S7 2455601.784071  0.2290 0.0030 -0.011  4.92 1.4987 0  996.278 1027.078  0.0028
S7 2455601.785287  0.2256 0.0031 -0.013  5.91 1.4965 0  997.896 1024.975  0.0028
S7 2455601.786502  0.2328 0.0030 -0.008  4.78 1.4944 0  995.836 1026.100  0.0029
S7 2455601.787717  0.2393 0.0031 -0.009  4.63 1.4923 0  996.838 1026.763  0.0029
S7 2455601.788921  0.2457 0.0030 -0.015  5.09 1.4903 0  997.986 1025.442  0.0030
S7 2455601.790136  0.2438 0.0031 -0.015  4.31 1.4882 0  999.497 1023.596  0.0031
S7 2455601.791351  0.2563 0.0031 -0.013  4.52 1.4862 0  996.702 1027.486  0.0031
S7 2455601.792555  0.2524 0.0032 -0.010  4.74 1.4843 0  997.851 1026.486  0.0032
S7 2455601.793770  0.2610 0.0031 -0.011  4.23 1.4823 0  998.603 1024.455  0.0032
S7 2455601.794986  0.2656 0.0031 -0.011  4.23 1.4804 0  995.926 1027.887  0.0033
S7 2455601.796201  0.2684 0.0031 -0.013  5.05 1.4785 0  997.387 1026.798  0.0033
S7 2455601.797428  0.2739 0.0031 -0.012  4.84 1.4766 0  996.438 1026.715  0.0034
S7 2455601.798655  0.2698 0.0031 -0.012  4.55 1.4747 0  994.139 1028.164  0.0035
S7 2455601.799858  0.2764 0.0031 -0.003  4.61 1.4729 0  995.668 1027.559  0.0035
S7 2455601.801062  0.2861 0.0031 -0.011  4.60 1.4711 0  996.896 1027.372  0.0036
S7 2455601.802289  0.2838 0.0033 -0.084  4.19 1.4693 0  995.031 1025.823  0.0036
S9 2455683.688538 -0.0861 0.0031 -0.057  3.92 1.4099 1 1056.113 1018.288  0.0104
S9 2455683.689800 -0.0811 0.0030 -0.053  3.59 1.4104 1 1056.435 1017.289  0.0103
S9 2455683.691050 -0.0885 0.0030 -0.048  3.52 1.4109 1 1057.198 1018.276  0.0103
S9 2455683.692323 -0.0827 0.0030 -0.053  3.47 1.4114 1 1057.323 1019.986  0.0102
S9 2455683.693573 -0.0771 0.0030 -0.049  3.82 1.4120 1 1058.024 1018.136  0.0101
S9 2455683.694834 -0.0837 0.0030 -0.045  3.55 1.4126 1 1058.168 1019.409  0.0100
S9 2455683.696096 -0.0773 0.0030 -0.044  3.48 1.4132 1 1057.392 1020.058  0.0100
S9 2455683.697334 -0.0881 0.0030 -0.051  3.56 1.4138 1 1056.566 1017.746  0.0099
S9 2455683.698573 -0.0907 0.0030 -0.045  4.42 1.4145 1 1057.402 1018.056  0.0098
S9 2455683.699823 -0.0800 0.0031 -0.043  4.32 1.4152 1 1058.797 1019.373  0.0098
S9 2455683.701073 -0.0883 0.0030 -0.040  3.89 1.4159 1 1057.623 1018.325  0.0098
S9 2455683.702334 -0.0913 0.0030 -0.041  3.85 1.4166 1 1056.640 1020.360  0.0099
S9 2455683.703572 -0.0920 0.0030 -0.038  4.03 1.4173 1 1056.322 1020.724  0.0099
S9 2455683.704834 -0.0864 0.0030 -0.049  4.40 1.4181 1 1055.216 1016.830  0.0099
S9 2455683.706084 -0.0799 0.0031 -0.053  4.56 1.4189 1 1056.847 1019.059  0.0100
S9 2455683.707334 -0.0865 0.0031 -0.042  4.05 1.4197 1 1057.434 1017.823  0.0100
S9 2455683.708584 -0.0774 0.0031 -0.040  3.90 1.4206 1 1056.687 1019.915  0.0100
S9 2455683.709845 -0.0772 0.0030 -0.038  3.92 1.4215 1 1056.627 1019.961  0.0100
S9 2455683.711095 -0.0830 0.0031 -0.038  4.36 1.4224 1 1055.926 1018.097  0.0101
S9 2455683.712345 -0.0839 0.0031 -0.037  4.27 1.4233 1 1056.073 1019.202  0.0101
S9 2455683.713607 -0.0842 0.0031 -0.047  5.14 1.4243 1 1056.400 1020.141  0.0101
S9 2455683.714880 -0.0850 0.0031 -0.043  5.36 1.4253 1 1056.572 1017.551  0.0102
S9 2455683.716141 -0.0878 0.0030 -0.041  5.47 1.4263 1 1056.709 1018.841  0.0102
S9 2455683.717414 -0.0794 0.0031 -0.045  5.42 1.4273 1 1056.126 1018.527  0.0102
S9 2455683.718664 -0.0856 0.0031 -0.041  5.04 1.4284 1 1055.922 1016.954  0.0102
S9 2455683.719926 -0.0790 0.0030 -0.036  4.37 1.4295 1 1055.008 1018.887  0.0102
S9 2455683.721176 -0.0884 0.0029 -0.038  4.45 1.4306 1 1055.343 1017.506  0.0101
S9 2455683.722449 -0.0803 0.0031 -0.040  4.47 1.4317 1 1055.595 1017.569  0.0101
S9 2455683.723699 -0.0855 0.0031 -0.029  4.38 1.4329 1 1056.349 1018.527  0.0100
S9 2455683.724949 -0.0837 0.0030 -0.036  3.90 1.4341 1 1056.032 1016.996  0.0099
S9 2455683.726210 -0.0877 0.0031 -0.037  5.52 1.4353 1 1058.592 1017.930  0.0098
S9 2455683.727449 -0.0855 0.0032 -0.036  4.66 1.4365 1 1058.900 1019.361  0.0098
S9 2455683.728710 -0.0781 0.0032 -0.033  4.13 1.4378 1 1058.749 1019.318  0.0097
S9 2455683.729948 -0.0840 0.0031 -0.035  4.18 1.4391 1 1057.693 1019.942  0.0096
S9 2455683.731210 -0.0850 0.0031 -0.032  4.08 1.4404 1 1057.293 1019.449  0.0095
S9 2455683.732460 -0.0807 0.0031 -0.034  3.98 1.4417 1 1056.995 1017.527  0.0095
S9 2455683.733710 -0.0882 0.0030 -0.030  3.96 1.4431 1 1057.336 1018.824  0.0094
S9 2455683.734960 -0.0842 0.0031 -0.035  3.95 1.4445 1 1056.649 1017.063  0.0093
S9 2455683.736210 -0.0884 0.0030 -0.029  4.26 1.4459 1 1056.863 1018.093  0.0092
S9 2455683.737460 -0.0808 0.0031 -0.031  4.10 1.4474 1 1057.460 1017.894  0.0091
S9 2455683.738721 -0.0847 0.0030 -0.028  3.68 1.4488 1 1056.197 1018.406  0.0091
S9 2455683.739983 -0.0827 0.0030 -0.027  3.95 1.4504 1 1055.525 1019.275  0.0090
S9 2455683.741244 -0.0777 0.0031 -0.034  3.60 1.4519 1 1057.167 1019.578  0.0090
S9 2455683.742494 -0.0836 0.0031 -0.029  3.60 1.4534 1 1056.468 1018.860  0.0090
S9 2455683.743744 -0.0854 0.0032 -0.037  3.74 1.4550 1 1056.188 1019.528  0.0090
S9 2455683.744994 -0.0822 0.0032 -0.029  3.70 1.4566 1 1055.953 1019.377  0.0090
S9 2455683.746256 -0.0783 0.0030 -0.030  3.76 1.4583 1 1055.407 1017.396  0.0090
S9 2455683.747506 -0.0894 0.0032 -0.031  3.56 1.4599 1 1056.513 1019.730  0.0090
S9 2455683.748767 -0.0854 0.0031 -0.030  4.11 1.4616 1 1056.157 1020.196  0.0090
S9 2455683.750017 -0.0848 0.0031 -0.031  4.11 1.4633 1 1055.680 1017.121  0.0090
S9 2455683.751267 -0.0831 0.0032 -0.030  3.89 1.4650 1 1055.929 1019.870  0.0090
S9 2455683.752529 -0.0776 0.0031 -0.026  4.00 1.4668 1 1055.196 1018.117  0.0090
S9 2455683.753778 -0.0839 0.0031 -0.026  4.07 1.4686 1 1056.615 1018.798  0.0089
S9 2455683.755028 -0.0864 0.0032 -0.025  3.51 1.4704 1 1057.336 1018.655  0.0089
S9 2455683.756290 -0.0815 0.0032 -0.029  3.84 1.4723 1 1056.878 1018.045  0.0089
S9 2455683.757540 -0.0883 0.0031 -0.029  4.36 1.4742 1 1057.195 1018.049  0.0089
S9 2455683.758801 -0.0817 0.0032 -0.026  3.88 1.4761 1 1056.847 1018.428  0.0089
S9 2455683.760051 -0.0870 0.0031 -0.026  3.39 1.4780 1 1056.279 1017.931  0.0089
S9 2455683.761313 -0.0804 0.0031 -0.028  3.79 1.4800 1 1057.011 1019.170  0.0088
S9 2455683.762563 -0.0914 0.0031 -0.034  4.29 1.4820 1 1056.505 1018.514  0.0088
S9 2455683.763824 -0.0861 0.0032 -0.027  4.28 1.4840 1 1056.104 1017.283  0.0087
S9 2455683.765086 -0.0818 0.0032 -0.028  4.09 1.4861 1 1056.418 1019.672  0.0087
S9 2455683.766336 -0.0835 0.0032 -0.026  4.47 1.4881 1 1056.914 1018.390  0.0086
S9 2455683.767574 -0.0845 0.0031 -0.033  4.60 1.4902 1 1056.706 1017.129  0.0086
S9 2455683.768836 -0.0894 0.0032 -0.032  4.34 1.4923 1 1057.627 1019.356  0.0085
S9 2455683.770086 -0.0836 0.0033 -0.085  4.65 1.4945 1 1058.225 1016.016  0.0085
S9 2455683.771370 -0.0831 0.0033 -0.039  4.89 1.4967 1 1058.206 1019.059  0.0084
S9 2455683.772609 -0.0887 0.0032 -0.030  4.88 1.4989 1 1057.067 1019.407  0.0084
S9 2455683.773859 -0.0786 0.0033 -0.028  4.36 1.5011 1 1055.824 1018.174  0.0083
S9 2455683.775120 -0.0851 0.0034 -0.030  4.24 1.5034 1 1055.570 1019.501  0.0082
S9 2455683.776358 -0.0770 0.0031 -0.029  4.18 1.5057 1 1055.434 1020.199  0.0082
S9 2455683.777620 -0.0886 0.0032 -0.038  4.21 1.5080 1 1054.981 1016.549  0.0081
S9 2455683.778870 -0.0826 0.0031 -0.028  4.47 1.5104 1 1055.375 1018.714  0.0081
S9 2455683.780120 -0.0772 0.0031 -0.037  5.59 1.5127 1 1054.885 1017.234  0.0080
S9 2455683.781370 -0.0823 0.0031 -0.031  5.01 1.5151 1 1055.312 1018.341  0.0080
S9 2455683.782620 -0.0751 0.0034 -0.041  5.17 1.5176 1 1056.848 1018.605  0.0080
S9 2455683.783881 -0.0750 0.0033 -0.034  5.28 1.5201 1 1057.971 1018.651  0.0079
S9 2455683.785131 -0.0705 0.0033 -0.035  5.58 1.5225 1 1057.054 1018.982  0.0079
S9 2455683.786381 -0.0711 0.0033 -0.028  5.08 1.5251 1 1056.263 1018.322  0.0079
S9 2455683.787631 -0.0681 0.0033 -0.030  4.78 1.5276 1 1055.830 1018.956  0.0078
S9 2455683.788893 -0.0677 0.0033 -0.039  5.23 1.5302 1 1057.231 1020.668  0.0078
S9 2455683.790166 -0.0671 0.0033 -0.033  4.30 1.5329 1 1057.770 1018.740  0.0077
S9 2455683.791404 -0.0642 0.0033 -0.030  4.31 1.5355 1 1056.799 1018.431  0.0077
S9 2455683.792665 -0.0598 0.0033 -0.030  4.22 1.5382 1 1056.778 1019.624  0.0077
S9 2455683.793927 -0.0548 0.0034 -0.029  4.61 1.5409 1 1055.967 1019.174  0.0076
S9 2455683.795189 -0.0519 0.0032 -0.031  4.48 1.5436 1 1055.195 1017.375  0.0076
S9 2455683.796450 -0.0488 0.0032 -0.036  3.96 1.5464 1 1055.399 1020.082  0.0075
S9 2455683.797723 -0.0383 0.0032 -0.031  4.41 1.5493 1 1054.835 1016.543  0.0075
S9 2455683.798973 -0.0420 0.0032 -0.028  4.41 1.5521 1 1055.056 1018.588  0.0075
S9 2455683.800246 -0.0378 0.0033 -0.029  3.96 1.5550 1 1055.811 1019.687  0.0076
S9 2455683.801496 -0.0319 0.0035 -0.032  4.08 1.5579 1 1056.183 1017.924  0.0079
S9 2455683.802746 -0.0327 0.0034 -0.032  4.57 1.5608 1 1056.929 1017.578  0.0082
S9 2455683.804008 -0.0290 0.0034 -0.031  4.19 1.5637 1 1057.556 1018.964  0.0084
S9 2455683.805257 -0.0270 0.0035 -0.034  4.00 1.5667 1 1056.318 1017.017  0.0087
S9 2455683.806519 -0.0266 0.0034 -0.033  4.19 1.5697 1 1056.187 1019.210  0.0089
S9 2455683.807781 -0.0136 0.0035 -0.030  4.74 1.5728 1 1057.204 1018.441  0.0092
S9 2455683.809030 -0.0144 0.0035 -0.039  4.37 1.5759 1 1058.339 1017.868  0.0095
S9 2455683.810280 -0.0107 0.0036 -0.031  3.72 1.5790 1 1057.917 1019.381  0.0097
S9 2455683.811542  0.0009 0.0036 -0.039  4.14 1.5821 1 1057.505 1016.512  0.0100
S9 2455683.812803 -0.0017 0.0036 -0.027  4.05 1.5853 1 1056.691 1017.982  0.0103
S9 2455683.814053  0.0032 0.0036 -0.027  3.60 1.5885 1 1056.877 1019.384  0.0105
S9 2455683.815303  0.0045 0.0034 -0.027  3.77 1.5917 1 1056.270 1017.466  0.0108
S9 2455683.816576  0.0074 0.0036 -0.034  4.25 1.5950 1 1055.795 1019.434  0.0110
S9 2455683.817826  0.0150 0.0034 -0.030  3.89 1.5983 1 1055.952 1018.698  0.0113
S9 2455683.819076  0.0256 0.0034 -0.030  3.57 1.6016 1 1054.955 1017.666  0.0116
S9 2455683.820326  0.0245 0.0035 -0.034  4.18 1.6050 1 1055.216 1018.604  0.0116
S9 2455683.821576  0.0387 0.0034 -0.031  4.20 1.6083 1 1055.154 1019.043  0.0116
S9 2455683.822838  0.0348 0.0037 -0.029  3.83 1.6118 1 1055.962 1017.708  0.0116
S9 2455683.824088  0.0417 0.0037 -0.039  4.10 1.6152 1 1056.261 1019.452  0.0117
S9 2455683.825349  0.0486 0.0034 -0.032  4.66 1.6187 1 1055.456 1017.773  0.0117
S9 2455683.826588  0.0553 0.0036 -0.028  4.18 1.6222 1 1055.940 1019.744  0.0117
S9 2455683.827849  0.0541 0.0036 -0.038  4.37 1.6258 1 1056.526 1018.981  0.0117
S9 2455683.829099  0.0496 0.0036 -0.035  4.10 1.6293 1 1056.476 1017.503  0.0117
S9 2455683.830360  0.0670 0.0038 -0.036  4.59 1.6330 1 1056.844 1018.297  0.0117
S9 2455683.831622  0.0722 0.0038 -0.034  4.38 1.6366 1 1057.441 1019.056  0.0117
S9 2455683.832884  0.0811 0.0037 -0.032  3.96 1.6403 1 1057.494 1017.936  0.0118
S9 2455683.834133  0.0880 0.0037 -0.033  4.30 1.6440 1 1057.674 1019.813  0.0118
S9 2455683.835395  0.0880 0.0039 -0.031  4.40 1.6478 1 1057.932 1018.924  0.0118
S9 2455683.836656  0.0871 0.0038 -0.032  4.00 1.6516 1 1056.706 1017.021  0.0118
S9 2455683.837918  0.1008 0.0039 -0.026  4.15 1.6555 1 1056.928 1019.732  0.0118
S9 2455683.839168  0.1025 0.0040 -0.038  4.68 1.6593 1 1055.987 1017.424  0.0118
S9 2455683.840429  0.1043 0.0038 -0.034  4.01 1.6632 1 1056.010 1017.310  0.0119
S9 2455683.841679  0.1115 0.0039 -0.034  4.05 1.6671 1 1056.682 1018.753  0.0120
S9 2455683.842941  0.1136 0.0038 -0.032  4.65 1.6711 1 1056.163 1018.568  0.0121
S9 2455683.844202  0.1235 0.0041 -0.029  4.20 1.6751 1 1056.361 1017.754  0.0122
S9 2455683.845452  0.1194 0.0039 -0.030  4.05 1.6791 1 1056.561 1017.812  0.0122
S9 2455683.846714  0.1412 0.0039 -0.030  4.14 1.6831 1 1055.851 1017.405  0.0123
S9 2455683.847964  0.1373 0.0039 -0.031  4.12 1.6872 1 1056.006 1017.886  0.0124
S9 2455683.849225  0.1440 0.0039 -0.029  4.32 1.6913 1 1057.491 1018.532  0.0125
S9 2455683.850487  0.1482 0.0040 -0.028  4.14 1.6955 1 1056.154 1016.213  0.0126
S9 2455683.851737  0.1588 0.0040 -0.023  4.45 1.6997 1 1056.491 1019.808  0.0127
S9 2455683.852987  0.1550 0.0040 -0.027  4.12 1.7039 1 1056.867 1019.705  0.0128
S9 2455683.854237  0.1605 0.0041 -0.028  3.92 1.7082 1 1055.855 1017.231  0.0128
S9 2455683.855498  0.1735 0.0042 -0.023  4.11 1.7125 1 1056.569 1018.569  0.0129
S9 2455683.856748  0.1719 0.0040 -0.030  4.34 1.7168 1 1056.628 1016.128  0.0130
S9 2455683.858021  0.1718 0.0042 -0.019  4.32 1.7212 1 1056.620 1017.730  0.0131
S9 2455683.859260  0.1772 0.0042 -0.024  3.86 1.7256 1 1057.195 1019.355  0.0132
S9 2455683.860498  0.1824 0.0043 -0.025  4.28 1.7299 1 1056.426 1019.243  0.0132
S9 2455683.861771  0.1901 0.0042 -0.026  5.10 1.7345 1 1056.550 1019.837  0.0132
S9 2455683.863021  0.1884 0.0042 -0.033  4.63 1.7389 1 1056.992 1020.720  0.0131
S9 2455683.864282  0.1938 0.0043 -0.028  4.57 1.7435 1 1056.771 1017.272  0.0131
S9 2455683.865544  0.1947 0.0041 -0.029  4.31 1.7481 1 1057.482 1018.973  0.0131
S9 2455683.866794  0.2016 0.0043 -0.028  4.59 1.7527 1 1057.506 1019.059  0.0131
S9 2455683.868056  0.2075 0.0042 -0.031  4.69 1.7574 1 1056.413 1018.099  0.0131
S9 2455683.869317  0.2101 0.0043 -0.026  4.33 1.7621 1 1056.298 1019.436  0.0131
S9 2455683.870578  0.2055 0.0043 -0.033  4.57 1.7668 1 1055.842 1018.097  0.0130
S9 2455683.871840  0.2021 0.0044 -0.033  4.28 1.7716 1 1056.779 1020.433  0.0130
S9 2455683.873090  0.2123 0.0046 -0.028  4.14 1.7764 1 1057.893 1020.323  0.0130
S9 2455683.874352  0.2152 0.0044 -0.031  4.02 1.7812 1 1056.765 1016.497  0.0130
S9 2455683.875601  0.2123 0.0043 -0.030  4.12 1.7861 1 1056.974 1017.482  0.0130
S9 2455683.876863  0.2223 0.0044 -0.027  3.80 1.7910 1 1057.297 1019.024  0.0130
S9 2455683.878124  0.2124 0.0043 -0.025  3.68 1.7960 1 1056.575 1017.973  0.0129
S9 2455683.879363  0.2199 0.0042 -0.029  4.42 1.8009 1 1056.743 1019.124  0.0129
S9 2455683.880613  0.2235 0.0045 -0.035  4.45 1.8058 1 1057.155 1017.689  0.0129
S9 2455683.881863  0.2212 0.0046 -0.026  3.77 1.8109 1 1056.564 1017.007  0.0129
S9 2455683.883124  0.2290 0.0045 -0.030  4.10 1.8160 1 1057.218 1019.104  0.0129
S9 2455683.884386  0.2284 0.0045 -0.025  3.90 1.8211 1 1056.501 1016.721  0.0128
S9 2455683.885647  0.2272 0.0045 -0.027  3.64 1.8263 1 1057.321 1016.414  0.0128
S9 2455683.886886  0.2234 0.0043 -0.029  3.74 1.8314 1 1057.085 1018.634  0.0128
S9 2455683.888136  0.2242 0.0047 -0.035  4.13 1.8366 1 1056.577 1018.897  0.0128
S9 2455683.889385  0.2182 0.0044 -0.024  4.17 1.8419 1 1056.850 1017.759  0.0127
S9 2455683.890647  0.2331 0.0044 -0.023  3.59 1.8472 1 1057.521 1019.214  0.0127
S9 2455683.891908  0.2231 0.0043 -0.029  4.11 1.8526 1 1055.818 1018.079  0.0127
S9 2455683.893170  0.2169 0.0040 -0.035  4.11 1.8580 1 1055.499 1020.103  0.0127
S9 2455683.894432  0.2217 0.0040 -0.036  3.94 1.8634 1 1055.356 1019.723  0.0127
S9 2455683.895693  0.2170 0.0039 -0.028  3.61 1.8689 1 1054.580 1018.072  0.0126
S9 2455683.896943  0.2200 0.0040 -0.027  4.48 1.8743 1 1053.449 1019.436  0.0126
S9 2455683.898193  0.2169 0.0041 -0.036  4.23 1.8798 1 1053.574 1017.828  0.0126
S9 2455683.899454  0.2201 0.0040 -0.028  3.70 1.8854 1 1055.103 1020.122  0.0126
S9 2455683.900739  0.2060 0.0043 -0.032  3.87 1.8912 1 1056.379 1021.467  0.0126
S9 2455683.902001  0.2084 0.0045 -0.032  4.36 1.8968 1 1055.554 1017.673  0.0126
S9 2455683.903262  0.2106 0.0045 -0.030  4.12 1.9025 1 1056.548 1019.706  0.0126
S9 2455683.904524  0.1966 0.0044 -0.029  3.75 1.9083 1 1057.366 1019.598  0.0126
S9 2455683.905774  0.1935 0.0045 -0.033  4.12 1.9140 1 1056.570 1018.786  0.0126
S9 2455683.907035  0.1843 0.0044 -0.029  4.22 1.9198 1 1057.395 1017.829  0.0126
S9 2455683.908285  0.1923 0.0042 -0.030  4.00 1.9256 1 1058.116 1018.725  0.0126
S9 2455683.909547  0.1920 0.0044 -0.028  3.47 1.9315 1 1056.640 1017.724  0.0126
S9 2455683.910796  0.1824 0.0043 -0.028  4.07 1.9373 1 1057.606 1018.685  0.0126
S9 2455683.912046  0.1859 0.0043 -0.025  4.18 1.9432 1 1057.954 1018.103  0.0126
S9 2455683.913308  0.1731 0.0039 -0.026  3.34 1.9492 1 1055.179 1017.430  0.0126
S9 2455683.914558  0.1679 0.0039 -0.030  4.28 1.9552 1 1054.760 1019.307  0.0126
S9 2455683.915796  0.1699 0.0040 -0.037  4.34 1.9612 1 1053.859 1015.024  0.0126
S9 2455683.917046  0.1629 0.0042 -0.027  3.62 1.9672 1 1055.592 1017.963  0.0126
S9 2455683.918296  0.1684 0.0044 -0.030  3.67 1.9733 1 1056.744 1019.266  0.0127
S9 2455683.919546  0.1521 0.0044 -0.030  4.01 1.9794 1 1056.088 1019.421  0.0127
S9 2455683.920796  0.1639 0.0043 -0.029  3.62 1.9856 1 1057.089 1019.014  0.0126
S9 2455683.922058  0.1452 0.0043 -0.029  3.19 1.9918 1 1057.963 1018.431  0.0126
S9 2455683.923308  0.1474 0.0039 -0.031  3.56 1.9981 1 1054.990 1018.349  0.0126
S9 2455683.924569  0.1311 0.0045 -0.026  3.51 2.0044 1 1056.171 1019.078  0.0126
S9 2455683.925830  0.1364 0.0045 -0.029  3.64 2.0108 1 1057.480 1017.978  0.0125
S9 2455683.927092  0.1297 0.0045 -0.032  3.68 2.0172 1 1056.062 1016.792  0.0125
S9 2455683.928354  0.1208 0.0043 -0.029  3.46 2.0236 1 1056.334 1016.819  0.0125
S9 2455683.929604  0.1253 0.0044 -0.034  3.74 2.0300 1 1055.629 1016.370  0.0125
S9 2455683.930865  0.1169 0.0045 -0.028  3.48 2.0365 1 1056.705 1016.876  0.0125
S9 2455683.932126  0.1100 0.0043 -0.038  4.00 2.0431 1 1056.881 1018.020  0.0124
S9 2455683.933376  0.1013 0.0038 -0.038  3.58 2.0496 1 1052.067 1015.792  0.0124
S9 2455683.934638  0.0929 0.0038 -0.032  3.80 2.0562 1 1053.964 1017.262  0.0124
S9 2455683.935888  0.0953 0.0044 -0.030  3.45 2.0628 1 1056.225 1018.543  0.0124
S9 2455683.937138  0.1000 0.0043 -0.030  3.53 2.0694 1 1056.883 1019.769  0.0123
S9 2455683.938388  0.0811 0.0042 -0.032  3.89 2.0761 1 1058.336 1018.904  0.0123
S9 2455683.939638  0.0806 0.0041 -0.036  3.46 2.0828 1 1059.393 1019.229  0.0123
S9 2455683.940899  0.0769 0.0040 -0.032  3.60 2.0896 1 1058.037 1018.670  0.0123
S9 2455683.942149  0.0665 0.0041 -0.031  3.75 2.0963 1 1058.703 1019.653  0.0123
S9 2455683.943411  0.0628 0.0041 -0.030  4.57 2.1032 1 1056.432 1018.444  0.0123
S9 2455683.944661  0.0588 0.0041 -0.035  3.87 2.1100 1 1057.444 1018.346  0.0124
S9 2455683.945911  0.0476 0.0043 -0.035  4.17 2.1169 1 1058.494 1019.849  0.0124
S9 2455683.947161  0.0540 0.0039 -0.038  4.36 2.1238 1 1052.445 1017.357  0.0124
S9 2455683.948411  0.0469 0.0037 -0.032  4.07 2.1307 1 1053.918 1018.357  0.0124
S9 2455683.949649  0.0412 0.0041 -0.027  3.69 2.1376 1 1056.113 1019.221  0.0124
S9 2455683.950899  0.0387 0.0041 -0.031  4.17 2.1446 1 1056.309 1019.094  0.0124
S9 2455683.952149  0.0217 0.0041 -0.032  4.13 2.1517 1 1058.129 1018.757  0.0125
S9 2455683.953422  0.0301 0.0041 -0.027  3.40 2.1589 1 1059.065 1018.447  0.0125
S9 2455683.954672  0.0148 0.0041 -0.031  3.61 2.1660 1 1056.422 1018.260  0.0125
S9 2455683.955922  0.0144 0.0042 -0.044  4.15 2.1731 1 1057.460 1017.567  0.0125
S9 2455683.957183  0.0106 0.0041 -0.031  4.52 2.1803 1 1056.162 1017.041  0.0125
S9 2455683.958422 -0.0002 0.0037 -0.034  3.69 2.1874 1 1053.738 1017.547  0.0125
S9 2455683.959671  0.0000 0.0040 -0.027  3.69 2.1947 1 1055.584 1019.008  0.0125
S9 2455683.960933 -0.0034 0.0041 -0.034  4.22 2.2020 1 1055.804 1017.737  0.0124
S9 2455683.962183 -0.0067 0.0040 -0.032  3.57 2.2093 1 1056.676 1017.994  0.0123
S9 2455683.963421  0.0022 0.0040 -0.034  4.14 2.2165 1 1058.268 1018.732  0.0122
S9 2455683.964671 -0.0130 0.0043 -0.033  4.02 2.2239 1 1055.853 1017.823  0.0121
S9 2455683.965933 -0.0168 0.0042 -0.033  3.69 2.2313 1 1057.415 1017.383  0.0120
S9 2455683.967183 -0.0197 0.0042 -0.032  3.68 2.2387 1 1056.520 1017.792  0.0119
S9 2455683.968421 -0.0258 0.0036 -0.041  3.94 2.2460 1 1053.100 1018.708  0.0118
S9 2455683.969683 -0.0271 0.0037 -0.028  4.19 2.2536 1 1055.195 1019.008  0.0117
S9 2455683.970933 -0.0344 0.0040 -0.031  3.85 2.2611 1 1056.900 1018.129  0.0116
S9 2455683.972194 -0.0399 0.0041 -0.032  4.32 2.2687 1 1055.824 1017.952  0.0115
S9 2455683.973444 -0.0443 0.0041 -0.035  4.02 2.2762 1 1056.819 1018.322  0.0114
S9 2455683.974694 -0.0475 0.0041 -0.036  4.26 2.2838 1 1055.912 1018.770  0.0113
S9 2455683.975932 -0.0459 0.0037 -0.033  5.57 2.2913 1 1054.977 1017.213  0.0112
S9 2455683.977194 -0.0552 0.0040 -0.028  4.12 2.2990 1 1056.526 1019.504  0.0110
S9 2455683.978444 -0.0488 0.0042 -0.028  4.15 2.3066 1 1056.144 1018.472  0.0109
S9 2455683.979694 -0.0566 0.0044 -0.032  4.42 2.3143 1 1057.054 1017.611  0.0109
S9 2455683.980944 -0.0611 0.0043 -0.034  3.73 2.3220 1 1058.428 1019.357  0.0109
S9 2455683.982217 -0.0645 0.0039 -0.029  4.13 2.3298 1 1055.092 1019.050  0.0109
O  2455498.924924 12.1671 0.0032 -0.011  4.93 1.9366 0  992.694 1030.385 -0.0131
O  2455498.934866 12.1652 0.0039 -0.019  5.93 1.8909 0  984.827 1030.198 -0.0122
O  2455498.936082 12.1698 0.0041 -0.011  4.18 1.8855 0  990.315 1026.989 -0.0121
O  2455498.946985 12.1608 0.0039 -0.008  4.75 1.8384 0  988.918 1032.333 -0.0121
O  2455498.948200 12.1587 0.0039 -0.018  4.93 1.8334 0  991.498 1028.809 -0.0122
O  2455498.958502 12.1667 0.0039 -0.019  4.98 1.7917 0  990.299 1027.365 -0.0129
O  2455498.959717 12.1581 0.0039 -0.011  5.63 1.7870 0  991.367 1028.274 -0.0130
O  2455498.970018 12.1588 0.0038 -0.019  4.73 1.7481 0  990.796 1028.745 -0.0120
O  2455498.971234 12.1649 0.0032 -0.017  4.75 1.7436 0  993.505 1027.202 -0.0118
O  2455498.981581 12.1669 0.0040 -0.016  4.80 1.7072 0  991.356 1028.978 -0.0110
O  2455498.982797 12.1548 0.0045 -0.124  6.43 1.7031 0  988.664 1031.251 -0.0112
O  2455498.993526 12.1647 0.0040 -0.023  5.49 1.6681 0  990.933 1021.944 -0.0128
O  2455498.994742 12.1538 0.0031 -0.044  6.27 1.6643 0  992.912 1023.882 -0.0130
O  2455499.005622 12.1596 0.0037 -0.024  4.86 1.6317 0  982.168 1029.741 -0.0144
O  2455499.006837 12.1672 0.0038 -0.021  5.19 1.6282 0  981.950 1032.683 -0.0146
O  2455499.016386 12.1602 0.0041 -0.024  4.89 1.6018 0  985.907 1029.384 -0.0156
O  2455499.030565 12.1439 0.0046 -0.029  5.65 1.5660 0  991.661 1023.781 -0.0224
O  2455499.031781 12.1379 0.0050 -0.052  4.43 1.5631 0  992.654 1024.602 -0.0231
O  2455499.941732 12.1572 0.0045 -0.351  5.98 1.8493 0  991.978 1027.276 -0.0128
O  2455499.942936 12.1517 0.0045 -0.312  6.51 1.8442 0  994.546 1028.016 -0.0128
O  2455499.952485 12.1587 0.0039 -0.153  5.66 1.8049 0  995.469 1019.154 -0.0132
O  2455499.963249 12.1496 0.0042 -0.191  5.93 1.7632 0  992.510 1028.107 -0.0137
O  2455499.964464 12.1608 0.0037 -0.093  5.78 1.7587 0  993.664 1025.933 -0.0137
O  2455499.974372 12.1538 0.0050 -0.134  5.47 1.7229 0  987.159 1026.129 -0.0142
O  2455499.975588 12.1457 0.0054 -0.221  5.96 1.7186 0  988.136 1028.461 -0.0143
O  2455499.986722 12.1605 0.0048 -0.101  6.46 1.6813 0  988.345 1025.339 -0.0143
O  2455499.996179 12.1503 0.0046 -0.097  5.87 1.6517 0  989.221 1035.105 -0.0139
O  2455499.997406 12.1586 0.0053 -0.189  6.24 1.6480 0  990.789 1033.266 -0.0138
O  2455500.006897 12.1606 0.0034 -0.067  5.89 1.6204 0  991.680 1028.315 -0.0139
O  2455500.008112 12.1608 0.0033 -0.049  4.74 1.6170 0  993.136 1027.256 -0.0140
O  2455500.017546 12.1678 0.0034 -0.034  4.57 1.5917 0  992.472 1025.866 -0.0143
O  2455500.018761 12.1663 0.0035 -0.039  4.83 1.5886 0  993.228 1027.042 -0.0143
O  2455500.028299 12.1596 0.0061 -0.018  4.63 1.5650 0  991.063 1027.425 -0.0202
O  2455500.029514 12.1535 0.0039 -0.012  5.07 1.5621 0  992.736 1027.240 -0.0211
O  2455500.913746 12.1661 0.0050 -0.214  4.90 1.9643 0  990.183 1030.607 -0.0029
O  2455500.914962 12.1709 0.0033 -0.034  4.89 1.9585 0  993.784 1027.578 -0.0028
O  2455500.925622 12.1647 0.0032 -0.026  5.24 1.9085 0  991.601 1029.335 -0.0030
O  2455500.926849 12.1686 0.0039 -0.002  4.45 1.9029 0  991.420 1029.221 -0.0031
O  2455500.937764 12.1706 0.0032 -0.006  4.91 1.8548 0  992.345 1030.537 -0.0045
O  2455500.938979 12.1739 0.0032 -0.011  4.30 1.8496 0  993.415 1030.537 -0.0047
O  2455500.948123 12.1723 0.0031 -0.017  5.27 1.8117 0  991.572 1030.460 -0.0042
O  2455500.949350 12.1637 0.0031 -0.031  4.75 1.8068 0  992.980 1028.138 -0.0041
O  2455500.961792 12.1652 0.0038 -0.062  4.49 1.7586 0  978.997 1031.160 -0.0034
O  2455500.963008 12.1717 0.0037 -0.047  3.98 1.7541 0  979.559 1031.674 -0.0035
O  2455500.973529 12.1727 0.0039 -0.064  4.67 1.7165 0  988.728 1026.706 -0.0042
O  2455500.974744 12.1607 0.0042 -0.176  4.78 1.7123 0  990.205 1027.663 -0.0043
O  2455500.985289 12.1710 0.0037 -0.007  4.54 1.6772 0  988.668 1026.948 -0.0048
O  2455500.986516 12.1681 0.0036  0.002  4.11 1.6733 0  988.643 1030.627 -0.0048
O  2455500.998403 12.1706 0.0036 -0.019  4.56 1.6371 0  991.195 1031.065 -0.0050
O  2455500.999618 12.1659 0.0039 -0.358  4.32 1.6335 0  992.888 1029.177 -0.0050
O  2455501.009445 12.1624 0.0031 -0.099  4.60 1.6060 0  992.136 1027.024 -0.0054
O  2455501.010661 12.1794 0.0033 -0.129  4.19 1.6027 0  992.289 1028.829 -0.0055
O  2455501.021240 12.1693 0.0038 -0.081  3.94 1.5756 0  990.721 1029.994 -0.0062
O  2455501.022467 12.1734 0.0030 -0.020  4.45 1.5726 0  992.432 1027.547 -0.0064
O  2455501.907949 12.1723 0.0046 -0.036  5.28 1.9796 0  988.858 1030.540  0.0050
O  2455501.909164 12.1686 0.0047 -0.044  5.13 1.9736 0  991.000 1028.710  0.0051
O  2455501.918725 12.1769 0.0034 -0.043  4.89 1.9279 0  991.908 1025.861  0.0057
O  2455501.919940 12.1815 0.0036 -0.039  5.20 1.9223 0  993.294 1028.776  0.0058
O  2455501.930589 12.1827 0.0047 -0.041  5.54 1.8742 0  991.444 1030.511  0.0048
O  2455501.931793 12.1714 0.0035 -0.035  5.40 1.8690 0  992.035 1031.113  0.0047
O  2455501.944097 12.1758 0.0034 -0.032  5.01 1.8172 0  994.227 1028.904  0.0033
O  2455501.945323 12.1735 0.0033 -0.017  5.23 1.8122 0  993.720 1029.342  0.0031
O  2455501.957072 12.1742 0.0032 -0.027  5.50 1.7663 0  992.942 1027.030  0.0011
O  2455501.958287 12.1705 0.0033 -0.016  4.45 1.7617 0  994.990 1030.012  0.0009
O  2455501.970035 12.1728 0.0032 -0.022  5.30 1.7193 0  996.845 1024.489  0.0005
O  2455501.971251 12.1755 0.0032 -0.021  5.79 1.7151 0  998.113 1024.883  0.0005
O  2455501.983844 12.1739 0.0040 -0.024  4.46 1.6733 0  990.163 1030.142 -0.0001
O  2455501.985048 12.1787 0.0042 -0.022  4.92 1.6695 0  991.296 1027.256 -0.0003
O  2455501.996865 12.1710 0.0044 -0.033  4.97 1.6337 0  989.607 1027.174 -0.0023
O  2455501.998092 12.1745 0.0043 -0.026  4.37 1.6302 0  990.913 1029.100 -0.0025
O  2455502.007630 12.1668 0.0041 -0.026  4.54 1.6037 0  987.332 1027.380 -0.0018
O  2455502.008845 12.1718 0.0042 -0.024  4.58 1.6004 0  988.918 1026.070 -0.0016
O  2455502.018278 12.1732 0.0040 -0.027  4.87 1.5763 0  976.435 1029.094 -0.0002
O  2455502.019494 12.1790 0.0040 -0.032  4.24 1.5733 0  986.280 1027.824 -0.0000
O  2455502.030999 12.1638 0.0054 -0.031  4.85 1.5465 0  990.592 1028.572 -0.0031
O  2455502.032214 12.1701 0.0037 -0.029  5.10 1.5438 0  991.713 1028.840 -0.0035
O  2455502.902962 12.1641 0.0034 -0.034  6.22 1.9909 0  989.456 1027.802 -0.0074
O  2455502.904177 12.1586 0.0035 -0.027  6.30 1.9849 0  990.840 1030.226 -0.0073
O  2455502.915960 12.1579 0.0034 -0.044  6.45 1.9283 0  987.619 1026.220 -0.0066
O  2455502.917187 12.1657 0.0034 -0.053  6.31 1.9226 0  988.742 1031.609 -0.0065
O  2455502.926933 12.1628 0.0031 -0.054  6.50 1.8785 0  991.630 1026.638 -0.0064
O  2455502.928148 12.1645 0.0030 -0.028  6.16 1.8732 0  991.765 1028.512 -0.0064
O  2455502.937454 12.1619 0.0036 -0.031  6.62 1.8334 0  991.229 1030.975 -0.0064
O  2455502.938669 12.1712 0.0035 -0.024  6.32 1.8284 0  990.869 1031.572 -0.0064
O  2455502.951506 12.1676 0.0030 -0.033  5.82 1.7772 0  992.952 1027.263 -0.0063
O  2455502.952721 12.1596 0.0031 -0.019  6.22 1.7726 0  992.654 1032.362 -0.0062
O  2455502.965523 12.1714 0.0029 -0.023  4.93 1.7257 0  998.761 1026.000 -0.0058
O  2455502.966738 12.1682 0.0029 -0.035  5.01 1.7214 0  996.895 1030.217 -0.0058
O  2455502.979204 12.1719 0.0034 -0.030  6.18 1.6796 0  984.374 1027.297 -0.0050
O  2455502.980419 12.1629 0.0035 -0.040  6.37 1.6757 0  984.668 1027.443 -0.0049
O  2455502.992850 12.1668 0.0035 -0.050  5.78 1.6376 0  956.810 1023.257 -0.0071
O  2455502.994066 12.1648 0.0037 -0.060  6.80 1.6341 0  955.806 1022.540 -0.0073
O  2455503.004332 12.1655 0.0035 -0.047  6.27 1.6053 0  958.473 1024.197 -0.0082
O  2455503.005559 12.1635 0.0035 -0.050  6.09 1.6020 0  978.129 1023.894 -0.0081
O  2455503.017203 12.1664 0.0038 -0.069  7.17 1.5724 0  991.308 1028.681 -0.0073
O  2455503.018430 12.1622 0.0031 -0.055  6.85 1.5694 0  992.235 1027.896 -0.0072
O  2455503.028558 12.1552 0.0037 -0.052  6.91 1.5460 0  969.248 1030.839 -0.0105
O  2455503.029773 12.1615 0.0039 -0.047  6.63 1.5433 0  982.845 1029.320 -0.0110
O  2455505.899678 12.1685 0.0054 -0.446  6.57 1.9675 0  989.250 1027.215  0.0046
O  2455505.900905 12.1725 0.0056 -0.371  6.60 1.9616 0  990.149 1029.209  0.0048
O  2455505.910697 12.1636 0.0040 -0.410  6.73 1.9154 0  992.203 1028.654  0.0038
O  2455505.911912 12.1668 0.0043 -0.469  6.25 1.9099 0  993.163 1029.898  0.0037
O  2455505.934321 12.1754 0.0051 -0.501  5.31 1.8133 0  991.103 1027.855  0.0025
O  2455505.935548 12.1718 0.0048 -0.392  5.04 1.8083 0  990.969 1029.189  0.0024
O  2455505.947099 12.1758 0.0042 -0.254  4.36 1.7634 0  986.394 1029.894  0.0026
O  2455505.948326 12.1747 0.0050 -0.459  4.37 1.7588 0  987.867 1031.711  0.0027
O  2455505.960954 12.1715 0.0039 -0.182  4.11 1.7136 0  967.473 1029.275  0.0033
O  2455505.962181 12.1776 0.0043 -0.271  4.20 1.7094 0  968.075 1029.783  0.0031
O  2455505.974670 12.1677 0.0041 -0.190  4.06 1.6684 0  988.909 1027.814  0.0013
O  2455505.975885 12.1720 0.0042 -0.256  4.09 1.6646 0  990.380 1030.330  0.0011
O  2455505.985342 12.1677 0.0050 -0.502  3.98 1.6360 0  991.216 1029.517 -0.0000
O  2455505.986569 12.1775 0.0037 -0.388  4.01 1.6325 0  993.022 1028.703 -0.0001
O  2455506.012091 12.1709 0.0032 -0.073  4.01 1.5653 0  991.310 1029.172 -0.0015
O  2455506.013306 12.1730 0.0029 -0.070  4.15 1.5624 0  993.915 1028.859 -0.0015
O  2455506.024128 12.1694 0.0031 -0.193  4.31 1.5381 0  992.189 1026.692 -0.0023
O  2455506.025332 12.1760 0.0030 -0.098  4.11 1.5355 0  994.452 1027.973 -0.0025
O  2455506.899725 12.1672 0.0045 -0.014  4.02 1.9544 0  989.032 1027.993 -0.0043
O  2455506.900952 12.1639 0.0033 -0.007  4.15 1.9485 0  991.938 1029.170 -0.0043
O  2455506.912735 12.1618 0.0033 -0.006  4.51 1.8940 0  991.556 1026.968 -0.0045
O  2455506.913950 12.1632 0.0033 -0.002  4.07 1.8885 0  993.384 1028.584 -0.0045
O  2455506.925664 12.1675 0.0045 -0.006  4.16 1.8379 0  991.181 1027.833 -0.0044
O  2455506.926879 12.1649 0.0032 -0.011  4.20 1.8328 0  992.877 1029.058 -0.0043
O  2455506.939692 12.1689 0.0033 -0.021  4.02 1.7814 0  992.907 1028.245 -0.0038
O  2455506.940908 12.1657 0.0033 -0.008  3.71 1.7767 0  993.699 1029.496 -0.0037
O  2455506.953709 12.1655 0.0031 -0.013  4.09 1.7295 0  995.753 1027.052 -0.0049
O  2455506.954924 12.1634 0.0031 -0.009  4.08 1.7252 0  997.825 1028.774 -0.0050
O  2455506.967367 12.1632 0.0040 -0.022  3.82 1.6831 0  983.428 1029.441 -0.0054
O  2455506.968582 12.1662 0.0040 -0.014  3.82 1.6792 0  986.069 1028.627 -0.0054
O  2455506.980979 12.1635 0.0042 -0.020  4.05 1.6410 0  989.760 1029.048 -0.0052
O  2455506.982194 12.1740 0.0042 -0.010  3.90 1.6374 0  990.786 1030.510 -0.0052
O  2455506.993966 12.1623 0.0041 -0.019  4.18 1.6044 0  986.100 1027.675 -0.0051
O  2455506.995181 12.1632 0.0041 -0.013  4.07 1.6011 0  988.288 1030.906 -0.0051
O  2455507.005320 12.1628 0.0042 -0.017  4.15 1.5752 0  986.650 1029.108 -0.0053
O  2455507.006536 12.1690 0.0043 -0.011  3.89 1.5722 0  989.386 1029.318 -0.0053
O  2455507.017485 12.1657 0.0041 -0.014  4.03 1.5467 0  988.366 1028.610 -0.0056
O  2455507.018712 12.1657 0.0031 -0.011  4.28 1.5440 0  991.556 1027.380 -0.0056
O  2455507.030275 12.1590 0.0047 -0.020  4.21 1.5198 0  989.328 1026.409 -0.0076
O  2455507.031491 12.1631 0.0034 -0.013  3.98 1.5175 0  992.305 1026.638 -0.0079
O  2455507.896797 12.1620 0.0034 -0.048  3.21 1.9555 0  989.665 1029.204 -0.0045
O  2455507.898001 12.1643 0.0030 -0.028  3.20 1.9498 0  991.817 1028.513 -0.0046
O  2455507.907272 12.1665 0.0030 -0.027  4.25 1.9065 0  992.611 1025.952 -0.0045
O  2455507.908488 12.1688 0.0030 -0.052  3.89 1.9010 0  994.671 1028.332 -0.0044
O  2455507.921405 12.1708 0.0036 -0.324  4.38 1.8445 0  994.135 1028.366 -0.0040
O  2455507.934148 12.1686 0.0029 -0.032  3.81 1.7925 0  992.938 1028.124 -0.0034
O  2455507.935364 12.1647 0.0029 -0.061  3.90 1.7878 0  994.276 1029.224 -0.0033
O  2455507.948154 12.1649 0.0028 -0.008  3.33 1.7398 0  994.822 1027.934 -0.0029
O  2455507.949369 12.1685 0.0028 -0.006  3.35 1.7354 0  996.431 1028.199 -0.0029
O  2455507.963756 12.1666 0.0032 -0.016  3.18 1.6862 0  964.962 1029.553 -0.0026
O  2455507.964972 12.1708 0.0030 -0.012  3.36 1.6822 0  965.188 1032.257 -0.0026
O  2455507.977426 12.1696 0.0030 -0.012  3.67 1.6435 0  988.955 1029.310 -0.0025
O  2455507.978641 12.1650 0.0030 -0.010  3.38 1.6400 0  990.189 1030.852 -0.0025
O  2455507.990447 12.1674 0.0030 -0.013  3.37 1.6066 0  985.844 1028.619 -0.0025
O  2455507.991663 12.1676 0.0030 -0.008  3.36 1.6033 0  988.327 1028.706 -0.0025
O  2455508.001860 12.1667 0.0029 -0.024  3.80 1.5771 0  985.162 1028.518 -0.0025
O  2455508.003075 12.1695 0.0030 -0.016  3.68 1.5741 0  989.469 1028.770 -0.0026
O  2455508.015101 12.1701 0.0030 -0.010  3.59 1.5461 0  986.243 1027.458 -0.0031
O  2455508.016317 12.1708 0.0031 -0.004  3.34 1.5434 0  989.441 1027.267 -0.0031
O  2455508.027995 12.1690 0.0031 -0.009  3.65 1.5191 0  989.076 1025.976 -0.0038
O  2455508.029211 12.1651 0.0027 -0.010  4.14 1.5167 0  992.518 1026.590 -0.0039
O  2455508.892214 12.1664 0.0035 -0.040  5.45 1.9647 0  978.094 1031.275 -0.0046
O  2455508.904217 12.1655 0.0030 -0.025  4.43 1.9082 0  993.345 1020.864 -0.0051
O  2455508.905432 12.1690 0.0030 -0.006  5.54 1.9027 0  995.177 1026.261 -0.0051
O  2455508.917146 12.1682 0.0033 -0.016  4.66 1.8512 0  991.392 1030.751 -0.0051
O  2455508.918361 12.1646 0.0029 -0.016  4.36 1.8460 0  994.319 1027.886 -0.0051
O  2455508.931197 12.1637 0.0029 -0.023  4.58 1.7936 0  992.762 1029.613 -0.0050
O  2455508.932412 12.1684 0.0030 -0.009  4.61 1.7888 0  994.132 1028.885 -0.0050
O  2455508.945237 12.1673 0.0029 -0.013  4.61 1.7406 0  994.296 1029.405 -0.0049
O  2455508.946464 12.1687 0.0028 -0.010  5.47 1.7362 0  996.224 1028.813 -0.0049
O  2455508.960215 12.1635 0.0031 -0.016  4.07 1.6890 0  957.036 1031.919 -0.0047
O  2455508.961442 12.1645 0.0032 -0.012  3.70 1.6850 0  957.825 1029.817 -0.0048
O  2455508.971326 12.1631 0.0031 -0.017  3.09 1.6538 0  988.987 1028.844 -0.0049
O  2455508.972553 12.1597 0.0031 -0.013  5.16 1.6501 0  990.516 1034.290 -0.0050
O  2455508.984313 12.1644 0.0031 -0.011  5.20 1.6160 0  987.769 1027.080 -0.0050
O  2455508.985528 12.1607 0.0032 -0.019  5.57 1.6127 0  989.781 1027.209 -0.0049
O  2455508.994626 12.1662 0.0032 -0.019  4.73 1.5885 0  990.313 1029.099 -0.0046
O  2455508.995841 12.1725 0.0028 -0.011  4.59 1.5854 0  993.040 1027.142 -0.0046
O  2455509.010553 12.1634 0.0033 -0.090  4.64 1.5502 0  962.068 1021.119 -0.0045
O  2455509.022324 12.1640 0.0028 -0.018  3.82 1.5250 0  991.657 1030.592 -0.0049
O  2455509.023539 12.1732 0.0028 -0.014  4.54 1.5226 0  993.680 1029.237 -0.0051
O  2455510.887213 12.1831 0.0037 -0.042  3.91 1.9629 0  989.434 1029.840  0.0129
O  2455510.888440 12.1872 0.0032 -0.043  3.23 1.9570 0  992.372 1030.304  0.0129
O  2455510.900443 12.1795 0.0030 -0.042  3.78 1.9010 0  992.937 1026.880  0.0128
O  2455510.901658 12.1856 0.0031 -0.043  3.31 1.8955 0  994.078 1029.820  0.0128
O  2455510.913326 12.1810 0.0030 -0.043  3.19 1.8446 0  992.749 1028.473  0.0132
O  2455510.914553 12.1810 0.0031 -0.043  3.62 1.8395 0  993.089 1029.011  0.0132
O  2455510.927354 12.1871 0.0030 -0.041  3.01 1.7876 0  992.642 1028.523  0.0131
O  2455510.928581 12.1858 0.0030 -0.039  3.10 1.7829 0  993.385 1030.168  0.0130
O  2455510.941406 12.1827 0.0029 -0.044  3.47 1.7351 0  994.411 1027.074  0.0124
O  2455510.942621 12.1881 0.0030 -0.039  3.25 1.7308 0  994.858 1027.173  0.0124
O  2455510.955839 12.1837 0.0034 -0.044  3.62 1.6857 0  988.039 1028.320  0.0128
O  2455510.957054 12.1825 0.0034 -0.036  3.75 1.6818 0  990.684 1030.159  0.0128
O  2455510.969543 12.1834 0.0034 -0.043  3.59 1.6430 0  988.677 1029.886  0.0125
O  2455510.970770 12.1859 0.0034 -0.038  3.28 1.6394 0  991.084 1028.564  0.0125
O  2455510.984359 12.1884 0.0035 -0.040  2.82 1.6013 0  953.181 1028.905  0.0118
O  2455510.993190 12.1844 0.0029 -0.039  3.02 1.5786 0  991.605 1028.182  0.0112
O  2455510.994406 12.1869 0.0029 -0.033  2.97 1.5756 0  993.254 1028.762  0.0111
O  2455511.888567 12.1714 0.0034 -0.006  4.88 1.9436 0  988.047 1025.592 -0.0021
O  2455511.889782 12.1712 0.0036 -0.004  4.52 1.9378 0  990.992 1026.699 -0.0020
O  2455511.900292 12.1683 0.0035 -0.004  4.21 1.8896 0  990.963 1024.788 -0.0018
O  2455511.901507 12.1687 0.0034 -0.001  4.62 1.8842 0  991.404 1027.468 -0.0018
O  2455511.913314 12.1746 0.0035 -0.006  4.29 1.8334 0  989.319 1031.063 -0.0020
O  2455511.914529 12.1652 0.0029 -0.006  4.78 1.8284 0  992.722 1028.613 -0.0021
O  2455511.928164 12.1725 0.0029 -0.012  4.53 1.7741 0  992.161 1029.279 -0.0020
O  2455511.929391 12.1708 0.0030 -0.008  5.54 1.7695 0  992.975 1030.947 -0.0020
O  2455511.942111 12.1598 0.0032 -0.015  5.66 1.7231 0  977.599 1027.694 -0.0017
O  2455511.943338 12.1750 0.0033 -0.007  4.81 1.7188 0  977.381 1027.485 -0.0016
O  2455511.956012 12.1720 0.0031 -0.006  4.40 1.6765 0  986.551 1030.940 -0.0015
O  2455511.957239 12.1677 0.0030 -0.001  4.36 1.6726 0  987.976 1031.297 -0.0015
O  2455511.969763 12.1736 0.0031 -0.004  3.95 1.6345 0  991.331 1027.744 -0.0013
O  2455511.971001 12.1669 0.0028 -0.008  4.16 1.6309 0  991.731 1030.161 -0.0013
O  2455511.982796 12.1739 0.0030 -0.005  3.87 1.5984 0  990.077 1028.881 -0.0011
O  2455511.984011 12.1781 0.0028 -0.000  3.75 1.5952 0  991.764 1029.019 -0.0011
O  2455511.995968 12.1722 0.0030 -0.005  3.79 1.5653 0  989.474 1027.512 -0.0014
O  2455511.997195 12.1688 0.0027 -0.002  4.08 1.5624 0  992.471 1028.103 -0.0015
O  2455512.009348 12.1676 0.0030 -0.005  3.91 1.5352 0  991.186 1027.274 -0.0015
O  2455512.010563 12.1690 0.0027  0.000  3.96 1.5327 0  994.240 1026.362 -0.0015
O  2455512.019846 12.1716 0.0030 -0.006  4.31 1.5140 0  987.153 1027.525 -0.0014
O  2455512.021061 12.1742 0.0027 -0.000  4.18 1.5117 0  991.910 1026.637 -0.0014
O  2455512.032474 12.1648 0.0028 -0.004  3.85 1.4911 0  992.709 1026.641 -0.0034
O  2455512.033712 12.1742 0.0029 -0.001  3.53 1.4890 0  994.800 1029.923 -0.0037
O  2455512.877941 12.1718 0.0034  0.006  3.71 1.9819 0  989.797 1028.300 -0.0004
O  2455512.879156 12.1667 0.0030  0.012  3.65 1.9760 0  992.173 1030.059 -0.0004
O  2455512.889596 12.1786 0.0035  0.015  3.59 1.9261 0  991.264 1029.194 -0.0004
O  2455512.890823 12.1705 0.0034  0.016  3.67 1.9204 0  990.870 1031.696 -0.0004
O  2455512.902722 12.1734 0.0035  0.011  3.79 1.8670 0  990.794 1029.932 -0.0003
O  2455512.903949 12.1678 0.0030  0.014  3.71 1.8617 0  993.078 1030.046 -0.0002
O  2455512.915882 12.1703 0.0035  0.009  3.88 1.8118 0  990.480 1031.576  0.0007
O  2455512.917097 12.1715 0.0029  0.013  3.78 1.8070 0  993.164 1030.208  0.0008
O  2455512.930003 12.1679 0.0030  0.003  3.84 1.7571 0  991.667 1028.351  0.0023
O  2455512.931207 12.1735 0.0029  0.007  3.67 1.7526 0  994.238 1028.223  0.0025
O  2455512.944124 12.1802 0.0029  0.002  4.05 1.7068 0  993.156 1030.185  0.0038
O  2455512.945328 12.1799 0.0029  0.006  3.77 1.7028 0  994.346 1029.201  0.0039
O  2455512.957481 12.1850 0.0037 -0.005  4.29 1.6634 0  991.067 1027.862  0.0044
O  2455512.958708 12.1703 0.0029 -0.003  4.34 1.6596 0  993.578 1029.327  0.0045
O  2455512.970491 12.1786 0.0037 -0.012  4.96 1.6247 0  989.961 1031.046  0.0056
O  2455512.971718 12.1804 0.0037 -0.011  4.93 1.6212 0  990.634 1031.648  0.0057
O  2455512.983050 12.1791 0.0037 -0.034  5.97 1.5907 0  988.537 1028.025  0.0069
O  2455512.984265 12.1828 0.0037 -0.025  5.61 1.5876 0  991.290 1027.963  0.0070
O  2455512.995515 12.1783 0.0037 -0.026  5.51 1.5601 0  990.743 1028.851  0.0079
O  2455512.996731 12.1864 0.0030 -0.019  5.53 1.5572 0  993.914 1028.682  0.0080
O  2455513.008143 12.1862 0.0038 -0.048  5.46 1.5321 0  991.091 1029.711  0.0094
O  2455513.009347 12.1795 0.0030 -0.033  5.95 1.5296 0  993.196 1027.003  0.0095
O  2455513.019394 12.1840 0.0036 -0.034  5.49 1.5097 0  989.625 1028.249  0.0110
O  2455513.020621 12.1891 0.0030 -0.030  5.17 1.5074 0  994.186 1030.431  0.0112
O  2455513.030320 12.1828 0.0038 -0.034  5.72 1.4902 0  991.152 1027.760  0.0100
O  2455513.031524 12.1857 0.0030 -0.032  5.60 1.4882 0  994.293 1026.469  0.0098
O  2455513.872511 12.1894 0.0032 -0.052  3.61 1.9956 0  992.709 1030.659  0.0157
O  2455513.884502 12.1901 0.0037 -0.045  3.19 1.9374 0  989.996 1029.703  0.0155
O  2455513.885718 12.1926 0.0031 -0.042  3.37 1.9317 0  992.394 1030.592  0.0155
O  2455513.895058 12.1888 0.0037 -0.045  3.16 1.8890 0  991.482 1028.433  0.0150
O  2455513.896285 12.1833 0.0031 -0.043  3.26 1.8835 0  993.147 1028.790  0.0149
O  2455513.908091 12.1842 0.0030 -0.045  3.28 1.8328 0  992.422 1026.646  0.0150
O  2455513.909318 12.1969 0.0030 -0.047  3.40 1.8277 0  994.011 1028.381  0.0151
O  2455513.922247 12.1785 0.0030 -0.049  3.51 1.7763 0  992.623 1027.908  0.0156
O  2455513.923451 12.1936 0.0031 -0.044  3.58 1.7716 0  993.404 1031.512  0.0156
O  2455513.936299 12.1960 0.0030 -0.052  3.56 1.7246 0  998.050 1030.946  0.0154
O  2455513.937514 12.1894 0.0030 -0.049  3.58 1.7204 0  998.517 1032.385  0.0154
O  2455513.950176 12.1856 0.0035 -0.056  3.09 1.6780 0  987.607 1028.869  0.0158
O  2455513.951380 12.1910 0.0036 -0.053  3.37 1.6741 0  989.317 1030.988  0.0158
O  2455513.964494 12.1861 0.0030 -0.056  3.38 1.6342 0  991.671 1029.236  0.0161
O  2455513.965721 12.1909 0.0029 -0.056  3.31 1.6307 0  993.599 1027.494  0.0160
O  2455513.977504 12.1849 0.0032 -0.051  3.39 1.5982 0  989.429 1028.878  0.0152
O  2455513.978731 12.1865 0.0035 -0.042  3.26 1.5949 0  990.400 1029.875  0.0151
O  2455513.987910 12.1906 0.0035 -0.055  3.99 1.5718 0  990.566 1028.606  0.0154
O  2455513.989125 12.1874 0.0029 -0.051  3.60 1.5688 0  992.878 1027.558  0.0155
O  2455514.001163 12.1893 0.0035 -0.057  3.86 1.5413 0  989.952 1026.194  0.0164
O  2455514.002389 12.1892 0.0029 -0.054  3.41 1.5386 0  992.951 1027.974  0.0163
O  2455514.011719 12.1883 0.0035 -0.054  3.43 1.5194 0  989.935 1027.987  0.0155
O  2455514.012934 12.1872 0.0029 -0.047  3.58 1.5170 0  991.861 1028.731  0.0154
O  2455514.022992 12.1854 0.0029 -0.051  3.72 1.4983 0  992.268 1027.955  0.0143
O  2455514.024208 12.1913 0.0029 -0.047  3.73 1.4961 0  994.342 1025.870  0.0140
O  2455514.033768 12.1825 0.0039 -0.059  4.16 1.4802 0  989.982 1028.848  0.0119
O  2455514.034995 12.1838 0.0031 -0.049  3.68 1.4783 0  993.999 1027.753  0.0116
O  2455514.872232 12.1718 0.0037 -0.024  3.22 1.9836 0  990.211 1027.830  0.0028
O  2455514.873447 12.1771 0.0031 -0.016  3.13 1.9777 0  991.796 1028.968  0.0027
O  2455514.884304 12.1761 0.0030 -0.018  3.28 1.9258 0  991.719 1029.167  0.0023
O  2455514.885519 12.1714 0.0036 -0.018  3.22 1.9201 0  990.860 1029.905  0.0022
O  2455514.894814 12.1734 0.0030 -0.020  3.13 1.8782 0  992.097 1026.216  0.0020
O  2455514.896041 12.1671 0.0030 -0.015  3.28 1.8728 0  992.436 1027.734  0.0019
O  2455514.906724 12.1710 0.0030 -0.016  3.06 1.8273 0  991.528 1028.654  0.0020
O  2455514.907939 12.1756 0.0030 -0.013  3.26 1.8223 0  993.419 1027.889  0.0020
O  2455514.920845 12.1694 0.0029 -0.021  3.37 1.7713 0  992.713 1029.195  0.0024
O  2455514.922072 12.1761 0.0030 -0.015  3.32 1.7667 0  994.531 1030.382  0.0024
O  2455514.934920 12.1767 0.0029 -0.022  3.24 1.7201 0  994.014 1028.896  0.0023
O  2455514.936123 12.1741 0.0033 -0.111  3.26 1.7159 0  996.011 1029.524  0.0023
O  2455514.948647 12.1762 0.0035 -0.028  3.28 1.6743 0  986.260 1028.522 -0.0003
O  2455514.949862 12.1723 0.0034 -0.024  3.18 1.6704 0  988.943 1029.812 -0.0007
O  2455515.000837 12.1779 0.0041 -0.231  3.89 1.5362 0  989.981 1029.014  0.0006
O  2455515.002041 12.1728 0.0032 -0.197  3.45 1.5337 0  992.592 1027.146  0.0008
O  2455515.013847 12.1666 0.0040 -0.335  3.21 1.5101 0  992.737 1027.183  0.0017
O  2455515.873352 12.1697 0.0034 -0.024  4.48 1.9650 0  990.322 1026.891 -0.0005
O  2455515.874568 12.1676 0.0031 -0.082  5.60 1.9592 0  992.214 1028.442 -0.0006
O  2455515.884950 12.1756 0.0040 -0.204  5.63 1.9104 0  990.393 1028.260 -0.0010
O  2455515.886177 12.1610 0.0036 -0.150  4.41 1.9048 0  990.856 1028.563 -0.0010
O  2455515.898029 12.1739 0.0034 -0.052  5.34 1.8526 0  990.836 1029.791 -0.0011
O  2455515.899245 12.1677 0.0029 -0.019  5.26 1.8474 0  992.734 1029.236 -0.0011
O  2455515.912162 12.1706 0.0028 -0.021  4.98 1.7946 0  995.110 1030.333 -0.0008
O  2455515.913377 12.1647 0.0029 -0.015  5.45 1.7898 0  995.766 1028.706 -0.0007
O  2455515.926295 12.1707 0.0029 -0.035  4.82 1.7412 0  998.861 1032.464 -0.0004
O  2455515.927522 12.1714 0.0029 -0.012  4.31 1.7367 0  999.049 1030.458 -0.0004
O  2455515.941724 12.1652 0.0033 -0.019  4.06 1.6880 0  983.968 1029.583 -0.0002
O  2455515.942939 12.1697 0.0032 -0.014  4.22 1.6840 0  985.884 1031.394 -0.0003
O  2455515.955347 12.1699 0.0033 -0.029  4.27 1.6453 0  989.213 1028.529 -0.0017
O  2455515.956574 12.1715 0.0033 -0.008  3.91 1.6417 0  991.282 1029.763 -0.0019
O  2455515.968368 12.1661 0.0034 -0.012  3.61 1.6082 0  987.155 1028.986 -0.0021
O  2455515.969595 12.1658 0.0034 -0.008  3.52 1.6049 0  989.925 1028.588 -0.0020
O  2455515.981968 12.1727 0.0035 -0.011  3.40 1.5732 0  989.511 1026.005 -0.0015
O  2455515.983184 12.1737 0.0029 -0.012  3.28 1.5702 0  992.276 1028.392 -0.0014
O  2455516.025767 12.1710 0.0029 -0.031  5.84 1.4844 0  993.741 1030.010 -0.0032
O  2455516.026982 12.1603 0.0031 -0.090  6.60 1.4825 0  996.069 1026.561 -0.0033
O  2455516.037619 12.1563 0.0031 -0.035  6.63 1.4664 0  996.471 1023.730 -0.0044
O  2455516.038846 12.1577 0.0033 -0.043  6.31 1.4647 0  998.477 1022.937 -0.0045
O  2455516.866683 12.1448 0.0038 -0.015  3.87 1.9845 0  974.894 1031.725 -0.0055
O  2455516.867899 12.1582 0.0040 -0.009  4.14 1.9785 0  977.082 1031.745 -0.0054
O  2455516.881105 12.1631 0.0041 -0.009  3.47 1.9157 0  986.314 1028.768 -0.0044
O  2455516.882321 12.1655 0.0041 -0.002  3.77 1.9101 0  989.382 1029.039 -0.0046
O  2455516.893652 12.1576 0.0038 -0.012  4.23 1.8598 0  985.185 1027.831 -0.0060
O  2455516.894867 12.1658 0.0039 -0.025  4.90 1.8546 0  987.636 1027.915 -0.0061
O  2455516.905724 12.1685 0.0037 -0.002  4.11 1.8095 0  985.017 1029.337 -0.0064
O  2455516.906940 12.1645 0.0038  0.001  3.75 1.8046 0  987.057 1028.906 -0.0062
O  2455516.919336 12.1580 0.0036 -0.005  4.02 1.7568 0  965.479 1028.697 -0.0049
O  2455516.920551 12.1668 0.0036 -0.003  4.12 1.7523 0  977.267 1029.401 -0.0047
O  2455516.933839 12.1605 0.0035 -0.004  3.94 1.7053 0  986.446 1029.766 -0.0049
O  2455516.935066 12.1624 0.0036  0.003  4.09 1.7012 0  989.568 1029.021 -0.0049
O  2455516.945703 12.1673 0.0035 -0.000  3.60 1.6666 0  990.486 1029.444 -0.0050
O  2455516.946918 12.1662 0.0035  0.005  3.43 1.6628 0  991.250 1029.413 -0.0050
O  2455516.960900 12.1652 0.0034 -0.004  3.72 1.6214 0  988.827 1028.506 -0.0049
O  2455516.969998 12.1703 0.0034 -0.001  3.92 1.5967 0  990.621 1029.142 -0.0040
O  2455516.971213 12.1690 0.0028  0.002  3.39 1.5935 0  992.058 1029.500 -0.0039
O  2455516.983135 12.1661 0.0028 -0.001  3.68 1.5639 0  991.700 1028.288 -0.0029
O  2455516.984351 12.1662 0.0028  0.003  3.51 1.5611 0  994.078 1028.442 -0.0029
O  2455516.997221 12.1677 0.0033 -0.005  3.48 1.5325 0  987.608 1028.345 -0.0030
O  2455516.998425 12.1696 0.0034  0.001  3.43 1.5300 0  990.447 1028.064 -0.0031
O  2455517.010544 12.1658 0.0034 -0.006  3.48 1.5062 0  989.816 1027.494 -0.0029
O  2455517.011759 12.1655 0.0028 -0.004  3.28 1.5040 0  993.279 1027.809 -0.0029
O  2455517.022963 12.1699 0.0035  0.002  3.54 1.4846 0  990.857 1027.374 -0.0031
O  2455517.024167 12.1695 0.0028 -0.002  3.25 1.4827 0  994.138 1026.778 -0.0033
O  2455517.864887 12.1617 0.0050  0.001  3.66 1.9802 0  990.595 1029.404 -0.0045
O  2455517.866102 12.1608 0.0036 -0.022  4.33 1.9742 0  992.726 1029.793 -0.0045
O  2455517.877422 12.1639 0.0033  0.000  3.98 1.9203 0  999.734 1032.044 -0.0048
O  2455517.888985 12.1612 0.0038  0.002  4.50 1.8684 0  991.315 1027.493 -0.0051
O  2455517.890212 12.1673 0.0032 -0.001  4.43 1.8631 0  993.190 1028.104 -0.0051
O  2455517.903986 12.1663 0.0038  0.001  3.68 1.8057 0  988.634 1026.712 -0.0055
O  2455517.905201 12.1667 0.0040 -0.001  3.68 1.8009 0  990.921 1029.332 -0.0055
O  2455517.918176 12.1615 0.0037 -0.010  3.07 1.7512 0  975.830 1028.869 -0.0059
O  2455517.919391 12.1637 0.0037 -0.009  3.09 1.7467 0  977.413 1029.557 -0.0060
O  2455517.929635 12.1678 0.0030 -0.008  3.34 1.7105 0 1004.890 1026.524 -0.0055
O  2455517.930862 12.1632 0.0030 -0.009  3.33 1.7063 0 1006.183 1027.146 -0.0055
O  2455517.942159 12.1689 0.0038 -0.009  3.46 1.6693 0  989.524 1026.503 -0.0049
O  2455517.943362 12.1631 0.0029 -0.004  3.45 1.6655 0  991.819 1029.145 -0.0049
O  2455517.955203 12.1660 0.0035 -0.002  3.25 1.6300 0  989.379 1028.911 -0.0051
O  2455517.956418 12.1710 0.0036  0.002  3.25 1.6265 0  991.322 1028.169 -0.0052
O  2455517.968954 12.1684 0.0036  0.000  3.60 1.5924 0  991.406 1028.509 -0.0048
O  2455517.970169 12.1680 0.0029  0.005  3.60 1.5893 0  993.293 1028.096 -0.0047
O  2455517.981825 12.1678 0.0037 -0.001  4.12 1.5607 0  990.486 1027.008 -0.0040
O  2455517.983040 12.1659 0.0037  0.003  3.34 1.5578 0  991.161 1029.452 -0.0041
O  2455517.994013 12.1647 0.0038 -0.002  3.38 1.5336 0  991.136 1027.436 -0.0048
O  2455517.995228 12.1673 0.0029  0.005  3.47 1.5311 0  993.162 1025.643 -0.0049
O  2455518.004488 12.1689 0.0038  0.000  4.08 1.5126 0  985.640 1027.313 -0.0053
O  2455518.005714 12.1674 0.0039  0.004  3.96 1.5102 0  989.961 1027.454 -0.0052
O  2455518.030021 12.1672 0.0037  0.000  3.64 1.4696 0  990.768 1026.099 -0.0064
O  2455518.031248 12.1640 0.0028  0.004  3.68 1.4678 0  994.972 1026.144 -0.0066
O  2455518.863356 12.1791 0.0047 -0.016  3.89 1.9745 0  989.914 1027.431  0.0016
O  2455518.864571 12.1690 0.0036 -0.011  3.84 1.9686 0  991.883 1030.731  0.0015
O  2455518.876250 12.1695 0.0034 -0.009  4.33 1.9133 0  991.611 1028.299  0.0005
O  2455518.877465 12.1714 0.0034 -0.008  4.18 1.9078 0  992.454 1028.983  0.0004
O  2455518.888924 12.1719 0.0035 -0.013  4.60 1.8571 0  992.242 1030.658  0.0001
O  2455518.890139 12.1683 0.0034 -0.011  4.67 1.8519 0  994.012 1028.260  0.0001
O  2455518.902327 12.1708 0.0044 -0.004  4.20 1.8016 0  990.604 1028.077  0.0001
O  2455518.903543 12.1718 0.0034 -0.002  4.60 1.7968 0  992.672 1027.248  0.0000
O  2455518.916032 12.1638 0.0042 -0.015  4.26 1.7492 0  961.027 1027.621 -0.0002
O  2455518.917259 12.1615 0.0042 -0.008  3.82 1.7447 0  962.112 1025.305 -0.0002
O  2455518.928590 12.1646 0.0044 -0.016  3.97 1.7049 0  988.372 1017.843 -0.0002
O  2455518.929805 12.1719 0.0044 -0.008  3.63 1.7008 0  988.892 1026.408 -0.0002
O  2455518.940130 12.1682 0.0040 -0.008  4.19 1.6673 0  989.048 1030.022 -0.0002
O  2455518.941345 12.1657 0.0041 -0.004  3.95 1.6635 0  991.028 1028.350 -0.0002
O  2455518.953128 12.1696 0.0039 -0.009  3.62 1.6283 0  989.388 1029.028 -0.0002
O  2455518.954344 12.1732 0.0041 -0.005  3.64 1.6248 0  990.014 1031.003 -0.0002
O  2455518.963835 12.1746 0.0040 -0.007  3.67 1.5988 0  991.387 1027.268 -0.0003
O  2455518.965050 12.1622 0.0030 -0.009  4.06 1.5956 0  991.821 1029.879 -0.0003
O  2455518.978951 12.1677 0.0039 -0.023  5.59 1.5611 0  990.651 1028.990 -0.0005
O  2455518.980166 12.1674 0.0030 -0.022  4.84 1.5583 0  992.019 1027.329 -0.0006
O  2455518.991139 12.1692 0.0038 -0.015  4.72 1.5340 0  990.534 1026.568 -0.0011
O  2455518.992354 12.1716 0.0037 -0.018  4.53 1.5314 0  991.301 1028.015 -0.0011
O  2455519.003883 12.1686 0.0036 -0.011  4.43 1.5086 0  988.206 1028.475 -0.0017
O  2455519.005098 12.1675 0.0029 -0.005  4.66 1.5064 0  991.691 1025.742 -0.0017
O  2455519.013837 12.1637 0.0029 -0.009  3.90 1.4909 0  992.022 1028.220 -0.0019
O  2455519.015064 12.1705 0.0029 -0.009  3.62 1.4888 0  994.630 1029.280 -0.0019
O  2455519.026430 12.1645 0.0029 -0.010  4.38 1.4709 0  993.003 1028.302 -0.0026
O  2455519.027645 12.1706 0.0029 -0.004  3.53 1.4692 0  995.551 1028.729 -0.0028
O  2455519.039081 12.1634 0.0049 -0.009  3.45 1.4537 0  989.900 1029.013 -0.0041
O  2455519.040296 12.1578 0.0035 -0.004  3.37 1.4522 0  993.288 1027.582 -0.0043
O  2455523.850672 12.1669 0.0057 -0.006  3.56 1.9708 0  988.181 1029.245 -0.0004
O  2455523.851887 12.1712 0.0056  0.005  3.24 1.9649 0  988.416 1030.047 -0.0001
O  2455523.858682 12.1716 0.0068 -0.003  3.58 1.9325 0  989.618 1029.682  0.0014
O  2455523.859897 12.1762 0.0039  0.002  3.38 1.9268 0  991.714 1029.813  0.0016
O  2455523.866738 12.1768 0.0061  0.002  3.13 1.8955 0  989.861 1029.932  0.0017
O  2455523.867953 12.1710 0.0038  0.004  3.18 1.8901 0  991.646 1029.756  0.0017
O  2455523.874863 12.1679 0.0055 -0.004  4.16 1.8597 0  990.636 1027.768  0.0014
O  2455523.876078 12.1702 0.0055  0.004  3.56 1.8545 0  990.612 1029.122  0.0014
O  2455523.883937 12.1754 0.0056 -0.005  3.19 1.8216 0  990.885 1028.873  0.0013
O  2455523.885141 12.1734 0.0038  0.001  3.39 1.8167 0  992.423 1027.967  0.0014
O  2455523.893324 12.1680 0.0056 -0.007  3.57 1.7842 0  990.003 1028.757  0.0019
O  2455523.894551 12.1766 0.0037 -0.002  3.19 1.7794 0  992.449 1028.756  0.0019
O  2455523.902758 12.1675 0.0057 -0.003  3.54 1.7486 0  991.440 1026.934  0.0023
O  2455523.903984 12.1726 0.0055 -0.001  3.43 1.7441 0  991.294 1029.354  0.0022
O  2455523.915177 12.1689 0.0056 -0.004  3.50 1.7048 0  990.756 1027.850  0.0017
O  2455523.916404 12.1679 0.0036  0.005  3.49 1.7007 0  993.020 1027.626  0.0016
O  2455523.928534 12.1703 0.0038 -0.004  3.46 1.6615 0  991.507 1029.492  0.0026
O  2455523.929749 12.1749 0.0038 -0.001  3.61 1.6578 0  992.570 1029.710  0.0029
O  2455523.939472 12.1792 0.0037 -0.009  3.75 1.6289 0  992.660 1027.728  0.0046
O  2455523.940699 12.1746 0.0036 -0.006  3.58 1.6254 0  994.846 1027.938  0.0048
O  2455523.951162 12.1782 0.0036 -0.027  3.59 1.5968 0  991.738 1029.124  0.0051
O  2455523.952378 12.1704 0.0035 -0.007  3.86 1.5936 0  992.420 1028.680  0.0051
O  2455523.963640 12.1762 0.0035 -0.012  4.62 1.5655 0  994.392 1026.386  0.0054
O  2455523.964843 12.1822 0.0036 -0.007  3.75 1.5627 0  996.871 1025.646  0.0055
O  2455523.977807 12.1823 0.0051 -0.018  3.54 1.5338 0  990.622 1026.679  0.0066
O  2455523.979011 12.1791 0.0033 -0.014  3.44 1.5312 0  994.235 1027.865  0.0067
O  2455526.869196 12.1626 0.0051 -0.089  7.41 1.8495 0  989.448 1028.755  0.0185
O  2455526.870400 12.1752 0.0052 -0.066  7.34 1.8444 0  989.800 1032.333  0.0186
O  2455526.880921 12.1706 0.0048 -0.108  7.54 1.8012 0  992.948 1027.283  0.0201
O  2455526.889521 12.1476 0.0049 -0.118  7.53 1.7678 0  994.789 1031.029  0.0201
O  2455526.890725 12.1641 0.0043 -0.078  7.41 1.7633 0  996.831 1029.446  0.0200
O  2455526.989444 12.1916 0.0048 -0.083  6.89 1.4958 0  989.269 1023.719  0.0237
O  2455527.868368 12.1836 0.0048 -0.277  3.08 1.8416 0  992.310 1028.756  0.0010
O  2455527.869583 12.1874 0.0045 -0.215  3.27 1.8365 0  993.706 1030.040  0.0017
O  2455527.879826 12.1902 0.0050 -0.278  4.42 1.7949 0  991.917 1029.837  0.0073
O  2455527.881065 12.1801 0.0092 -0.469  4.98 1.7900 0  991.240 1034.496  0.0080
O  2455527.913844 12.1797 0.0065 -0.157  3.37 1.6739 0  989.917 1028.647  0.0159
O  2455527.915059 12.1827 0.0094 -0.480  3.20 1.6700 0  991.462 1029.923  0.0160
O  2455527.927490 12.1986 0.0057 -0.202  3.09 1.6324 0  983.588 1027.400  0.0174
O  2455527.928717 12.2046 0.0043 -0.053  3.18 1.6289 0  984.943 1027.248  0.0176
O  2455527.938544 12.1960 0.0061 -0.239  3.18 1.6017 0  990.784 1030.341  0.0191
O  2455527.939748 12.1993 0.0036 -0.139  3.12 1.5985 0  992.430 1029.141  0.0193
O  2455527.949621 12.2019 0.0047 -0.069  3.03 1.5734 0  985.220 1027.352  0.0197
O  2455527.950848 12.2016 0.0049 -0.054  3.13 1.5704 0  989.742 1028.356  0.0197
O  2455527.961647 12.1996 0.0047 -0.053  3.48 1.5454 0  986.977 1029.443  0.0198
O  2455527.962862 12.1954 0.0047 -0.047  3.12 1.5427 0  990.681 1028.631  0.0197
O  2455527.973777 12.1979 0.0047 -0.053  3.59 1.5200 0  989.109 1027.328  0.0193
O  2455527.974992 12.2009 0.0033 -0.044  3.49 1.5176 0  993.826 1028.452  0.0193
O  2455527.987203 12.2024 0.0045 -0.057  3.50 1.4950 0  985.752 1028.697  0.0199
O  2455527.988442 12.2014 0.0047 -0.053  3.89 1.4929 0  989.606 1026.969  0.0201
O  2455528.835454 12.1770 0.0043 -0.036  6.76 1.9795 0  989.903 1026.669  0.0005
O  2455528.836658 12.1794 0.0046 -0.071  6.88 1.9736 0  989.286 1030.578  0.0005
O  2455528.848834 12.1746 0.0043 -0.029  6.96 1.9158 0  988.665 1025.640  0.0004
O  2455528.850049 12.1733 0.0044 -0.039  7.02 1.9102 0  989.754 1031.062  0.0003
O  2455528.859367 12.1740 0.0044 -0.059  6.31 1.8686 0  991.026 1028.217 -0.0000
O  2455528.860570 12.1620 0.0032 -0.018  6.52 1.8634 0  994.020 1028.991 -0.0001
O  2455528.871659 12.1757 0.0033 -0.014  6.70 1.8168 0  991.769 1028.280  0.0007
O  2455528.872886 12.1703 0.0033 -0.008  6.42 1.8118 0  992.236 1029.442  0.0008
O  2455528.884298 12.1804 0.0034 -0.014  6.20 1.7672 0  991.904 1026.565  0.0017
O  2455528.885514 12.1073 0.0032  0.010  6.22 1.7627 0  993.972 1028.690  0.0018
O  2455528.896903 12.1881 0.0032 -0.020  6.31 1.7214 0  991.665 1033.712  0.0026
O  2455528.898118 12.1822 0.0032  0.010  5.26 1.7172 0  993.507 1032.279  0.0027
O  2455528.910329 12.1900 0.0042 -0.001  5.98 1.6765 0  987.163 1027.041  0.0034
O  2455528.911533 12.1796 0.0044  0.002  5.25 1.6726 0  990.242 1028.314  0.0035
O  2455528.923756 12.1817 0.0044 -0.007  5.15 1.6354 0  987.927 1027.932  0.0040
O  2455528.924983 12.1811 0.0042  0.003  4.79 1.6319 0  987.947 1028.309  0.0039
O  2455528.936372 12.1765 0.0045 -0.024  5.27 1.6003 0  989.296 1029.888  0.0036
O  2455528.937587 12.1809 0.0033 -0.000  4.93 1.5971 0  992.456 1028.983  0.0036
O  2455528.949185 12.1781 0.0046  0.000  5.33 1.5679 0  990.759 1026.106  0.0023
O  2455528.950400 12.1826 0.0031  0.010  4.74 1.5650 0  992.722 1025.342  0.0021
O  2455528.962380 12.1799 0.0045 -0.001  4.88 1.5380 0  990.112 1026.777  0.0005
O  2455528.963595 12.1790 0.0032  0.002  4.98 1.5354 0  993.387 1026.179  0.0006
O  2455528.975529 12.1793 0.0048 -0.000  5.31 1.5114 0  988.765 1029.416  0.0020
O  2455528.976732 12.1832 0.0033  0.001  5.99 1.5091 0  993.368 1029.655  0.0022
O  2455528.987960 12.1830 0.0047 -0.003  5.16 1.4891 0  988.827 1029.499  0.0023
O  2455528.989186 12.1830 0.0032  0.004  5.91 1.4871 0  992.873 1028.095  0.0022
O  2455529.003458 12.1806 0.0031 -0.004  4.47 1.4653 0  994.466 1027.946  0.0013
O  2455529.004673 12.1851 0.0032  0.007  5.49 1.4636 0  995.682 1026.569  0.0013
O  2455529.014569 12.1733 0.0046  0.000  5.90 1.4507 0  991.345 1025.954  0.0013
O  2455529.015796 12.1800 0.0032  0.004  5.21 1.4493 0  996.367 1026.397  0.0013
O  2455529.028656 12.1782 0.0032 -0.015  5.83 1.4353 0  992.958 1027.923  0.0007
O  2455529.029883 12.1801 0.0031 -0.010  5.88 1.4341 0  995.385 1026.879  0.0006
O  2455529.040161 12.1750 0.0042 -0.011  5.62 1.4251 0  981.758 1028.095 -0.0004
O  2455529.041376 12.1739 0.0042 -0.005  5.82 1.4241 0  989.574 1029.749 -0.0005
O  2455530.826085 12.1864 0.0038 -0.097  6.96 1.9992 0 1002.693 1028.903  0.0107
O  2455530.839592 12.1843 0.0051 -0.017  6.27 1.9337 0  987.687 1030.301  0.0106
O  2455530.840808 12.1858 0.0043 -0.173  6.62 1.9280 0  992.543 1028.743  0.0106
O  2455530.864975 12.1844 0.0051 -0.026  6.76 1.8221 0  991.378 1028.324  0.0107
O  2455530.866202 12.1908 0.0037 -0.023  6.77 1.8171 0  993.422 1029.720  0.0108
O  2455530.878136 12.1881 0.0050 -0.011  6.41 1.7702 0  987.701 1031.670  0.0116
O  2455530.879362 12.1851 0.0051 -0.025  6.28 1.7655 0  991.306 1029.903  0.0117
O  2455531.831018 12.1851 0.0052 -0.120  3.85 1.9617 0  990.805 1028.896  0.0073
O  2455531.832245 12.1849 0.0036 -0.105  3.99 1.9558 0  992.734 1029.658  0.0073
O  2455531.844456 12.1876 0.0047 -0.035  3.31 1.8989 0  988.924 1028.076  0.0074
O  2455531.845683 12.1880 0.0046 -0.021  3.25 1.8934 0  990.796 1028.403  0.0074
O  2455531.854977 12.1878 0.0034 -0.035  3.65 1.8527 0  992.165 1028.155  0.0074
O  2455531.856193 12.1867 0.0035 -0.036  3.34 1.8476 0  994.844 1030.442  0.0075
O  2455531.868149 12.1864 0.0046 -0.036  3.32 1.7985 0  990.149 1030.227  0.0070
O  2455531.869353 12.1880 0.0034 -0.040  3.25 1.7937 0  992.386 1032.292  0.0070
O  2455531.882328 12.1909 0.0034 -0.038  3.15 1.7446 0  992.808 1033.438  0.0061
O  2455531.883543 12.1912 0.0035 -0.060  3.06 1.7402 0  993.055 1030.214  0.0061
O  2455531.897305 12.1877 0.0047 -0.043  3.89 1.6926 0  983.183 1027.435  0.0061
O  2455531.898532 12.1853 0.0048 -0.037  3.30 1.6885 0  986.312 1025.325  0.0061
O  2455531.908625 12.1923 0.0048 -0.038  3.32 1.6565 0  990.136 1028.500  0.0061
O  2455531.909841 12.1892 0.0048 -0.033  3.28 1.6528 0  990.928 1030.299  0.0061
O  2455531.921936 12.1913 0.0034 -0.039  3.49 1.6176 0  998.973 1027.050  0.0060
O  2455531.923174 12.1935 0.0033 -0.033  3.62 1.6142 0  998.531 1026.302  0.0060
O  2455532.828728 12.1919 0.0041 -0.053  2.76 1.9598 0  990.578 1028.025  0.0119
O  2455532.829955 12.1937 0.0033 -0.048  2.89 1.9539 0  993.168 1029.500  0.0118
O  2455532.839226 12.1941 0.0033 -0.048  2.98 1.9105 0  992.036 1028.390  0.0118
O  2455532.840430 12.1960 0.0031 -0.043  2.86 1.9050 0  994.044 1029.717  0.0118
O  2455532.852317 12.1908 0.0032 -0.052  3.48 1.8526 0  992.567 1027.195  0.0118
O  2455532.853521 12.1938 0.0031 -0.048  3.47 1.8475 0  994.114 1028.768  0.0118
O  2455532.866438 12.1970 0.0031 -0.053  3.34 1.7946 0  992.829 1027.278  0.0119
O  2455532.867653 12.1972 0.0031 -0.047  3.75 1.7898 0  994.433 1029.090  0.0119
O  2455532.880628 12.1947 0.0031 -0.052  4.17 1.7410 0  994.031 1028.282  0.0124
O  2455532.881844 12.1946 0.0032 -0.045  3.21 1.7366 0  996.384 1028.171  0.0124
O  2455532.895953 12.1934 0.0036 -0.054  3.68 1.6882 0  983.187 1029.485  0.0122
O  2455532.897168 12.1947 0.0037 -0.045  2.97 1.6842 0  983.246 1029.446  0.0122
O  2455532.909680 12.1944 0.0037 -0.050  2.70 1.6452 0  989.314 1028.371  0.0115
O  2455532.910884 12.1999 0.0037 -0.043  2.65 1.6416 0  990.344 1030.646  0.0114
O  2455532.922713 12.1961 0.0038 -0.054  3.20 1.6081 0  986.693 1028.410  0.0106
O  2455532.923917 12.1951 0.0037 -0.047  2.89 1.6048 0  988.406 1030.244  0.0106
O  2455532.936765 12.1950 0.0041 -0.052  2.88 1.5719 0  989.617 1029.088  0.0112
O  2455532.937980 12.1911 0.0040 -0.045  3.25 1.5690 0  990.428 1029.075  0.0112
O  2455532.949358 12.1977 0.0038 -0.047  2.88 1.5429 0  988.006 1029.926  0.0117
O  2455532.950573 12.1918 0.0040 -0.043  3.18 1.5402 0  990.761 1027.229  0.0118
O  2455532.962483 12.1913 0.0040 -0.050  3.40 1.5158 0  989.586 1027.158  0.0123
O  2455532.963710 12.2022 0.0031 -0.047  2.92 1.5134 0  993.211 1027.792  0.0123
O  2455532.975667 12.1902 0.0045 -0.054  3.13 1.4917 0  990.200 1028.040  0.0126
O  2455532.976870 12.1931 0.0045 -0.046  3.17 1.4897 0  990.540 1027.385  0.0127
O  2455532.989012 12.1998 0.0046 -0.053  3.46 1.4706 0  988.282 1029.566  0.0130
O  2455532.990216 12.1953 0.0046 -0.047  3.86 1.4688 0  989.231 1028.292  0.0130
O  2455532.999082 12.1973 0.0031 -0.050  3.89 1.4567 0  991.664 1027.482  0.0132
O  2455533.000286 12.1947 0.0032 -0.045  3.65 1.4551 0  994.094 1025.582  0.0132
O  2455533.011686 12.1991 0.0044 -0.056  3.35 1.4417 0  990.046 1029.157  0.0152
O  2455533.012925 12.2014 0.0032 -0.049  4.05 1.4404 0  992.473 1027.057  0.0154
O  2455533.023226 12.1959 0.0043 -0.059  3.59 1.4303 0  989.507 1027.449  0.0170
O  2455533.024453 12.1950 0.0030 -0.047  3.25 1.4292 0  992.249 1027.161  0.0168
O  2455533.034153 12.1984 0.0030 -0.047  3.91 1.4215 0  993.138 1028.395  0.0152
O  2455533.035379 12.1941 0.0030 -0.047  3.61 1.4206 0  994.579 1025.965  0.0150
O  2455533.046109 12.1860 0.0032 -0.053  3.77 1.4141 0  992.241 1028.737  0.0139
O  2455533.047347 12.1832 0.0033 -0.057  3.83 1.4134 0  992.595 1028.977  0.0139
O  2455533.829089 12.1897 0.0044 -0.312  3.13 1.9452 0  986.481 1029.334  0.0061
O  2455533.830315 12.1842 0.0052 -0.503  3.04 1.9394 0  988.834 1028.512  0.0061
O  2455533.841716 12.1872 0.0051 -0.508  2.83 1.8871 0  986.939 1028.028  0.0060
O  2455533.842920 12.1786 0.0046 -0.359  2.92 1.8817 0  987.937 1029.520  0.0059
O  2455533.854379 12.1852 0.0047 -0.362  3.27 1.8326 0  987.556 1027.797  0.0052
O  2455533.855594 12.1817 0.0046 -0.311  3.71 1.8275 0  989.691 1029.383  0.0051
O  2455533.868014 12.1855 0.0043 -0.180  3.15 1.7780 0  987.450 1026.776  0.0049
O  2455533.869229 12.1851 0.0045 -0.222  3.30 1.7734 0  988.565 1026.547  0.0050
O  2455533.881614 12.1858 0.0051 -0.409  3.03 1.7279 0  986.187 1028.667  0.0053
O  2455533.895225 12.1926 0.0047 -0.241  4.38 1.6818 0  987.277 1026.056  0.0057
O  2455533.896429 12.1855 0.0045 -0.140  3.21 1.6779 0  989.847 1024.173  0.0057
O  2455533.908559 12.1902 0.0051 -0.350  4.16 1.6405 0  987.472 1030.203  0.0054
O  2455533.909786 12.1803 0.0066 -0.537  3.40 1.6369 0  991.154 1028.930  0.0053
O  2455533.921592 12.1858 0.0049 -0.193  4.19 1.6038 0  990.286 1028.235  0.0046
O  2455533.922807 12.1865 0.0052 -0.194  3.50 1.6006 0  991.342 1030.378  0.0045
O  2455533.934856 12.1912 0.0047 -0.145  4.39 1.5700 0  988.436 1029.178  0.0045
O  2455533.936071 12.1919 0.0050 -0.102  4.73 1.5671 0  990.695 1027.183  0.0045
O  2455533.945759 12.1830 0.0055 -0.237  4.60 1.5448 0  987.234 1027.125  0.0043
O  2455533.946975 12.1908 0.0056 -0.246  4.78 1.5422 0  989.044 1029.073  0.0042
O  2455533.958920 12.1872 0.0036 -0.200  4.43 1.5174 0  993.366 1030.078  0.0035
O  2455533.960135 12.1843 0.0038 -0.224  4.87 1.5151 0  995.019 1027.157  0.0034
O  2455533.972114 12.1917 0.0060 -0.269  4.40 1.4932 0  990.802 1028.504  0.0036
O  2455533.973330 12.1866 0.0053 -0.584  4.68 1.4911 0  993.895 1028.934  0.0036
O  2455533.985529 12.1880 0.0051 -0.174  3.91 1.4718 0  980.796 1026.572  0.0038
O  2455533.986756 12.1841 0.0055 -0.212  3.72 1.4699 0  985.206 1028.765  0.0038
O  2455533.996456 12.1812 0.0074 -0.405  3.68 1.4566 0  990.022 1027.542  0.0036
O  2455533.997682 12.1918 0.0043 -0.391  4.22 1.4550 0  992.363 1024.792  0.0036
O  2455534.011097 12.1844 0.0070 -0.439  3.51 1.4394 0  988.591 1028.208  0.0040
O  2455534.012313 12.1862 0.0079 -0.558  3.35 1.4382 0  991.222 1026.008  0.0041
O  2455538.810856 12.1998 0.0037 -0.041  3.19 1.9680 0  990.212 1026.827  0.0122
O  2455538.812072 12.1990 0.0032 -0.026  3.20 1.9622 0  991.586 1027.938  0.0120
O  2455538.823947 12.1987 0.0035 -0.028  4.28 1.9064 0  987.121 1028.609  0.0103
O  2455538.825174 12.1997 0.0037 -0.024  3.58 1.9008 0  987.706 1030.353  0.0102
O  2455538.834457 12.1987 0.0037 -0.033  3.94 1.8598 0  990.139 1029.607  0.0096
O  2455538.835672 12.1937 0.0031 -0.026  3.96 1.8546 0  993.784 1030.061  0.0095
O  2455538.845973 12.1990 0.0030 -0.027  3.79 1.8118 0  991.903 1027.375  0.0092
O  2455538.847200 12.2012 0.0030 -0.024  3.72 1.8068 0  994.654 1028.058  0.0093
O  2455538.860117 12.1925 0.0030 -0.034  3.19 1.7569 0  992.902 1028.799  0.0097
O  2455538.861344 12.1941 0.0030 -0.025  3.14 1.7524 0  995.128 1028.918  0.0098
O  2455538.874227 12.1967 0.0030 -0.032  3.25 1.7067 0 1002.345 1031.612  0.0102
O  2455538.875453 12.1954 0.0030 -0.028  3.27 1.7026 0 1004.754 1031.568  0.0102
O  2455538.885546 12.1957 0.0034 -0.030  3.05 1.6696 0  988.687 1027.093  0.0105
O  2455538.886762 12.2000 0.0033 -0.034  3.00 1.6658 0  989.039 1030.361  0.0104
O  2455538.898788 12.2022 0.0029 -0.032  3.01 1.6297 0 1004.330 1030.985  0.0104
O  2455538.900014 12.1957 0.0029 -0.032  3.26 1.6262 0 1005.713 1030.588  0.0104
O  2455538.909228 12.1999 0.0033 -0.041  3.37 1.6009 0  991.419 1028.779  0.0097
O  2455538.910466 12.2002 0.0029 -0.040  3.46 1.5976 0  993.656 1027.423  0.0095
O  2455538.922423 12.1984 0.0033 -0.045  3.64 1.5675 0  989.109 1029.720  0.0083
O  2455538.923626 12.1963 0.0028 -0.031  4.11 1.5646 0  993.540 1025.901  0.0078
O  2455538.933905 12.1962 0.0034 -0.032  4.61 1.5413 0  987.913 1025.906  0.0039
O  2455538.935120 12.1914 0.0028 -0.023  5.16 1.5387 0  991.891 1028.348  0.0035
O  2455538.946717 12.1891 0.0032 -0.037  5.17 1.5150 0  971.592 1027.962  0.0012
O  2455538.947933 12.1890 0.0033 -0.029  4.50 1.5126 0  986.108 1025.131  0.0013
O  2455538.959206 12.1904 0.0033 -0.029  5.51 1.4922 0  989.602 1031.004  0.0020
O  2455538.960422 12.1935 0.0028 -0.016  4.88 1.4902 0  991.615 1029.817  0.0021
O  2455538.972552 12.1896 0.0033 -0.013  4.61 1.4710 0  991.121 1030.392  0.0018
O  2455538.973755 12.1892 0.0028 -0.011  3.79 1.4692 0  994.013 1028.876  0.0017
O  2455538.985121 12.1921 0.0033 -0.018  3.76 1.4538 0  991.398 1027.867  0.0013
O  2455538.986348 12.1894 0.0027 -0.010  3.93 1.4523 0  993.620 1026.848  0.0012
O  2455538.998571 12.1860 0.0032 -0.018  4.21 1.4385 0  986.492 1029.135  0.0009
O  2455538.999775 12.1893 0.0032 -0.011  3.82 1.4372 0  990.658 1027.128  0.0009
O  2455539.011245 12.1936 0.0028 -0.021  3.82 1.4267 0  993.526 1028.499  0.0023
O  2455539.012472 12.1863 0.0028 -0.016  3.84 1.4257 0  994.256 1029.201  0.0025
O  2455539.024266 12.1920 0.0027 -0.023  3.85 1.4173 0  991.974 1028.806  0.0043
O  2455539.025493 12.1896 0.0027 -0.011  3.45 1.4166 0  994.591 1027.105  0.0045
O  2455539.034394 12.1968 0.0031 -0.028  3.58 1.4119 0  973.350 1027.845  0.0058
O  2455539.035609 12.1927 0.0031 -0.020  3.33 1.4114 0  976.061 1024.497  0.0060
O  2455539.811271 12.2032 0.0034 -0.027  3.75 1.9530 0  987.848 1030.404  0.0046
O  2455539.812486 12.1945 0.0034 -0.024  3.94 1.9472 0  988.786 1029.400  0.0048
O  2455539.821769 12.1952 0.0030 -0.026  3.42 1.9041 0  991.783 1027.381  0.0067
O  2455539.822996 12.1925 0.0032 -0.026  3.19 1.8985 0  991.482 1029.726  0.0067
O  2455539.834836 12.1934 0.0029 -0.035  3.20 1.8467 0  992.313 1027.113  0.0064
O  2455539.836063 12.1941 0.0030 -0.027  3.26 1.8415 0  993.856 1028.868  0.0064
O  2455539.848922 12.1961 0.0029 -0.029  3.55 1.7893 0  992.966 1027.532  0.0059
O  2455539.850138 12.1910 0.0029 -0.022  3.36 1.7846 0  993.690 1028.417  0.0059
O  2455539.863055 12.2005 0.0029 -0.029  3.82 1.7363 0  996.270 1028.550  0.0053
O  2455539.864270 12.1941 0.0029 -0.024  3.86 1.7320 0  994.697 1029.985  0.0052
O  2455539.877893 12.1936 0.0031 -0.037  4.23 1.6855 0  969.836 1028.817  0.0043
O  2455539.879109 12.1920 0.0031 -0.031  3.69 1.6816 0  970.918 1029.937  0.0042
O  2455539.891609 12.2006 0.0032 -0.023  4.27 1.6428 0  988.816 1031.016  0.0041
O  2455539.892836 12.1954 0.0032 -0.019  4.06 1.6392 0  989.535 1031.270  0.0041
O  2455539.904584 12.1919 0.0032 -0.022  3.55 1.6061 0  984.938 1027.205  0.0041
O  2455539.905799 12.1929 0.0032 -0.033  4.30 1.6028 0  987.152 1028.532  0.0041
O  2455539.918034 12.1897 0.0033 -0.031  5.15 1.5716 0  990.566 1029.672  0.0037
O  2455539.919260 12.1950 0.0033 -0.018  4.34 1.5686 0  990.983 1028.569  0.0036
O  2455539.943914 12.2012 0.0030 -0.031  4.61 1.5152 0  991.826 1028.342  0.0071
O  2455539.945141 12.2038 0.0028 -0.029  3.59 1.5128 0  994.035 1027.545  0.0075
O  2455539.957144 12.2037 0.0034 -0.055  3.79 1.4911 0  989.116 1026.912  0.0113
O  2455539.958382 12.2044 0.0029 -0.054  4.02 1.4890 0  991.880 1027.508  0.0117
O  2455539.970628 12.2043 0.0035 -0.064  3.72 1.4699 0  989.448 1028.834  0.0153
O  2455539.971855 12.2038 0.0029 -0.065  3.78 1.4681 0  992.750 1026.308  0.0156
O  2455539.980674 12.2067 0.0029 -0.051  4.76 1.4561 0  993.786 1029.007  0.0181
O  2455539.981901 12.2044 0.0030 -0.047  4.28 1.4545 0  997.282 1024.769  0.0185
O  2455540.006208 12.2083 0.0037 -0.096  4.78 1.4287 0  982.060 1027.780  0.0204
O  2455540.007423 12.2059 0.0038 -0.068  3.99 1.4276 0  988.272 1029.473  0.0207
O  2455540.017388 12.2033 0.0040 -0.181  3.56 1.4200 0  969.247 1029.675  0.0239
O  2455540.018615 12.2063 0.0037 -0.136  3.57 1.4192 0  982.102 1028.539  0.0243
O  2455540.028546 12.2064 0.0030 -0.081  3.60 1.4134 0  991.640 1028.500  0.0258
O  2455540.029762 12.2107 0.0030 -0.061  3.21 1.4128 0  992.477 1026.754  0.0259
O  2455540.806441 12.1803 0.0032 -0.035  3.80 1.9633 0  989.582 1029.196 -0.0073
O  2455540.807668 12.1772 0.0029 -0.025  3.51 1.9574 0  993.137 1030.404 -0.0073
O  2455540.818074 12.1858 0.0029 -0.026  3.32 1.9086 0  993.705 1026.268 -0.0078
O  2455540.819289 12.1805 0.0033 -0.028  3.88 1.9031 0  990.825 1029.044 -0.0078
O  2455540.831130 12.1812 0.0029 -0.038  4.50 1.8510 0  992.948 1028.346 -0.0079
O  2455540.832356 12.1824 0.0029 -0.022  4.16 1.8458 0  994.934 1027.436 -0.0079
O  2455540.845366 12.1765 0.0029 -0.022  4.49 1.7927 0  999.749 1027.380 -0.0078
O  2455540.846593 12.1847 0.0029 -0.025  3.64 1.7879 0  997.817 1028.066 -0.0078
O  2455540.859499 12.1816 0.0028 -0.037  4.41 1.7394 0  998.687 1026.396 -0.0076
O  2455540.860725 12.1872 0.0029 -0.030  4.31 1.7350 0  995.438 1030.141 -0.0075
O  2455540.874962 12.1799 0.0032 -0.046  6.19 1.6863 0  956.823 1030.243 -0.0074
O  2455540.876200 12.1771 0.0032 -0.046  5.75 1.6823 0  957.629 1029.737 -0.0074
O  2455540.889245 12.1800 0.0031 -0.038  4.17 1.6418 0  979.756 1027.299 -0.0081
O  2455540.890472 12.1770 0.0031 -0.036  4.78 1.6382 0  982.577 1027.552 -0.0082
O  2455540.899778 12.1812 0.0031 -0.044  5.17 1.6118 0  963.439 1028.727 -0.0092
O  2455540.901016 12.1695 0.0032 -0.044  5.30 1.6084 0  964.986 1029.636 -0.0093
O  2455540.912197 12.1784 0.0031 -0.062  6.62 1.5793 0  986.247 1028.494 -0.0093
O  2455540.913424 12.1768 0.0031 -0.057  6.51 1.5763 0  988.689 1028.493 -0.0093
O  2455540.925265 12.1785 0.0031 -0.055  6.52 1.5484 0  986.742 1028.068 -0.0094
O  2455540.926491 12.1786 0.0033 -0.134  6.78 1.5457 0  990.017 1026.667 -0.0095
O  2455540.936040 12.1673 0.0031 -0.096  6.64 1.5254 0  980.693 1028.948 -0.0103
O  2455540.937256 12.1836 0.0030 -0.052  6.41 1.5230 0  987.615 1026.912 -0.0103
O  2455540.947649 12.1800 0.0031 -0.042  6.01 1.5031 0  974.410 1029.453 -0.0108
O  2455540.948876 12.1750 0.0030 -0.044  6.40 1.5009 0  985.043 1024.308 -0.0108
O  2455540.961886 12.1777 0.0030 -0.041  5.68 1.4790 0  981.598 1029.844 -0.0108
O  2455540.963101 12.1782 0.0031 -0.055  6.36 1.4771 0  986.400 1027.754 -0.0109
O  2455540.972859 12.1762 0.0028 -0.051  6.03 1.4629 0  992.775 1028.528 -0.0114
O  2455540.974085 12.1775 0.0029 -0.056  6.64 1.4612 0  993.831 1025.684 -0.0115
O  2455540.983565 12.1790 0.0030 -0.051  6.45 1.4491 0  981.484 1026.174 -0.0120
O  2455540.984780 12.1729 0.0032 -0.071  6.89 1.4477 0  987.702 1027.250 -0.0120
O  2455540.997813 12.1796 0.0031 -0.038  5.80 1.4338 0  989.961 1029.301 -0.0124
O  2455540.999028 12.1756 0.0028 -0.056  5.60 1.4327 0  992.588 1027.833 -0.0124
O  2455541.008878 12.1776 0.0033 -0.128  7.03 1.4243 0  989.944 1024.085 -0.0125
O  2455541.010094 12.1766 0.0032 -0.048  5.93 1.4233 0  990.791 1026.718 -0.0125
O  2455541.015279 12.1773 0.0029 -0.054  6.64 1.4196 0  992.373 1027.132 -0.0125
O  2455541.016506 12.1650 0.0035 -0.118  7.30 1.4188 0  987.235 1026.589 -0.0125
O  2455541.017721 12.1701 0.0031 -0.053  6.07 1.4180 0  986.486 1028.024 -0.0125
O  2455541.018960 12.1795 0.0032 -0.042  6.39 1.4173 0  990.273 1027.768 -0.0125
O  2455541.020186 12.1848 0.0029 -0.040  6.24 1.4165 0  992.080 1027.684 -0.0125
O  2455541.021413 12.1805 0.0028 -0.038  6.55 1.4158 0  994.145 1024.527 -0.0125
O  2455541.022640 12.1788 0.0029 -0.050  6.59 1.4151 0  995.112 1028.075 -0.0125
O  2455541.023879 12.1838 0.0028 -0.049  6.72 1.4144 0  996.538 1026.802 -0.0125
O  2455541.025106 12.1781 0.0028 -0.036  6.01 1.4138 0  998.631 1026.936 -0.0125
O  2455541.026332 12.1741 0.0028 -0.036  6.18 1.4131 0 1000.743 1024.327 -0.0125
O  2455541.027559 12.1781 0.0028 -0.043  5.91 1.4126 0  997.460 1027.677 -0.0125
O  2455541.028786 12.1826 0.0028 -0.032  5.88 1.4120 0  995.492 1027.028 -0.0125
O  2455541.030013 12.1793 0.0028 -0.031  5.68 1.4114 0  995.136 1026.709 -0.0125
O  2455541.031240 12.1799 0.0028 -0.041  6.54 1.4109 0  995.188 1024.146 -0.0125
O  2455541.035580 12.1769 0.0028 -0.031  5.94 1.4092 0  993.640 1029.393 -0.0126
O  2455541.036819 12.1766 0.0029 -0.068  6.49 1.4088 0  994.392 1027.871 -0.0126
O  2455541.048625 12.1721 0.0029 -0.043  5.73 1.4060 0  994.771 1030.811 -0.0163
O  2455541.049852 12.1770 0.0029 -0.026  5.24 1.4058 0  993.113 1028.094 -0.0170
O  2455541.800801 12.1751 0.0037 -0.105  3.43 1.9776 0  988.726 1028.819 -0.0058
O  2455541.802016 12.1772 0.0037 -0.094  3.39 1.9717 0  991.084 1028.831 -0.0058
O  2455541.815095 12.1779 0.0036 -0.111  4.13 1.9099 0  984.956 1027.656 -0.0056
O  2455541.816322 12.1795 0.0036 -0.102  3.72 1.9043 0  988.671 1028.658 -0.0056
O  2455541.827642 12.1806 0.0038 -0.203  3.53 1.8544 0  984.896 1028.331 -0.0057
O  2455541.828869 12.1848 0.0038 -0.202  3.63 1.8491 0  987.440 1029.523 -0.0057
O  2455541.839795 12.1707 0.0039 -0.225  3.57 1.8041 0  979.372 1028.127 -0.0060
O  2455541.841011 12.1779 0.0040 -0.256  3.92 1.7992 0  984.335 1028.706 -0.0061
O  2455541.853407 12.1806 0.0035 -0.137  4.15 1.7518 0  979.879 1027.319 -0.0054
O  2455541.854634 12.1830 0.0035 -0.139  5.14 1.7473 0  983.826 1027.621 -0.0054
O  2455541.867111 12.1811 0.0035 -0.101  3.87 1.7034 0  970.824 1030.110 -0.0054
O  2455541.868338 12.1819 0.0034 -0.147  4.20 1.6993 0  977.550 1029.104 -0.0055
O  2455541.880931 12.1800 0.0037 -0.158  4.89 1.6588 0  985.718 1020.649 -0.0068
O  2455541.882158 12.1882 0.0035 -0.106  5.55 1.6550 0  984.864 1020.884 -0.0069
O  2455541.895781 12.1810 0.0039 -0.209  4.29 1.6154 0  985.545 1027.016 -0.0069
O  2455541.906094 12.1885 0.0030 -0.047  6.06 1.5879 0 1012.083 1029.085 -0.0067
O  2455541.907320 12.1793 0.0031 -0.089  5.99 1.5848 0 1011.633 1029.872 -0.0066
O  2455541.938340 12.1815 0.0033 -0.049  5.00 1.5155 0  954.028 1029.935 -0.0051
O  2455541.939555 12.1773 0.0034 -0.058  4.73 1.5132 0  976.929 1030.890 -0.0050
O  2455541.967334 12.1823 0.0032 -0.039  3.46 1.4668 0  990.458 1027.984 -0.0044
O  2455541.968549 12.1800 0.0028 -0.031  3.31 1.4651 0  993.468 1028.741 -0.0044
O  2455541.978862 12.1809 0.0034 -0.028  3.48 1.4516 0  991.453 1028.294 -0.0046
O  2455541.980089 12.1827 0.0028 -0.029  3.71 1.4501 0  994.269 1026.821 -0.0046
O  2455541.991281 12.1832 0.0033 -0.094  3.62 1.4376 0  991.387 1029.770 -0.0050
O  2455541.992508 12.1809 0.0028 -0.049  3.68 1.4364 0  993.623 1026.891 -0.0050
O  2455542.003608 12.1782 0.0032 -0.035  3.63 1.4263 0  991.024 1028.613 -0.0052
O  2455542.004835 12.1791 0.0027 -0.037  3.36 1.4253 0  993.347 1029.538 -0.0050
O  2455542.016421 12.1788 0.0031 -0.038  3.96 1.4171 0  969.181 1029.046 -0.0036
O  2455542.017659 12.1818 0.0031 -0.048  3.49 1.4164 0  979.172 1027.073 -0.0034
O  2455542.029766 12.1836 0.0027 -0.033  3.26 1.4104 0  992.796 1028.934 -0.0042
O  2455542.030993 12.1884 0.0027 -0.034  3.20 1.4099 0  993.007 1028.116 -0.0044
O  2455542.039917 12.1814 0.0029 -0.047  4.27 1.4072 0  948.859 1029.067 -0.0059
O  2455542.041132 12.1829 0.0030 -0.048  3.99 1.4069 0  962.873 1025.770 -0.0062
O  2455542.053181 12.1763 0.0032 -0.036  3.41 1.4053 0  991.223 1030.398 -0.0065
O  2455542.054408 12.1673 0.0033 -0.035  3.59 1.4053 0  992.717 1028.276 -0.0065
O  2455542.832048 12.1780 0.0041 -0.541  4.20 1.8245 0  991.983 1030.055 -0.0122
O  2455542.873496 12.1781 0.0047 -0.532  4.45 1.6736 0  960.340 1026.964 -0.0103
O  2455542.889017 12.1795 0.0044 -0.499  3.92 1.6268 0  964.708 1031.961 -0.0091
O  2455542.936021 12.1843 0.0032 -0.102  4.05 1.5148 0  986.711 1028.448 -0.0076
O  2455542.937247 12.1818 0.0032 -0.303  5.19 1.5124 0  992.079 1024.994 -0.0076
O  2455542.948220 12.1796 0.0030 -0.030  4.24 1.4926 0  990.182 1029.892 -0.0070
O  2455542.949447 12.1878 0.0027 -0.028  4.23 1.4905 0  992.401 1028.764 -0.0069
O  2455542.961380 12.1875 0.0030 -0.029  4.35 1.4716 0  987.381 1026.420 -0.0053
O  2455542.962607 12.1906 0.0027 -0.032  4.42 1.4698 0  991.745 1028.119 -0.0052
O  2455542.972249 12.1871 0.0029 -0.029  4.93 1.4565 0  991.491 1027.537 -0.0050
O  2455542.973475 12.1768 0.0027 -0.029  4.99 1.4549 0  993.820 1026.530 -0.0050
O  2455542.987434 12.1827 0.0028 -0.038  5.03 1.4388 0  989.635 1029.238 -0.0047
O  2455542.988661 12.1778 0.0027 -0.044  4.34 1.4375 0  992.597 1027.700 -0.0047
O  2455543.001474 12.1828 0.0029 -0.033  4.38 1.4259 0  991.220 1027.746 -0.0046
O  2455543.002689 12.1887 0.0027 -0.033  4.85 1.4249 0  992.973 1027.640 -0.0046
O  2455543.014414 12.1877 0.0028 -0.112  4.24 1.4167 0  992.477 1028.895 -0.0047
O  2455543.015641 12.1902 0.0030 -0.200  4.34 1.4160 0  992.584 1029.632 -0.0047
O  2455543.027644 12.1806 0.0039 -0.509  4.55 1.4102 0  986.283 1028.364 -0.0050
O  2455543.028871 12.1850 0.0039 -0.423  4.56 1.4097 0  990.118 1027.790 -0.0050
O  2455543.040943 12.1836 0.0029 -0.143  5.17 1.4064 0  993.743 1027.853 -0.0055
O  2455543.042170 12.1812 0.0028 -0.105  4.46 1.4062 0  993.233 1026.094 -0.0055
O  2455543.053408 12.1793 0.0039 -0.049  4.79 1.4053 1 1054.798 1015.382 -0.0079
O  2455543.054635 12.1706 0.0047 -0.078  4.66 1.4054 1 1055.670 1019.001 -0.0082
O  2455543.796717 12.1960 0.0034 -0.046  5.45 1.9712 0  985.949 1030.809  0.0097
O  2455543.797944 12.2026 0.0035 -0.041  4.02 1.9653 0  989.876 1029.495  0.0100
O  2455543.807100 12.1988 0.0034 -0.045  4.34 1.9219 0  989.690 1027.562  0.0108
O  2455543.808327 12.1936 0.0031 -0.048  5.03 1.9162 0  992.593 1028.373  0.0108
O  2455543.819970 12.1969 0.0031 -0.065  4.38 1.8642 0  992.654 1027.447  0.0110
O  2455543.821197 12.2050 0.0030 -0.058  4.07 1.8589 0  992.254 1029.994  0.0111
O  2455543.832552 12.2037 0.0031 -0.094  4.56 1.8115 0  991.693 1025.415  0.0114
O  2455543.833779 12.2022 0.0030 -0.072  3.98 1.8066 0  993.908 1027.792  0.0114
O  2455543.846719 12.2012 0.0032 -0.175  4.01 1.7566 0  994.479 1028.168  0.0114
O  2455543.847946 12.1997 0.0033 -0.177  4.73 1.7521 0  995.292 1029.910  0.0113
O  2455543.860979 12.1995 0.0030 -0.086  4.30 1.7059 0  995.283 1028.612  0.0106
O  2455543.862205 12.2004 0.0030 -0.072  4.08 1.7018 0  996.013 1028.133  0.0105
O  2455543.874822 12.1969 0.0034 -0.060  4.25 1.6610 0  987.403 1027.816  0.0110
O  2455543.876060 12.2032 0.0034 -0.058  3.61 1.6572 0  989.692 1029.485  0.0111
O  2455543.889047 12.2065 0.0035 -0.051  3.86 1.6191 0  989.049 1026.490  0.0116
O  2455543.890285 12.2054 0.0035 -0.049  3.70 1.6157 0  990.804 1026.820  0.0116
O  2455543.900656 12.2087 0.0034 -0.056  4.37 1.5880 0  990.740 1027.850  0.0120
O  2455543.901871 12.2081 0.0029 -0.052  4.05 1.5849 0  991.653 1026.586  0.0121
O  2455543.912612 12.2010 0.0033 -0.058  4.58 1.5588 0  986.738 1028.884  0.0125
O  2455543.913839 12.2081 0.0034 -0.048  4.41 1.5560 0  990.409 1027.181  0.0125
O  2455543.925413 12.2101 0.0032 -0.058  4.78 1.5307 0  984.276 1026.784  0.0131
O  2455543.926640 12.2004 0.0032 -0.055  4.18 1.5281 0  990.158 1026.902  0.0131
O  2455543.936953 12.2001 0.0034 -0.059  4.28 1.5079 0  988.422 1029.166  0.0138
O  2455543.938168 12.2116 0.0029 -0.060  5.32 1.5056 0  993.157 1027.980  0.0138
O  2455543.951166 12.2068 0.0032 -0.064  4.26 1.4832 0  991.329 1028.225  0.0141
O  2455543.952393 12.2044 0.0028 -0.061  4.48 1.4812 0  994.782 1027.629  0.0142
O  2455543.962220 12.2038 0.0033 -0.063  4.25 1.4664 0  991.481 1028.054  0.0142
O  2455543.963447 12.2095 0.0028 -0.060  5.17 1.4647 0  993.061 1026.282  0.0144
O  2455543.972880 12.2052 0.0028 -0.059  4.42 1.4523 0  992.093 1028.174  0.0157
O  2455543.974095 12.2036 0.0028 -0.057  3.77 1.4508 0  993.855 1026.950  0.0158
O  2455543.987128 12.2108 0.0029 -0.061  4.16 1.4364 0  992.027 1029.988  0.0173
O  2455543.988367 12.2032 0.0029 -0.059  3.90 1.4351 0  994.719 1027.527  0.0173
O  2455543.998066 12.2063 0.0029 -0.060  3.65 1.4264 0  991.708 1029.082  0.0180
O  2455543.999293 12.2080 0.0030 -0.062  3.76 1.4254 0  994.510 1027.801  0.0180
O  2455544.010404 12.2061 0.0035 -0.068  3.75 1.4175 0  985.847 1027.748  0.0186
O  2455544.011631 12.2094 0.0030 -0.061  4.02 1.4168 0  991.952 1027.476  0.0187
O  2455544.021226 12.2061 0.0036 -0.067  3.77 1.4117 0  987.373 1027.576  0.0191
O  2455544.022453 12.2040 0.0030 -0.063  3.71 1.4112 0  991.592 1029.222  0.0192
O  2455544.033032 12.2085 0.0036 -0.067  4.00 1.4075 0  966.952 1031.111  0.0201
O  2455544.034248 12.2080 0.0037 -0.068  4.07 1.4072 0  981.352 1028.661  0.0202
O  2455544.047303 12.2014 0.0040 -0.066  3.54 1.4054 0  991.059 1027.556  0.0181
O  2455544.048530 12.2044 0.0030 -0.066  4.33 1.4053 0  993.435 1026.297  0.0174
O  2455544.796422 12.1796 0.0033 -0.020  3.13 1.9596 0  991.797 1028.071  0.0008
O  2455544.797649 12.1813 0.0038 -0.016  3.17 1.9537 0  990.742 1030.044  0.0008
O  2455544.803680 12.1903 0.0032 -0.018  3.25 1.9252 0  991.700 1026.933  0.0008
O  2455544.804906 12.1874 0.0040 -0.015  3.08 1.9195 0  991.434 1029.529  0.0007
O  2455544.809640 12.1864 0.0040 -0.018  3.11 1.8979 0  990.611 1027.207  0.0005
O  2455544.810856 12.1894 0.0039 -0.015  3.29 1.8924 0  990.930 1028.672  0.0005
O  2455544.815601 12.1866 0.0039 -0.014  3.11 1.8714 0  990.707 1028.335  0.0002
O  2455544.816816 12.1905 0.0031 -0.016  3.52 1.8661 0  993.185 1029.810  0.0002
O  2455544.826319 12.1863 0.0031 -0.015  2.87 1.8259 0  992.053 1028.689 -0.0001
O  2455544.827546 12.1833 0.0030 -0.011  3.07 1.8209 0  993.502 1029.180 -0.0001
O  2455544.834873 12.1888 0.0029 -0.016  3.20 1.7915 0  991.612 1026.854 -0.0002
O  2455544.836111 12.1903 0.0034 -0.014  3.20 1.7867 0  991.053 1029.742 -0.0002
O  2455544.843438 12.1900 0.0029 -0.014  3.37 1.7588 0  992.224 1029.264 -0.0003
O  2455544.844653 12.1880 0.0029 -0.015  3.50 1.7542 0  994.327 1029.314 -0.0004
O  2455544.851945 12.1868 0.0029 -0.021  4.34 1.7279 0  992.399 1029.031 -0.0005
O  2455544.853160 12.1896 0.0029 -0.018  4.17 1.7236 0  992.431 1029.776 -0.0005
O  2455544.860440 12.1868 0.0034 -0.018  3.24 1.6986 0  991.315 1027.627 -0.0006
O  2455544.861667 12.1872 0.0029 -0.017  3.21 1.6945 0  993.409 1026.609 -0.0006
O  2455544.871679 12.1882 0.0033 -0.017  3.18 1.6624 0  991.402 1028.902 -0.0008
O  2455544.872918 12.1930 0.0030 -0.017  3.67 1.6585 0  993.807 1028.066 -0.0008
O  2455544.882629 12.1904 0.0029 -0.020  3.25 1.6297 0  992.472 1028.530 -0.0009
O  2455544.883867 12.1888 0.0029 -0.019  3.31 1.6261 0  992.796 1029.136 -0.0009
O  2455544.893578 12.1821 0.0029 -0.023  3.27 1.5994 0  991.836 1027.566 -0.0006
O  2455544.894805 12.1893 0.0029 -0.015  3.65 1.5962 0  993.514 1029.513 -0.0006
O  2455544.905870 12.1878 0.0029 -0.018  3.25 1.5684 0  991.663 1027.668 -0.0005
O  2455544.907085 12.1843 0.0029 -0.017  3.37 1.5655 0  993.779 1027.773 -0.0005
O  2455544.918069 12.1907 0.0034 -0.020  3.61 1.5405 0  988.294 1026.216 -0.0006
O  2455544.919296 12.1923 0.0029 -0.015  3.44 1.5379 0  992.038 1029.160 -0.0006
O  2455544.930095 12.1949 0.0034 -0.025  3.89 1.5158 0  986.211 1027.936 -0.0005
O  2455544.931311 12.1897 0.0029 -0.017  3.45 1.5134 0  991.903 1028.441 -0.0005
O  2455544.942329 12.1902 0.0034 -0.022  3.81 1.4934 0  988.340 1027.904 -0.0003
O  2455544.943545 12.1921 0.0029 -0.022  3.90 1.4913 0  991.860 1028.875 -0.0003
O  2455544.954575 12.1830 0.0034 -0.019  4.23 1.4737 0  991.233 1027.653 -0.0004
O  2455544.955790 12.1896 0.0028 -0.020  3.46 1.4718 0  994.137 1026.818 -0.0005
O  2455544.968754 12.1902 0.0029 -0.023  3.91 1.4541 0  992.127 1029.098 -0.0001
O  2455544.969981 12.1887 0.0028 -0.019  3.90 1.4525 0  995.046 1026.116  0.0000
O  2455544.979414 12.1860 0.0029 -0.021  4.03 1.4416 0  992.081 1028.615  0.0008
O  2455544.980629 12.1879 0.0029 -0.019  4.08 1.4403 0  994.332 1025.734  0.0009
O  2455544.990595 12.1879 0.0035 -0.023  3.35 1.4305 0  991.334 1028.251  0.0005
O  2455544.991821 12.1884 0.0029 -0.017  3.30 1.4294 0  992.992 1029.776  0.0004
O  2455545.000757 12.1909 0.0034 -0.022  3.52 1.4222 0  980.946 1027.425 -0.0002
O  2455545.001984 12.1952 0.0036 -0.019  3.84 1.4213 0  989.335 1030.250 -0.0003
O  2455545.013084 12.1830 0.0034 -0.024  3.45 1.4144 0  965.483 1028.349 -0.0004
O  2455545.014311 12.1849 0.0034 -0.022  3.94 1.4138 0  978.826 1027.443 -0.0004
O  2455545.023883 12.1843 0.0034 -0.022  3.93 1.4096 0  958.316 1028.180 -0.0006
O  2455545.025109 12.1855 0.0033 -0.012  3.52 1.4091 0  973.006 1026.676 -0.0007
O  2455545.050342 12.1910 0.0034  0.015  3.50 1.4054 1 1053.117 1016.086 -0.0045
O  2455545.051557 12.1846 0.0035  0.030  3.34 1.4055 1 1051.796 1015.858 -0.0049
O  2455545.792319 12.1767 0.0043 -0.011  4.21 1.9663 0  988.874 1027.573 -0.0043
O  2455545.793546 12.1784 0.0045 -0.007  4.80 1.9604 0  991.156 1029.573 -0.0044
O  2455545.803395 12.1778 0.0045 -0.014  4.74 1.9140 0  991.281 1027.035 -0.0046
O  2455545.804622 12.1722 0.0034 -0.006  4.18 1.9084 0  991.864 1028.660 -0.0046
O  2455545.815201 12.1900 0.0046 -0.002  3.82 1.8614 0  990.634 1030.161 -0.0043
O  2455545.816428 12.1865 0.0034 -0.004  4.04 1.8561 0  993.103 1029.157 -0.0043
O  2455545.829091 12.1845 0.0045 -0.009  4.14 1.8037 0  990.115 1029.584 -0.0044
O  2455545.830317 12.1811 0.0033 -0.017  4.74 1.7988 0  992.142 1030.081 -0.0045
O  2455545.843234 12.1812 0.0032 -0.007  4.42 1.7495 0  992.997 1031.091 -0.0049
O  2455545.844461 12.1810 0.0032 -0.004  4.06 1.7450 0  994.107 1029.266 -0.0050
O  2455545.857402 12.1872 0.0032 -0.008  4.31 1.6997 0  997.920 1027.838 -0.0058
O  2455545.858617 12.1861 0.0031 -0.003  4.35 1.6957 0 1000.209 1027.114 -0.0058
O  2455545.871291 12.1765 0.0040 -0.020  4.01 1.6552 0  985.494 1028.429 -0.0056
O  2455545.872529 12.1865 0.0041 -0.013  3.62 1.6515 0  987.243 1027.022 -0.0056
O  2455545.884034 12.1882 0.0039 -0.012  4.70 1.6180 0  987.202 1026.621 -0.0051
O  2455545.885261 12.1810 0.0041 -0.006  3.68 1.6146 0  989.126 1028.498 -0.0051
O  2455545.894220 12.1789 0.0039 -0.013  4.20 1.5907 0  973.993 1023.621 -0.0048
O  2455545.895435 12.1834 0.0038 -0.013  3.62 1.5876 0  982.214 1029.024 -0.0047
O  2455545.907970 12.1871 0.0041 -0.017  3.57 1.5571 0  989.258 1027.854 -0.0043
O  2455545.909197 12.1818 0.0043 -0.012  3.93 1.5543 0  991.046 1029.248 -0.0043
O  2455545.918804 12.1890 0.0039 -0.012  4.16 1.5332 0  980.362 1029.112 -0.0039
O  2455545.920031 12.1838 0.0040 -0.024  4.85 1.5306 0  990.222 1029.870 -0.0039
O  2455545.930123 12.1806 0.0040 -0.016  3.68 1.5106 0  980.306 1025.664 -0.0041
O  2455545.931350 12.1869 0.0040 -0.007  3.53 1.5082 0  987.129 1027.268 -0.0042
O  2455545.940888 12.1813 0.0039 -0.008  3.62 1.4912 0  985.983 1026.742 -0.0046
O  2455545.942115 12.1833 0.0030 -0.007  3.57 1.4892 0  991.529 1027.749 -0.0046
O  2455545.952207 12.1796 0.0039 -0.007  3.95 1.4731 0  990.069 1030.991 -0.0050
O  2455545.953434 12.1884 0.0031 -0.008  4.01 1.4713 0  993.349 1026.761 -0.0050
O  2455545.964476 12.1834 0.0039 -0.012  3.76 1.4561 0  987.005 1027.802 -0.0053
O  2455545.965703 12.1863 0.0043 -0.015  3.79 1.4545 0  990.136 1026.384 -0.0053
O  2455545.975240 12.1812 0.0041 -0.009  3.78 1.4432 0  990.120 1027.972 -0.0052
O  2455545.976456 12.1851 0.0031 -0.009  3.49 1.4419 0  993.969 1027.703 -0.0052
O  2455545.987857 12.1896 0.0042 -0.005  4.61 1.4305 0  990.419 1027.427 -0.0053
O  2455545.989083 12.1892 0.0030 -0.007  3.72 1.4295 0  994.373 1027.819 -0.0053
O  2455546.002024 12.1814 0.0031 -0.014  4.31 1.4194 0  994.503 1027.914 -0.0056
O  2455546.003250 12.1833 0.0031 -0.009  3.62 1.4186 0  996.347 1029.469 -0.0056
O  2455546.012163 12.1779 0.0041 -0.014  4.80 1.4135 0  987.995 1028.008 -0.0050
O  2455546.013378 12.1834 0.0030 -0.014  4.66 1.4129 0  991.769 1028.464 -0.0049
O  2455546.041307 12.1826 0.0032 -0.022  4.34 1.4054 0  992.057 1025.753 -0.0065
O  2455546.042546 12.1848 0.0031 -0.014  4.05 1.4053 0  993.227 1024.315 -0.0067
O  2455546.054479 12.1820 0.0043  0.026  3.73 1.4061 1 1050.927 1016.190 -0.0096
O  2455546.055694 12.1847 0.0048  0.032  3.92 1.4063 1 1051.810 1018.900 -0.0099
O  2455554.764352 12.1801 0.0045  0.004  3.27 1.9841 0  987.826 1028.003 -0.0018
O  2455554.765718 12.1749 0.0045  0.005  3.13 1.9773 0  987.756 1030.008 -0.0018
O  2455554.771574 12.1792 0.0043  0.007  3.26 1.9490 0  986.108 1029.467 -0.0018
O  2455554.772929 12.1798 0.0045  0.003  3.28 1.9426 0  990.521 1029.312 -0.0018
O  2455554.778565 12.1805 0.0044  0.005  3.32 1.9162 0  991.258 1028.497 -0.0018
O  2455554.779931 12.1798 0.0032  0.002  3.56 1.9100 0  993.539 1028.845 -0.0018
O  2455554.785533 12.1839 0.0043  0.007  3.31 1.8847 0  991.000 1028.386 -0.0017
O  2455554.786876 12.1855 0.0031  0.010  3.53 1.8788 0  992.986 1028.404 -0.0017
O  2455554.792501 12.1821 0.0041  0.009  3.30 1.8543 0  990.827 1028.647 -0.0016
O  2455554.793843 12.1855 0.0031  0.011  3.24 1.8486 0  993.185 1029.656 -0.0016
O  2455554.799399 12.1792 0.0041  0.011  3.38 1.8254 0  991.103 1028.583 -0.0015
O  2455554.800742 12.1809 0.0030  0.006  3.50 1.8199 0  993.546 1027.727 -0.0015
O  2455554.807455 12.1874 0.0039  0.009  3.24 1.7930 0  990.960 1028.242 -0.0017
O  2455554.808820 12.1750 0.0030  0.012  3.22 1.7876 0  993.668 1028.653 -0.0018
O  2455554.815024 12.1802 0.0029  0.011  3.34 1.7639 0  991.579 1028.174 -0.0022
O  2455554.816390 12.1911 0.0030  0.014  3.17 1.7587 0  993.777 1028.725 -0.0022
O  2455554.822605 12.1814 0.0029  0.007  3.58 1.7360 0  992.837 1028.092 -0.0026
O  2455554.823994 12.1814 0.0029  0.011  3.48 1.7310 0  992.863 1029.186 -0.0027
O  2455554.830198 12.1767 0.0029  0.008  3.27 1.7094 0  991.615 1028.283 -0.0031
O  2455554.831564 12.1825 0.0030  0.012  3.39 1.7048 0  992.158 1030.458 -0.0032
O  2455554.837803 12.1873 0.0029  0.008  3.66 1.6841 0  992.236 1028.215 -0.0036
O  2455554.839168 12.1815 0.0030  0.010  3.70 1.6796 0  994.180 1028.787 -0.0037
O  2455554.845430 12.1867 0.0030  0.005  3.38 1.6599 0  997.502 1029.136 -0.0042
O  2455554.846796 12.1798 0.0029  0.007  3.33 1.6557 0  998.551 1029.411 -0.0044
O  2455554.852872 12.1811 0.0040 -0.002  3.25 1.6375 0  980.726 1027.739 -0.0050
O  2455554.854250 12.1832 0.0043  0.001  3.18 1.6335 0  982.113 1027.342 -0.0052
O  2455554.860315 12.1849 0.0045 -0.001  3.17 1.6163 0  989.893 1029.407 -0.0058
O  2455554.861680 12.1803 0.0030  0.007  3.40 1.6125 0  992.650 1028.256 -0.0060
O  2455554.867850 12.1790 0.0044  0.004  3.03 1.5959 0  989.389 1027.515 -0.0061
O  2455554.869215 12.1836 0.0031  0.011  3.29 1.5924 0  991.526 1029.480 -0.0061
O  2455554.876287 12.1790 0.0044  0.003  3.38 1.5745 0  989.255 1028.175 -0.0062
O  2455554.877653 12.1822 0.0031  0.005  3.60 1.5712 0  992.663 1028.169 -0.0062
O  2455554.884748 12.1843 0.0044 -0.006  4.49 1.5545 0  991.123 1029.808 -0.0061
O  2455554.886114 12.1811 0.0031  0.002  4.30 1.5514 0  993.308 1029.494 -0.0061
O  2455554.895258 12.1796 0.0042 -0.005  3.58 1.5315 0  980.617 1028.626 -0.0056
O  2455554.896623 12.1783 0.0043  0.002  3.75 1.5287 0  986.344 1030.469 -0.0056
O  2455554.907677 12.1838 0.0043 -0.003  3.36 1.5070 0  982.507 1026.860 -0.0055
O  2455554.909043 12.1777 0.0046 -0.014  3.37 1.5045 0  989.757 1026.162 -0.0056
O  2455554.921485 12.1791 0.0045 -0.006  4.33 1.4831 0  987.562 1028.168 -0.0061
O  2455554.922851 12.1884 0.0030  0.001  3.68 1.4809 0  993.066 1026.765 -0.0062
O  2455554.938059 12.1825 0.0045 -0.007  3.99 1.4588 0  989.381 1028.056 -0.0053
O  2455554.939425 12.1857 0.0030 -0.002  3.61 1.4570 0  993.089 1026.364 -0.0052
O  2455554.952134 12.1806 0.0045 -0.007  3.85 1.4418 0  987.565 1030.881 -0.0052
O  2455554.953476 12.1772 0.0030 -0.002  3.90 1.4404 0  991.731 1026.419 -0.0053
O  2455554.966092 12.1845 0.0040 -0.011  3.89 1.4283 0  972.955 1029.346 -0.0054
O  2455554.967458 12.1856 0.0041 -0.005  4.05 1.4271 0  982.249 1027.937 -0.0053
O  2455554.980097 12.1791 0.0041 -0.009  3.78 1.4179 0  965.773 1028.530 -0.0051
O  2455554.981463 12.1828 0.0039 -0.006  3.55 1.4170 0  974.801 1027.028 -0.0051
O  2455554.995850 12.1852 0.0040 -0.010  3.74 1.4099 0  973.442 1026.687 -0.0045
O  2455554.997216 12.1876 0.0039 -0.007  4.03 1.4094 0  982.067 1028.057 -0.0045
O  2455555.010503 12.1791 0.0040 -0.009  3.99 1.4060 0  986.524 1026.816 -0.0042
O  2455555.011857 12.1803 0.0042 -0.009  3.84 1.4058 0  989.523 1024.965 -0.0041
O  2455555.029462 12.1880 0.0032  0.030  3.47 1.4060 1 1055.908 1016.560 -0.0042
O  2455555.030839 12.1824 0.0031  0.039  3.72 1.4062 1 1055.030 1018.385 -0.0043
O  2455555.044983 12.1833 0.0031  0.034  3.36 1.4102 1 1053.018 1017.605 -0.0047
O  2455555.046349 12.1855 0.0032  0.042  3.26 1.4107 1 1053.182 1017.780 -0.0047
O  2455555.061129 12.1738 0.0051  0.038  3.95 1.4185 1 1053.902 1017.562 -0.0055
O  2455555.062483 12.1713 0.0075  0.041  4.58 1.4194 1 1053.353 1021.117 -0.0056
O  2455555.775554 12.1883 0.0031 -0.009  4.20 1.9177 0  991.529 1027.517 -0.0001
O  2455555.776919 12.1873 0.0031 -0.007  4.55 1.9114 0  994.939 1030.788 -0.0001
O  2455555.784964 12.1854 0.0030 -0.004  4.77 1.8753 0  992.286 1028.526  0.0000
O  2455555.786329 12.1837 0.0030 -0.008  4.50 1.8693 0  991.927 1030.567  0.0001
O  2455555.795624 12.1795 0.0039 -0.025  5.02 1.8298 0  991.473 1026.695  0.0008
O  2455555.796989 12.1882 0.0030 -0.025  4.99 1.8242 0  993.974 1028.939  0.0009
O  2455555.803922 12.1876 0.0030 -0.018  4.43 1.7962 0 1003.122 1028.493  0.0013
O  2455555.805300 12.1883 0.0030 -0.014  4.08 1.7908 0 1001.339 1028.247  0.0013
O  2455555.812950 12.1895 0.0030 -0.026  4.50 1.7615 0 1015.604 1027.388  0.0011
O  2455555.814328 12.1881 0.0030 -0.018  4.62 1.7563 0 1006.899 1029.938  0.0011
O  2455555.823483 12.1879 0.0028 -0.020  4.85 1.7233 0 1010.001 1023.815  0.0009
O  2455555.824849 12.1866 0.0029 -0.020  4.95 1.7185 0 1012.311 1031.122  0.0009
O  2455555.833935 12.1947 0.0035 -0.024  4.89 1.6879 0  985.865 1028.775  0.0010
O  2455555.835300 12.1917 0.0034 -0.014  4.35 1.6834 0  986.167 1030.595  0.0010
O  2455555.843807 12.1882 0.0034 -0.029  5.17 1.6566 0  971.858 1029.130  0.0011
O  2455555.845173 12.1865 0.0034 -0.021  4.13 1.6524 0  972.014 1031.138  0.0011
O  2455555.853727 12.1866 0.0034 -0.018  4.41 1.6272 0  987.974 1029.703  0.0012
O  2455555.855092 12.1879 0.0034 -0.017  3.91 1.6233 0  989.023 1031.587  0.0012
O  2455555.863634 12.1905 0.0036 -0.014  3.79 1.5999 0  987.676 1028.628  0.0012
O  2455555.865000 12.1870 0.0035 -0.016  4.09 1.5963 0  991.073 1029.428  0.0011
O  2455555.875359 12.1853 0.0034 -0.015  3.73 1.5702 0  986.831 1029.439  0.0002
O  2455555.876725 12.1933 0.0036 -0.011  3.71 1.5669 0  988.978 1031.230  0.0001
O  2455555.888149 12.1907 0.0034 -0.015  3.71 1.5409 0  987.273 1028.744 -0.0000
O  2455555.889514 12.1913 0.0037 -0.014  4.00 1.5379 0  990.681 1028.433  0.0000
O  2455555.901147 12.1906 0.0036 -0.019  3.69 1.5142 0  990.241 1028.971  0.0007
O  2455555.902524 12.1858 0.0028 -0.015  3.98 1.5116 0  993.630 1026.625  0.0008
O  2455555.915233 12.1853 0.0035 -0.013  3.61 1.4889 0  990.615 1026.598  0.0017
O  2455555.916587 12.1907 0.0027 -0.012  3.50 1.4866 0  994.314 1025.632  0.0018
O  2455555.930059 12.1905 0.0035 -0.017  4.23 1.4660 0  989.941 1029.130  0.0017
O  2455555.931413 12.1872 0.0028 -0.014  3.69 1.4641 0  992.927 1026.538  0.0016
O  2455555.947525 12.1875 0.0035 -0.025  3.84 1.4439 0  978.927 1027.650  0.0016
O  2455555.948891 12.1883 0.0036 -0.017  3.99 1.4424 0  985.895 1027.996  0.0017
O  2455555.963000 12.1876 0.0036 -0.020  4.36 1.4286 0  987.057 1027.678  0.0035
O  2455555.964377 12.1829 0.0027 -0.021  3.83 1.4274 0  992.173 1025.792  0.0035
O  2455555.979123 12.1906 0.0037 -0.024  4.22 1.4168 0  987.563 1029.429  0.0036
O  2455555.980477 12.1906 0.0029 -0.024  3.95 1.4160 0  991.624 1028.257  0.0037
O  2455555.995269 12.1866 0.0038 -0.029  3.81 1.4091 0  986.340 1027.841  0.0044
O  2455555.996635 12.1936 0.0038 -0.026  3.80 1.4087 0  991.305 1025.303  0.0044
O  2455556.011496 12.1932 0.0038 -0.032  3.79 1.4056 0  987.025 1026.690  0.0041
O  2455556.012862 12.1885 0.0037 -0.028  3.78 1.4055 0  991.361 1024.416  0.0040
O  2455556.027202 12.1935 0.0030  0.016  3.52 1.4061 1 1055.914 1016.558  0.0031
O  2455556.028557 12.1872 0.0028  0.019  3.45 1.4063 1 1055.213 1018.198  0.0030
O  2455556.042990 12.1917 0.0029  0.021  3.55 1.4105 1 1054.528 1017.499  0.0024
O  2455556.044367 12.1922 0.0028  0.022  3.72 1.4110 1 1054.162 1019.808  0.0023
O  2455556.059414 12.1870 0.0040  0.023  3.44 1.4192 1 1054.285 1018.271  0.0003
O  2455556.060779 12.1798 0.0047  0.027  3.79 1.4201 1 1053.483 1017.950  0.0001
O  2455556.763664 12.1706 0.0062 -0.384  4.69 1.9610 0  989.320 1030.196 -0.0042
O  2455556.765030 12.1621 0.0051 -0.571  5.59 1.9544 0  992.277 1030.810 -0.0043
O  2455556.772657 12.1732 0.0081 -0.520  4.81 1.9185 0  988.696 1026.816 -0.0050
O  2455556.774023 12.1729 0.0052 -0.525  4.82 1.9122 0  991.916 1028.102 -0.0051
O  2455556.791778 12.1760 0.0063 -0.438  4.38 1.8345 0  984.024 1027.902 -0.0054
O  2455556.793144 12.1717 0.0068 -0.445  4.83 1.8288 0  988.899 1030.085 -0.0053
O  2455556.801153 12.1743 0.0049 -0.474  4.31 1.7965 0  992.550 1028.839 -0.0049
O  2455556.807831 12.1686 0.0075 -0.443  5.28 1.7706 0  989.689 1028.592 -0.0049
O  2455556.809197 12.1760 0.0039 -0.248  5.11 1.7654 0  994.044 1027.847 -0.0049
O  2455556.815818 12.1810 0.0053 -0.316  4.83 1.7409 0  991.448 1030.357 -0.0049
O  2455556.817183 12.1682 0.0054 -0.569  5.12 1.7360 0  991.735 1030.542 -0.0049
O  2455556.823792 12.1800 0.0038 -0.054  4.85 1.7128 0  989.438 1027.920 -0.0049
O  2455556.825158 12.1812 0.0039 -0.042  5.48 1.7081 0  990.785 1029.872 -0.0048
O  2455556.833283 12.1792 0.0030 -0.070  4.89 1.6812 0  992.389 1028.885 -0.0045
O  2455556.834661 12.1859 0.0030 -0.041  4.87 1.6767 0  993.265 1029.471 -0.0044
O  2455556.842740 12.1793 0.0028 -0.020  5.24 1.6516 0  993.520 1028.975 -0.0041
O  2455556.844105 12.1823 0.0028 -0.014  4.59 1.6474 0  994.963 1027.678 -0.0043
O  2455556.852196 12.1744 0.0041 -0.358  5.48 1.6239 0  991.819 1030.027 -0.0053
O  2455556.853562 12.1748 0.0048 -0.468  4.85 1.6200 0  993.427 1028.295 -0.0055
O  2455556.861640 12.1739 0.0060 -0.346  4.38 1.5980 0  989.196 1028.323 -0.0065
O  2455556.862995 12.1788 0.0053 -0.253  4.74 1.5945 0  990.946 1030.087 -0.0066
O  2455556.872555 12.1807 0.0036 -0.015  5.42 1.5704 0  991.293 1029.750 -0.0052
O  2455556.873932 12.1818 0.0028 -0.009  5.01 1.5671 0  991.737 1028.532 -0.0049
O  2455556.883064 12.1758 0.0036 -0.069  6.87 1.5461 0  979.675 1034.232 -0.0037
O  2455556.884430 12.1872 0.0034 -0.020  4.34 1.5431 0  984.886 1024.443 -0.0038
O  2455556.897174 12.1854 0.0034 -0.017  5.61 1.5167 0  973.936 1027.119 -0.0048
O  2455556.898539 12.1810 0.0035 -0.033  4.78 1.5140 0  987.968 1025.851 -0.0049
O  2455556.911641 12.1827 0.0035 -0.024  5.05 1.4904 0  991.279 1029.184 -0.0048
O  2455556.913007 12.1879 0.0027 -0.020  4.49 1.4881 0  993.654 1027.002 -0.0047
O  2455556.925739 12.1826 0.0036 -0.038  5.85 1.4683 0  991.204 1031.025 -0.0044
O  2455556.927105 12.1738 0.0030 -0.084  6.27 1.4664 0  993.972 1028.010 -0.0045
O  2455556.940172 12.1785 0.0029 -0.042  5.25 1.4493 0 1017.383 1020.976 -0.0052
O  2455556.941549 12.1836 0.0029 -0.034  5.25 1.4477 0 1020.023 1019.088 -0.0052
O  2455556.954212 12.1810 0.0028 -0.025  4.71 1.4342 0  992.634 1026.797 -0.0045
O  2455556.955578 12.1802 0.0028 -0.022  5.25 1.4329 0  996.031 1025.404 -0.0044
O  2455556.984779 12.1823 0.0032 -0.181  5.37 1.4123 0 1007.365 1027.189 -0.0057
O  2455557.013102 12.1830 0.0028 -0.045  3.98 1.4053 0 1009.416 1024.781 -0.0039
O  2455557.028287 12.1870 0.0028  0.003  4.74 1.4068 1 1055.037 1014.842 -0.0042
O  2455557.029653 12.1819 0.0028  0.005  4.60 1.4071 1 1054.234 1017.613 -0.0043
O  2455557.042003 12.1781 0.0028  0.001  5.32 1.4112 1 1054.350 1016.847 -0.0053
O  2455557.043369 12.1793 0.0027  0.015  5.76 1.4118 1 1055.397 1017.026 -0.0054
O  2455557.057188 12.1845 0.0037 -0.015  5.01 1.4195 1 1055.550 1016.375 -0.0067
O  2455557.058554 12.1760 0.0040 -0.018  6.23 1.4204 1 1053.755 1019.069 -0.0069
O  2455563.745820 12.1949 0.0042 -0.596  3.61 1.9555 0  992.558 1030.399  0.0159
O  2455563.790716 12.1957 0.0038 -0.530  3.12 1.7635 0  992.724 1030.472  0.0151
O  2455563.800427 12.1963 0.0035 -0.405  3.48 1.7281 0  992.462 1027.997  0.0168
O  2455563.801793 12.2070 0.0035 -0.370  3.56 1.7233 0  991.525 1029.483  0.0170
O  2455563.809629 12.1974 0.0027 -0.047  3.22 1.6965 0  992.632 1028.472  0.0180
O  2455563.810994 12.2038 0.0027 -0.045  3.18 1.6919 0  994.645 1028.475  0.0181
O  2455563.820080 12.2015 0.0027 -0.036  3.51 1.6628 0  992.965 1027.993  0.0192
O  2455563.821457 12.2009 0.0027 -0.038  3.04 1.6586 0  995.962 1028.914  0.0194
O  2455563.830520 12.2069 0.0030 -0.203  3.29 1.6315 0  992.767 1027.807  0.0193
O  2455563.831886 12.2021 0.0030 -0.188  3.35 1.6276 0  995.649 1027.947  0.0193
O  2455563.840972 12.2036 0.0029 -0.191  3.40 1.6025 0  992.984 1029.278  0.0190
O  2455563.842337 12.2016 0.0032 -0.347  3.31 1.5989 0  994.611 1026.371  0.0189
O  2455563.852222 12.2028 0.0030 -0.206  3.61 1.5737 0  992.048 1029.082  0.0181
O  2455563.853588 12.1997 0.0029 -0.184  3.42 1.5704 0  994.362 1029.072  0.0180
O  2455563.864166 12.1984 0.0027 -0.038  3.51 1.5459 0  992.083 1027.439  0.0176
O  2455563.865532 12.1993 0.0027 -0.036  3.16 1.5429 0  995.126 1027.008  0.0178
O  2455563.879340 12.1951 0.0032 -0.050  3.90 1.5144 0  970.308 1029.688  0.0200
O  2455563.880718 12.2025 0.0032 -0.047  4.47 1.5118 0  974.917 1028.869  0.0202
O  2455563.899746 12.2033 0.0032 -0.049  3.89 1.4788 0  991.346 1027.502  0.0213
O  2455563.901111 12.2065 0.0026 -0.041  3.90 1.4767 0  993.433 1025.879  0.0214
O  2455563.914919 12.2027 0.0032 -0.049  4.15 1.4571 0  965.103 1026.316  0.0224
O  2455563.916285 12.2077 0.0032 -0.038  3.97 1.4553 0  968.614 1024.562  0.0225
O  2455563.934688 12.2027 0.0027 -0.046  4.18 1.4347 0  994.432 1029.845  0.0241
O  2455563.936054 12.2020 0.0027 -0.064  4.10 1.4334 0  995.900 1027.494  0.0242
O  2455563.955649 12.2041 0.0027 -0.048  3.75 1.4179 0  993.790 1029.319  0.0250
O  2455563.957015 12.2073 0.0027 -0.042  3.95 1.4170 0  995.875 1027.861  0.0250
O  2455563.969943 12.2028 0.0035 -0.055  3.53 1.4105 0  990.834 1029.475  0.0246
O  2455563.971321 12.2043 0.0027 -0.052  3.57 1.4100 0  993.237 1028.416  0.0246
O  2455563.985291 12.2062 0.0028 -0.066  3.55 1.4062 0  994.486 1028.364  0.0240
O  2455563.986657 12.2018 0.0027 -0.046  3.58 1.4060 0  996.757 1026.471  0.0241
O  2455563.999701 12.2079 0.0028 -0.004  3.83 1.4054 1 1052.599 1015.086  0.0249
O  2455564.001066 12.2095 0.0028  0.003  3.38 1.4055 1 1052.056 1016.680  0.0250
O  2455564.013358 12.2075 0.0028 -0.028  3.89 1.4078 1 1053.254 1014.974  0.0232
O  2455564.014724 12.2060 0.0029 -0.051  3.57 1.4082 1 1053.512 1016.291  0.0229
O  2455564.027953 12.2001 0.0029 -0.109  4.41 1.4135 1 1052.394 1017.010  0.0218
O  2455564.029308 12.2056 0.0029 -0.093  3.54 1.4142 1 1051.658 1017.916  0.0219
O  2455564.041322 12.2024 0.0028  0.004  3.41 1.4217 1 1053.658 1016.730  0.0227
O  2455564.042687 12.2045 0.0028  0.007  3.46 1.4227 1 1052.735 1018.344  0.0228
O  2455564.053903 12.1989 0.0027  0.015  3.58 1.4320 1 1053.242 1016.525  0.0192
O  2455564.055269 12.2012 0.0027  0.020  3.41 1.4333 1 1053.357 1017.195  0.0188
O  2455565.733323 12.1742 0.0039 -0.041  5.90 1.9899 0  989.728 1025.722  0.0003
O  2455565.734689 12.1782 0.0030 -0.019  5.04 1.9832 0  992.501 1025.753  0.0002
O  2455565.743289 12.1785 0.0029 -0.009  5.27 1.9416 0  992.625 1028.591 -0.0003
O  2455565.744654 12.1715 0.0029 -0.001  4.72 1.9352 0  994.339 1029.161 -0.0004
O  2455565.753103 12.1743 0.0029 -0.019  5.32 1.8963 0  993.398 1022.063 -0.0006
O  2455565.754446 12.1726 0.0029 -0.005  4.83 1.8903 0  994.136 1025.427 -0.0006
O  2455565.762884 12.1746 0.0030 -0.011  5.48 1.8534 0  991.845 1030.561 -0.0009
O  2455565.764261 12.1770 0.0038 -0.015  5.78 1.8475 0  991.243 1031.917 -0.0010
O  2455565.772386 12.1834 0.0029  0.001  5.44 1.8138 0  992.697 1028.848 -0.0015
O  2455565.773763 12.1755 0.0029 -0.002  5.32 1.8083 0  993.229 1029.501 -0.0016
O  2455565.782004 12.1774 0.0036 -0.023  5.56 1.7759 0  990.680 1029.216 -0.0021
O  2455565.783370 12.1740 0.0028 -0.012  5.57 1.7707 0  993.699 1027.633 -0.0021
O  2455565.791622 12.1747 0.0033 -0.037  6.03 1.7401 0  980.543 1031.288 -0.0021
O  2455565.792988 12.1811 0.0035 -0.058  6.21 1.7352 0  982.826 1032.494 -0.0021
O  2455565.801206 12.1781 0.0029 -0.017  6.15 1.7065 0  995.698 1026.649 -0.0020
O  2455565.802572 12.1776 0.0027 -0.016  6.00 1.7019 0  999.113 1026.431 -0.0020
O  2455565.813648 12.1816 0.0027 -0.011  5.80 1.6659 0  991.647 1028.359 -0.0020
O  2455565.815026 12.1775 0.0027 -0.010  5.79 1.6616 0  993.050 1027.192 -0.0020
O  2455565.826102 12.1799 0.0033 -0.024  5.45 1.6286 0  990.769 1030.937 -0.0021
O  2455565.827479 12.1737 0.0027 -0.019  5.12 1.6247 0  993.120 1028.457 -0.0022
O  2455565.838579 12.1780 0.0026 -0.013  5.91 1.5945 0  991.877 1030.491 -0.0024
O  2455565.839945 12.1789 0.0026 -0.003  4.96 1.5909 0  994.057 1029.997 -0.0025
O  2455565.851357 12.1772 0.0030 -0.016  5.12 1.5627 0  990.165 1030.469 -0.0027
O  2455565.852734 12.1773 0.0026 -0.007  5.10 1.5595 0  992.272 1026.373 -0.0027
O  2455565.936381 12.1731 0.0032 -0.023  4.93 1.4282 0  961.744 1030.215 -0.0025
O  2455565.937747 12.1765 0.0032 -0.021  4.65 1.4270 0  978.555 1029.081 -0.0025
O  2455565.951787 12.1804 0.0026 -0.011  3.98 1.4169 0  994.148 1026.887 -0.0014
O  2455565.953152 12.1796 0.0027 -0.003  4.15 1.4161 0  996.437 1024.637 -0.0012
O  2455565.968882 12.1842 0.0027 -0.006  3.83 1.4089 0  992.095 1026.680  0.0000
O  2455565.970259 12.1802 0.0027  0.001  3.71 1.4084 0  994.619 1024.488  0.0000
O  2455565.986370 12.1817 0.0026 -0.000  3.79 1.4054 0  992.241 1028.645  0.0003
O  2455565.987736 12.1851 0.0027  0.003  3.69 1.4053 0  992.494 1025.916  0.0003
O  2455566.000375 12.1832 0.0027  0.000  4.66 1.4061 1 1052.565 1015.062  0.0001
O  2455566.001741 12.1857 0.0028 -0.021  4.32 1.4063 1 1052.510 1016.480  0.0001
O  2455566.014172 12.1789 0.0027  0.043  4.06 1.4098 1 1051.425 1016.683  0.0002
O  2455566.015549 12.1871 0.0027  0.042  3.87 1.4103 1 1051.444 1018.694  0.0002
O  2455566.029600 12.1830 0.0027  0.042  4.13 1.4175 1 1051.608 1017.128  0.0006
O  2455566.030966 12.1810 0.0027  0.052  4.08 1.4183 1 1051.822 1016.530  0.0006
O  2455566.046811 12.1883 0.0028  0.038  3.83 1.4305 1 1052.446 1018.286  0.0017
O  2455566.048177 12.1844 0.0028  0.045  3.97 1.4318 1 1052.650 1017.807  0.0019
O  2455570.723722 12.1784 0.0036 -0.028  4.35 1.9703 0  987.893 1028.013 -0.0005
O  2455570.732415 12.1647 0.0037 -0.007  4.37 1.9288 0  991.459 1028.618 -0.0002
O  2455570.733780 12.1695 0.0029 -0.004  5.26 1.9225 0  992.534 1029.100 -0.0002
O  2455570.740806 12.1756 0.0036 -0.011  3.77 1.8905 0  990.688 1029.176 -0.0000
O  2455570.742183 12.1787 0.0029 -0.004  3.51 1.8843 0  993.702 1028.436 -0.0000
O  2455570.749278 12.1551 0.0052 -0.272  3.52 1.8534 0  989.847 1028.860  0.0002
O  2455570.750655 12.1896 0.0062 -0.560  3.43 1.8476 0  990.266 1029.654  0.0003
O  2455570.758410 12.1763 0.0035 -0.009  3.37 1.8154 0  990.741 1029.143  0.0005
O  2455570.759787 12.1807 0.0029 -0.007  3.41 1.8098 0  993.379 1029.603  0.0006
O  2455570.767519 12.1701 0.0028 -0.007  3.29 1.7793 0  991.583 1030.161  0.0004
O  2455570.768885 12.1763 0.0028 -0.004  3.61 1.7741 0  993.769 1030.813  0.0003
O  2455570.776686 12.1749 0.0034 -0.011  3.79 1.7450 0  991.378 1027.486 -0.0002
O  2455570.778063 12.1726 0.0027 -0.008  4.08 1.7400 0  992.768 1028.585 -0.0003
O  2455570.786327 12.1764 0.0027 -0.011  3.84 1.7109 0  997.212 1029.396 -0.0008
O  2455570.787681 12.1820 0.0028 -0.023  4.48 1.7063 0  999.558 1029.562 -0.0008
O  2455570.796975 12.1768 0.0027 -0.036  5.19 1.6757 0  991.665 1031.650 -0.0011
O  2455570.798353 12.1753 0.0027 -0.011  4.08 1.6713 0  992.815 1028.797 -0.0011
O  2455570.809140 12.1767 0.0027 -0.020  5.32 1.6384 0  994.054 1030.265 -0.0007
O  2455570.810505 12.1803 0.0026 -0.008  3.74 1.6344 0  995.550 1026.393 -0.0006
O  2455570.819823 12.1796 0.0027 -0.009  4.15 1.6082 0  994.042 1028.013  0.0003
O  2455570.821200 12.1791 0.0027 -0.026  4.81 1.6045 0  995.740 1028.449  0.0004
O  2455570.830216 12.1832 0.0033 -0.102  3.60 1.5811 0  988.830 1027.836  0.0003
O  2455570.831570 12.1792 0.0027 -0.102  3.49 1.5777 0  991.731 1029.097  0.0003
O  2455570.842323 12.1798 0.0044 -0.448  4.36 1.5522 0  990.945 1029.075 -0.0000
O  2455570.843700 12.1746 0.0033 -0.424  3.53 1.5491 0  993.113 1029.074 -0.0001
O  2455570.857566 12.1771 0.0042 -0.401  5.45 1.5198 0  987.392 1027.081 -0.0015
O  2455570.858943 12.1733 0.0043 -0.395  3.39 1.5171 0  991.229 1027.849 -0.0016
O  2455571.049199 12.1809 0.0025  0.018  3.82 1.4470 1 1054.360 1018.535 -0.0004
O  2455571.050565 12.1764 0.0025  0.020  3.63 1.4486 1 1054.688 1019.388 -0.0006
O  2455571.724309 12.1617 0.0030 -0.049  6.07 1.9543 0  990.922 1027.834 -0.0006
O  2455571.725686 12.1730 0.0030 -0.018  5.48 1.9477 0  991.274 1028.476 -0.0005
O  2455571.735860 12.1758 0.0029 -0.025  6.12 1.9005 0  989.576 1029.517 -0.0002
O  2455571.737226 12.1770 0.0027 -0.022  5.74 1.8943 0  992.393 1028.539 -0.0002
O  2455571.744332 12.1774 0.0026 -0.014  5.18 1.8630 0  993.211 1028.332 -0.0001
O  2455571.745698 12.1764 0.0026 -0.012  5.54 1.8571 0  994.586 1029.103 -0.0001
O  2455571.755721 12.1768 0.0026 -0.002  5.37 1.8153 0  992.761 1028.617 -0.0003
O  2455571.757087 12.1752 0.0026 -0.005  4.92 1.8097 0  992.607 1028.762 -0.0003
O  2455571.764969 12.1746 0.0026 -0.004  4.60 1.7787 0  993.271 1028.122 -0.0004
O  2455571.766346 12.1724 0.0026 -0.003  4.70 1.7734 0  995.646 1029.598 -0.0004
O  2455571.774193 12.1763 0.0026 -0.004  4.78 1.7442 0  992.593 1029.244 -0.0004
O  2455571.775559 12.1777 0.0026  0.003  4.36 1.7392 0  995.787 1029.034 -0.0004
O  2455571.783430 12.1743 0.0027 -0.014  5.67 1.7115 0  992.546 1029.914 -0.0004
O  2455571.784795 12.1774 0.0026 -0.001  5.28 1.7069 0  993.283 1027.679 -0.0004
O  2455571.793870 12.1709 0.0028 -0.003  5.96 1.6769 0  986.233 1030.772 -0.0005
O  2455571.795247 12.1795 0.0027 -0.006  4.56 1.6725 0  988.539 1028.734 -0.0006
O  2455571.804356 12.1718 0.0026 -0.012  6.17 1.6445 0  993.904 1027.708 -0.0007
O  2455571.805733 12.1769 0.0026 -0.002  4.81 1.6404 0  994.124 1027.272 -0.0008
O  2455571.814853 12.1720 0.0025 -0.012  5.25 1.6144 0  991.804 1024.699 -0.0010
O  2455571.816231 12.1747 0.0025 -0.009  5.39 1.6106 0  993.490 1028.732 -0.0010
O  2455571.825351 12.1698 0.0025 -0.008  4.37 1.5865 0  991.718 1028.976 -0.0011
O  2455571.826717 12.1718 0.0025 -0.005  4.40 1.5830 0  994.633 1029.203 -0.0010
O  2455571.838650 12.1725 0.0027 -0.016  5.24 1.5543 0  984.096 1028.940 -0.0008
O  2455571.840016 12.1793 0.0027 -0.010  4.36 1.5512 0  987.917 1030.277 -0.0008
O  2455571.853858 12.1780 0.0028 -0.028  5.69 1.5218 0  963.819 1028.380 -0.0010
O  2455571.855224 12.1714 0.0028 -0.031  5.64 1.5191 0  972.607 1027.907 -0.0011
O  2455571.869067 12.1756 0.0029 -0.077  5.71 1.4935 0  965.312 1026.604 -0.0013
O  2455571.870444 12.1787 0.0029 -0.083  4.87 1.4911 0  975.888 1027.354 -0.0013
O  2455571.884403 12.1814 0.0031 -0.116  5.02 1.4692 0  968.624 1026.210 -0.0014
O  2455571.885780 12.1728 0.0030 -0.066  5.27 1.4672 0  972.595 1025.098 -0.0015
O  2455571.899669 12.1720 0.0032 -0.098  5.14 1.4490 0  989.758 1029.037 -0.0017
O  2455571.901046 12.1783 0.0026 -0.064  5.30 1.4474 0  995.084 1024.852 -0.0017
O  2455571.914912 12.1740 0.0031 -0.030  5.34 1.4328 0  989.028 1028.391 -0.0014
O  2455571.916289 12.1743 0.0026 -0.045  5.69 1.4315 0  993.831 1026.711 -0.0014
O  2455571.928246 12.1772 0.0031 -0.029  5.22 1.4217 0  989.307 1027.123 -0.0010
O  2455571.929611 12.1756 0.0026 -0.013  4.69 1.4207 0  993.812 1024.742 -0.0010
O  2455571.943616 12.1699 0.0030 -0.015  5.13 1.4125 0  988.439 1023.698 -0.0004
O  2455571.944970 12.1827 0.0026 -0.012  4.85 1.4119 0  992.818 1027.188 -0.0005
O  2455571.959021 12.1748 0.0026 -0.013  5.07 1.4070 0  994.104 1027.376 -0.0009
O  2455571.960387 12.1767 0.0026 -0.007  4.66 1.4067 0  996.807 1023.508 -0.0009
O  2455571.975885 12.1806 0.0028  0.021  5.29 1.4053 1 1057.780 1016.150  0.0004
O  2455571.977251 12.1837 0.0028  0.023  5.29 1.4054 1 1057.323 1018.139  0.0006
O  2455571.989681 12.1738 0.0027  0.019  5.24 1.4072 1 1056.827 1015.200  0.0006
O  2455571.991047 12.1826 0.0028  0.022  5.26 1.4076 1 1056.013 1018.074  0.0005
O  2455572.003292 12.1792 0.0025  0.034  4.97 1.4121 1 1054.513 1013.542 -0.0004
O  2455572.004647 12.1800 0.0027  0.033  4.73 1.4127 1 1054.930 1017.995 -0.0003
O  2455572.020549 12.1809 0.0026  0.017  5.78 1.4224 1 1053.736 1016.701  0.0006
O  2455572.021927 12.1841 0.0026  0.016  6.47 1.4234 1 1054.714 1016.089  0.0007
O  2455572.037864 12.1820 0.0025  0.018  4.63 1.4376 1 1054.449 1016.779 -0.0001
O  2455572.039230 12.1796 0.0026  0.020  5.53 1.4390 1 1054.047 1017.543 -0.0001
O  2455572.051267 12.1731 0.0026  0.002  6.34 1.4527 1 1051.607 1018.707 -0.0008
O  2455572.052645 12.1808 0.0026  0.013  5.72 1.4545 1 1051.049 1018.251 -0.0008
O  2455572.715149 12.1835 0.0033 -0.037  3.39 1.9857 0  987.961 1030.369  0.0148
O  2455572.716515 12.1817 0.0029 -0.036  3.62 1.9789 0  992.066 1027.412  0.0147
O  2455572.725311 12.1815 0.0032 -0.036  3.56 1.9366 0  988.900 1028.607  0.0142
O  2455572.726689 12.1833 0.0032 -0.031  3.87 1.9302 0  989.278 1029.821  0.0141
O  2455572.735184 12.1873 0.0031 -0.031  4.24 1.8913 0  988.671 1026.862  0.0134
O  2455572.736550 12.1870 0.0031 -0.027  4.22 1.8852 0  989.274 1029.863  0.0133
O  2455572.745080 12.1890 0.0031 -0.028  4.21 1.8481 0  987.603 1027.013  0.0127
O  2455572.746457 12.1816 0.0031 -0.025  3.76 1.8423 0  988.668 1030.257  0.0127
O  2455572.756203 12.1821 0.0031 -0.023  3.58 1.8024 0  988.473 1028.977  0.0124
O  2455572.757568 12.1911 0.0030 -0.021  3.45 1.7970 0  990.004 1029.290  0.0123
O  2455572.767383 12.1870 0.0030 -0.026  3.33 1.7592 0  985.868 1030.798  0.0117
O  2455572.768761 12.1860 0.0030 -0.023  3.24 1.7541 0  990.198 1030.342  0.0115
O  2455572.778564 12.1875 0.0030 -0.023  3.73 1.7189 0  989.183 1027.326  0.0106
O  2455572.779941 12.1870 0.0030 -0.020  3.44 1.7142 0  990.744 1027.624  0.0104
O  2455572.788633 12.1873 0.0029 -0.026  3.56 1.6850 0  984.277 1027.907  0.0100
O  2455572.789988 12.1904 0.0030 -0.022  3.74 1.6806 0  987.530 1029.774  0.0100
O  2455572.798992 12.1878 0.0029 -0.026  3.06 1.6524 0  973.547 1027.554  0.0098
O  2455572.800346 12.1878 0.0030 -0.021  3.20 1.6483 0  974.719 1026.889  0.0098
O  2455572.809363 12.1873 0.0031 -0.022  3.35 1.6221 0  973.852 1028.414  0.0101
O  2455572.810717 12.1845 0.0031 -0.027  3.18 1.6183 0  981.556 1028.572  0.0102
O  2455572.821654 12.1892 0.0030 -0.029  4.00 1.5890 0  988.800 1029.123  0.0108
O  2455572.823020 12.1822 0.0031 -0.024  3.55 1.5855 0  990.963 1031.720  0.0109
O  2455572.832905 12.1888 0.0033 -0.031  3.69 1.5614 0  988.641 1028.640  0.0111
O  2455572.834270 12.1952 0.0031 -0.030  3.66 1.5582 0  990.346 1031.197  0.0112
O  2455572.846238 12.1855 0.0031 -0.031  3.86 1.5318 0  982.011 1027.849  0.0110
O  2455572.847604 12.1863 0.0032 -0.024  4.23 1.5290 0  986.110 1027.984  0.0108
O  2455572.862222 12.1922 0.0033 -0.025  4.11 1.5008 0  984.088 1026.381  0.0091
O  2455572.863588 12.1873 0.0033 -0.029  4.03 1.4983 0  988.690 1027.485  0.0090
O  2455572.875706 12.1774 0.0032 -0.028  4.97 1.4782 0  959.355 1029.203  0.0078
O  2455572.877072 12.1788 0.0033 -0.030  5.09 1.4760 0  962.249 1025.787  0.0077
O  2455572.891111 12.1773 0.0033 -0.023  5.12 1.4563 0  958.217 1027.953  0.0076
O  2455572.892477 12.1843 0.0031 -0.028  4.37 1.4545 0  976.719 1027.466  0.0077
O  2455572.906493 12.1828 0.0029 -0.028  4.36 1.4384 0  968.143 1028.419  0.0098
O  2455572.907870 12.1920 0.0030 -0.030  4.20 1.4370 0  980.363 1026.213  0.0103
O  2455572.921817 12.1881 0.0029 -0.051  4.41 1.4245 0  966.253 1025.867  0.0157
O  2455572.923183 12.1917 0.0030 -0.043  4.49 1.4235 0  969.030 1022.928  0.0161
O  2455572.937118 12.1929 0.0030 -0.052  4.64 1.4144 0  988.911 1026.825  0.0170
O  2455572.938484 12.1894 0.0026 -0.048  4.55 1.4137 0  992.577 1025.556  0.0171
O  2455572.952859 12.1856 0.0030 -0.058  4.73 1.4080 0  990.178 1026.316  0.0191
O  2455572.954225 12.1895 0.0026 -0.059  4.47 1.4076 0  992.277 1024.810  0.0193
O  2455572.969144 12.1968 0.0031 -0.068  4.04 1.4053 0  962.940 1026.850  0.0207
O  2455572.970510 12.1908 0.0031 -0.065  4.35 1.4053 0  965.076 1021.968  0.0207
O  2455572.988264 12.1936 0.0026 -0.012  4.96 1.4076 1 1055.094 1016.025  0.0194
O  2455572.989619 12.1913 0.0026 -0.001  3.90 1.4080 1 1054.700 1016.346  0.0191
O  2455573.001852 12.1942 0.0026  0.000  4.57 1.4127 1 1054.821 1016.969  0.0163
O  2455573.003230 12.1954 0.0026  0.002  4.83 1.4134 1 1057.221 1020.706  0.0162
O  2455573.016459 12.1900 0.0026 -0.008  3.32 1.4214 1 1054.507 1017.639  0.0192
O  2455573.017825 12.1980 0.0026 -0.006  3.63 1.4224 1 1054.175 1017.760  0.0196
O  2455573.031957 12.1971 0.0026  0.001  3.56 1.4344 1 1055.402 1017.232  0.0188
O  2455573.033311 12.1933 0.0027  0.007  3.24 1.4358 1 1055.777 1021.404  0.0186
O  2455573.045279 12.1918 0.0026  0.007  3.38 1.4488 1 1054.696 1017.080  0.0162
O  2455573.046644 12.1938 0.0026  0.009  3.39 1.4504 1 1054.850 1019.860  0.0159
O  2455573.058195 12.1905 0.0029  0.006  3.17 1.4655 1 1053.739 1017.372  0.0137
O  2455573.059549 12.1889 0.0028  0.012  3.12 1.4675 1 1053.437 1016.991  0.0135
O  2455574.710438 12.1694 0.0033 -0.021  3.72 1.9821 0  987.300 1027.535 -0.0046
O  2455574.711804 12.1608 0.0034 -0.015  3.67 1.9754 0  990.939 1028.281 -0.0046
O  2455574.724802 12.1687 0.0033 -0.008  3.34 1.9137 0  990.810 1029.676 -0.0043
O  2455574.726156 12.1675 0.0034 -0.007  3.19 1.9075 0  990.875 1029.970 -0.0043
O  2455574.736561 12.1712 0.0031 -0.009  3.33 1.8613 0  990.712 1029.139 -0.0041
O  2455574.737939 12.1726 0.0027 -0.007  3.30 1.8554 0  993.964 1030.472 -0.0041
O  2455574.749686 12.1751 0.0032 -0.010  3.49 1.8066 0  991.067 1028.883 -0.0036
O  2455574.751040 12.1734 0.0028 -0.002  3.46 1.8012 0  991.569 1029.449 -0.0036
O  2455574.764582 12.1751 0.0032 -0.012  3.71 1.7494 0  991.234 1027.197 -0.0032
O  2455574.765948 12.1767 0.0028 -0.007  3.61 1.7445 0  994.076 1028.078 -0.0033
O  2455574.779501 12.1708 0.0027 -0.009  3.19 1.6972 0  992.392 1028.028 -0.0046
O  2455574.780867 12.1707 0.0027 -0.009  3.37 1.6926 0  994.918 1028.469 -0.0048
O  2455574.793205 12.1710 0.0026 -0.011  3.51 1.6535 0  991.801 1028.145 -0.0054
O  2455574.794559 12.1693 0.0027 -0.007  3.53 1.6494 0  993.007 1027.983 -0.0054
O  2455574.806967 12.1675 0.0026 -0.014  3.48 1.6136 0 1001.494 1028.898 -0.0057
O  2455574.808344 12.1707 0.0027 -0.010  3.70 1.6098 0 1003.160 1030.002 -0.0057
O  2455574.820265 12.1689 0.0030 -0.017  3.99 1.5787 0  972.989 1028.500 -0.0056
O  2455574.821619 12.1674 0.0029 -0.010  3.87 1.5754 0  973.958 1027.652 -0.0056
O  2455574.835485 12.1712 0.0030 -0.014  4.09 1.5432 0  986.127 1028.992 -0.0050
O  2455574.836851 12.1729 0.0029 -0.013  4.31 1.5402 0  989.400 1028.162 -0.0049
O  2455574.850775 12.1788 0.0028 -0.011  4.06 1.5118 0  978.938 1027.030 -0.0044
O  2455574.852152 12.1820 0.0029 -0.013  4.35 1.5092 0  979.864 1025.862 -0.0043
O  2455574.866053 12.1724 0.0029 -0.011  3.91 1.4849 0  988.303 1027.609 -0.0039
O  2455574.867430 12.1724 0.0025 -0.011  4.20 1.4826 0  991.923 1027.782 -0.0038
O  2455574.881342 12.1734 0.0025 -0.041  4.28 1.4620 0  992.073 1026.449 -0.0032
O  2455574.882708 12.1750 0.0025 -0.015  4.37 1.4602 0  994.514 1027.169 -0.0031
O  2455574.896597 12.1748 0.0025 -0.013  4.18 1.4432 0  992.926 1026.148 -0.0037
O  2455574.897974 12.1708 0.0025 -0.012  4.21 1.4417 0  994.675 1025.956 -0.0038
O  2455574.913368 12.1762 0.0025 -0.007  3.83 1.4269 0  994.142 1028.738 -0.0029
O  2455574.914745 12.1708 0.0025 -0.009  3.98 1.4258 0  994.599 1028.827 -0.0027
O  2455574.928645 12.1745 0.0025 -0.009  3.62 1.4161 0  993.354 1028.195 -0.0018
O  2455574.930023 12.1770 0.0025 -0.005  3.52 1.4154 0  994.919 1027.521 -0.0018
O  2455574.943935 12.1727 0.0024 -0.013  3.60 1.4091 0  992.853 1028.182 -0.0015
O  2455574.945312 12.1772 0.0025 -0.003  3.97 1.4086 0  994.165 1029.847 -0.0015
O  2455574.961030 12.1689 0.0025 -0.011  3.89 1.4055 0  991.960 1027.807 -0.0017
O  2455574.962396 12.1730 0.0026 -0.007  4.13 1.4054 0  994.138 1028.126 -0.0018
O  2455574.975463 12.1787 0.0027  0.033  4.29 1.4061 1 1052.893 1015.218 -0.0007
O  2455574.976817 12.1791 0.0027  0.031  3.96 1.4063 1 1053.006 1015.142 -0.0006
O  2455574.989109 12.1796 0.0029 -0.077  3.79 1.4096 1 1052.663 1017.068  0.0003
O  2455574.990474 12.1769 0.0027 -0.009  3.80 1.4101 1 1052.308 1015.964  0.0004
O  2455575.002801 12.1760 0.0027 -0.020  3.81 1.4161 1 1053.213 1016.333  0.0013
O  2455575.004155 12.1823 0.0027 -0.020  3.83 1.4169 1 1052.741 1016.835  0.0013
O  2455575.016412 12.1800 0.0028 -0.021  3.93 1.4255 1 1051.649 1015.865  0.0020
O  2455575.017766 12.1786 0.0028 -0.032  3.52 1.4266 1 1051.996 1015.882  0.0020
O  2455575.031829 12.1814 0.0027  0.006  4.07 1.4398 1 1052.677 1016.096  0.0037
O  2455575.033183 12.1818 0.0028 -0.025  4.07 1.4413 1 1053.735 1019.274  0.0039
O  2455575.044734 12.1837 0.0027  0.007  4.13 1.4548 1 1051.841 1019.089  0.0054
O  2455575.046100 12.1838 0.0027  0.010  4.04 1.4566 1 1051.148 1019.854  0.0053
O  2455575.057593 12.1852 0.0030  0.011  3.69 1.4726 1 1053.724 1018.624  0.0049
O  2455575.058959 12.1795 0.0030  0.012  4.08 1.4746 1 1053.893 1022.412  0.0048
O  2455575.707190 12.1740 0.0034 -0.040  4.30 1.9847 0  987.568 1029.653  0.0016
O  2455575.708556 12.1672 0.0033 -0.042  5.06 1.9779 0  990.321 1028.786  0.0015
O  2455575.717607 12.1668 0.0033 -0.024  3.68 1.9345 0  991.027 1027.534  0.0009
O  2455575.718973 12.1694 0.0029 -0.026  4.00 1.9281 0  993.876 1030.451  0.0008
O  2455575.728383 12.1720 0.0028 -0.030  3.77 1.8852 0  991.501 1028.379  0.0009
O  2455575.729748 12.1766 0.0028 -0.023  3.71 1.8792 0  991.801 1030.637  0.0010
O  2455575.742225 12.1754 0.0028 -0.029  3.66 1.8259 0  992.847 1026.798  0.0018
O  2455575.743591 12.1743 0.0027 -0.029  3.75 1.8203 0  994.899 1028.874  0.0020
O  2455575.756126 12.1849 0.0027 -0.036  3.98 1.7709 0  993.189 1027.617  0.0041
O  2455575.757480 12.1780 0.0028 -0.036  4.03 1.7657 0  994.992 1028.099  0.0043
O  2455575.770686 12.1801 0.0028 -0.053  3.95 1.7179 0  991.988 1028.296  0.0066
O  2455575.772052 12.1853 0.0027 -0.039  3.75 1.7132 0  992.229 1029.094  0.0069
O  2455575.782723 12.1845 0.0030 -0.045  3.24 1.6777 0  991.256 1029.529  0.0087
O  2455575.784101 12.1857 0.0027 -0.042  3.57 1.6733 0  992.683 1029.254  0.0088
O  2455575.794760 12.1868 0.0031 -0.048  3.48 1.6406 0  989.588 1027.957  0.0092
O  2455575.796138 12.1820 0.0031 -0.046  3.40 1.6366 0  990.447 1029.993  0.0092
O  2455575.806797 12.1871 0.0031 -0.047  3.45 1.6066 0  990.049 1029.793  0.0094
O  2455575.808163 12.1885 0.0027 -0.044  3.57 1.6029 0  992.209 1027.528  0.0094
O  2455575.819969 12.1880 0.0030 -0.055  3.88 1.5728 0  981.946 1027.704  0.0093
O  2455575.821346 12.1870 0.0029 -0.047  3.92 1.5694 0  983.796 1030.592  0.0093
O  2455575.833927 12.1882 0.0029 -0.055  3.76 1.5406 0  956.883 1027.148  0.0103
O  2455575.835293 12.1851 0.0029 -0.054  3.75 1.5377 0  959.408 1026.445  0.0104
O  2455575.849425 12.1887 0.0030 -0.053  3.58 1.5093 0  972.812 1027.476  0.0117
O  2455575.850779 12.1864 0.0030 -0.051  3.85 1.5067 0  984.739 1026.853  0.0119
O  2455575.866566 12.1880 0.0026 -0.055  3.72 1.4797 0  992.174 1026.489  0.0129
O  2455575.867932 12.1873 0.0026 -0.050  3.38 1.4775 0  995.030 1026.101  0.0128
O  2455575.883673 12.1814 0.0028 -0.054  3.39 1.4553 0  988.164 1027.652  0.0123
O  2455575.885038 12.1857 0.0025 -0.047  3.17 1.4536 0  993.070 1027.636  0.0125
O  2455575.900883 12.1850 0.0028 -0.053  3.41 1.4358 0  990.416 1026.880  0.0143
O  2455575.902249 12.1914 0.0025 -0.051  3.24 1.4345 0  993.804 1025.872  0.0145
O  2455575.918164 12.1843 0.0029 -0.055  3.62 1.4212 0  989.952 1027.975  0.0144
O  2455575.919518 12.1850 0.0025 -0.050  3.30 1.4202 0  993.856 1025.872  0.0143
O  2455575.935340 12.1900 0.0031 -0.058  3.52 1.4113 0  965.360 1028.786  0.0140
O  2455575.936705 12.1895 0.0032 -0.056  3.46 1.4108 0  980.780 1026.363  0.0140
O  2455575.953175 12.1887 0.0030 -0.070  4.17 1.4061 0  955.686 1027.789  0.0140
O  2455575.954553 12.1885 0.0030 -0.070  4.39 1.4059 0  974.794 1026.653  0.0140
O  2455575.968754 12.1898 0.0026 -0.013  3.17 1.4056 1 1054.714 1017.555  0.0150
O  2455575.970108 12.1922 0.0026 -0.008  3.06 1.4057 1 1054.342 1016.909  0.0152
O  2455575.982874 12.1951 0.0026 -0.017  3.73 1.4084 1 1055.782 1017.399  0.0172
O  2455575.984263 12.1942 0.0026 -0.014  3.82 1.4089 1 1055.466 1017.312  0.0171
O  2455575.997076 12.1927 0.0027 -0.009  3.09 1.4144 1 1055.720 1018.608  0.0161
O  2455575.998442 12.1884 0.0026 -0.002  3.21 1.4152 1 1055.443 1017.882  0.0160
O  2455576.010976 12.1859 0.0027 -0.068  4.10 1.4234 1 1053.880 1016.667  0.0154
O  2455576.012342 12.1899 0.0027 -0.008  3.74 1.4245 1 1055.432 1017.070  0.0153
O  2455576.026567 12.1892 0.0026 -0.002  3.91 1.4372 1 1054.757 1017.585  0.0142
O  2455576.027932 12.1914 0.0025  0.000  3.71 1.4386 1 1055.404 1019.617  0.0140
O  2455576.040780 12.1893 0.0025  0.003  3.55 1.4533 1 1051.980 1021.814  0.0117
O  2455576.042157 12.1855 0.0026  0.007  3.39 1.4550 1 1051.870 1021.567  0.0115
O  2455576.054264 12.1863 0.0026  0.007  3.08 1.4717 1 1052.876 1018.184  0.0091
O  2455576.055629 12.1853 0.0026  0.012  3.11 1.4737 1 1053.201 1020.346  0.0089
O  2455576.704405 12.1688 0.0042 -0.033  6.02 1.9849 0  991.326 1028.542 -0.0045
O  2455576.705759 12.1623 0.0031 -0.013  5.50 1.9783 0  992.774 1029.479 -0.0047
O  2455576.713791 12.1617 0.0030 -0.032  4.99 1.9396 0  991.681 1029.448 -0.0061
O  2455576.715157 12.1624 0.0031 -0.040  5.55 1.9331 0  994.603 1030.843 -0.0063
O  2455576.722877 12.1569 0.0043 -0.055  6.48 1.8976 0  991.078 1029.884 -0.0076
O  2455576.724243 12.1637 0.0041 -0.098  6.37 1.8915 0  991.024 1031.191 -0.0074
O  2455576.732345 12.1558 0.0039 -0.067  6.64 1.8560 0  989.519 1029.772 -0.0067
O  2455576.733710 12.1462 0.0030 -0.090  7.03 1.8501 0  992.254 1030.701 -0.0065
O  2455576.744671 12.1614 0.0039 -0.063  6.66 1.8049 0  987.763 1025.946 -0.0061
O  2455576.746037 12.1573 0.0044 -0.179  7.40 1.7995 0  989.419 1025.359 -0.0063
O  2455576.756662 12.1684 0.0037 -0.036  5.75 1.7586 0  988.525 1027.447 -0.0085
O  2455576.758039 12.1627 0.0029 -0.026  6.11 1.7535 0  992.148 1027.633 -0.0088
O  2455576.769127 12.1610 0.0030 -0.113  6.68 1.7139 0  997.666 1031.226 -0.0092
O  2455576.770493 12.1734 0.0034 -0.093  6.80 1.7092 0  997.547 1029.771 -0.0090
O  2455576.778942 12.1616 0.0028 -0.035  6.07 1.6811 0  999.259 1027.430 -0.0082
O  2455576.780308 12.1648 0.0028 -0.033  5.78 1.6767 0  998.081 1029.808 -0.0081
O  2455576.789891 12.1689 0.0029 -0.092  6.79 1.6470 0 1015.409 1028.665 -0.0068
O  2455576.791257 12.1672 0.0032 -0.120  7.28 1.6429 0 1012.064 1027.895 -0.0067
O  2455576.800759 12.1684 0.0028 -0.035  5.77 1.6157 0 1008.832 1028.142 -0.0054
O  2455576.802125 12.1667 0.0028 -0.010  5.10 1.6119 0 1010.362 1028.337 -0.0052
O  2455576.810516 12.1644 0.0027 -0.026  6.20 1.5896 0 1007.930 1028.556 -0.0050
O  2455576.811882 12.1720 0.0028 -0.015  6.05 1.5861 0 1009.118 1027.045 -0.0050
O  2455576.824428 12.1700 0.0032 -0.025  5.26 1.5557 0  986.952 1028.572 -0.0048
O  2455576.825794 12.1686 0.0031 -0.016  4.48 1.5526 0  989.505 1027.390 -0.0048
O  2455576.839602 12.1694 0.0029 -0.024  5.33 1.5231 0  949.230 1026.662 -0.0039
O  2455576.840956 12.1716 0.0030 -0.016  4.47 1.5204 0  952.323 1024.153 -0.0038
O  2455576.853722 12.1690 0.0028 -0.025  4.74 1.4965 0  981.918 1027.776 -0.0041
O  2455576.855100 12.1717 0.0029 -0.020  4.73 1.4941 0  989.936 1026.891 -0.0041
O  2455576.906049 12.1697 0.0029 -0.047  5.63 1.4285 0  961.093 1029.328 -0.0034
O  2455576.907415 12.1675 0.0028 -0.052  5.73 1.4274 0  978.986 1027.658 -0.0033
O  2455576.921836 12.1625 0.0025 -0.045  6.40 1.4169 0  992.188 1026.531 -0.0031
O  2455576.923190 12.1704 0.0025 -0.031  5.57 1.4161 0  994.425 1026.612 -0.0031
O  2455576.937669 12.1656 0.0030 -0.275  6.82 1.4093 0  992.643 1029.281 -0.0042
O  2455576.954255 12.1686 0.0026 -0.089  6.88 1.4056 0  993.647 1026.219 -0.0051
O  2455576.955621 12.1705 0.0027 -0.081  6.67 1.4055 0  992.801 1024.942 -0.0052
O  2455576.967924 12.1753 0.0028 -0.145  6.30 1.4058 1 1049.884 1018.457 -0.0052
O  2455576.969278 12.1777 0.0026 -0.016  6.34 1.4060 1 1052.602 1017.448 -0.0051
O  2455576.982253 12.1748 0.0025  0.013  5.63 1.4091 1 1052.458 1020.165 -0.0043
O  2455576.983619 12.1747 0.0025  0.016  5.63 1.4096 1 1052.284 1019.871 -0.0042
O  2455576.996512 12.1715 0.0025  0.009  5.95 1.4156 1 1052.441 1016.527 -0.0043
O  2455576.997889 12.1752 0.0025  0.004  6.01 1.4164 1 1052.698 1016.258 -0.0043
O  2455577.010783 12.1748 0.0028 -0.135  6.26 1.4254 1 1053.170 1015.039 -0.0046
O  2455577.012160 12.1782 0.0026 -0.040  6.04 1.4265 1 1052.659 1015.752 -0.0047
O  2455577.024776 12.1743 0.0026 -0.006  5.98 1.4382 1 1052.680 1017.776 -0.0051
O  2455577.026142 12.1750 0.0026 -0.044  6.87 1.4396 1 1053.037 1018.988 -0.0051
O  2455577.039614 12.1701 0.0027 -0.029  5.58 1.4552 1 1052.672 1016.413 -0.0049
O  2455577.040980 12.1697 0.0026 -0.045  6.18 1.4570 1 1055.252 1017.516 -0.0049
O  2455577.052959 12.1690 0.0026  0.005  6.27 1.4738 1 1053.995 1018.379 -0.0079
O  2455577.054325 12.1760 0.0026  0.009  6.55 1.4759 1 1053.900 1018.750 -0.0083
O  2455577.701537 12.1675 0.0049 -0.048  3.49 1.9856 0  990.463 1028.999  0.0003
O  2455577.702903 12.1746 0.0033 -0.045  3.48 1.9789 0  993.521 1027.887  0.0003
O  2455577.711005 12.1775 0.0049 -0.056  4.49 1.9399 0  989.997 1026.300 -0.0008
O  2455577.712370 12.1678 0.0036 -0.053  4.43 1.9334 0  991.632 1028.247 -0.0010
O  2455577.720507 12.1710 0.0044 -0.052  3.90 1.8960 0  988.429 1028.021 -0.0022
O  2455577.721861 12.1746 0.0045 -0.043  3.73 1.8900 0  989.633 1028.788 -0.0024
O  2455577.729917 12.1663 0.0043 -0.047  3.43 1.8547 0  987.852 1028.027 -0.0030
O  2455577.731282 12.1687 0.0044 -0.049  3.68 1.8489 0  989.354 1030.236 -0.0031
O  2455577.740634 12.1679 0.0046 -0.079  3.47 1.8102 0  988.736 1026.764 -0.0038
O  2455577.742012 12.1669 0.0044 -0.073  3.20 1.8046 0  989.900 1030.638 -0.0038
O  2455577.751352 12.1634 0.0046 -0.076  3.72 1.7683 0  989.406 1029.116 -0.0039
O  2455577.752729 12.1651 0.0043 -0.071  3.32 1.7631 0  990.225 1031.443 -0.0039
O  2455577.762070 12.1634 0.0042 -0.077  3.21 1.7290 0  989.370 1029.366 -0.0038
O  2455577.763435 12.1655 0.0045 -0.070  3.39 1.7242 0  990.782 1030.478 -0.0037
O  2455577.772810 12.1630 0.0044 -0.084  3.63 1.6923 0  988.444 1028.302 -0.0016
O  2455577.774188 12.1741 0.0033 -0.083  3.66 1.6877 0  991.539 1028.343 -0.0013
O  2455577.782116 12.1712 0.0044 -0.090  3.58 1.6624 0  985.600 1027.417  0.0005
O  2455577.783493 12.1784 0.0044 -0.086  3.75 1.6582 0  987.824 1030.433  0.0006
O  2455577.791468 12.1751 0.0043 -0.096  3.38 1.6343 0  983.871 1029.055  0.0004
O  2455577.792834 12.1756 0.0045 -0.095  3.68 1.6304 0  984.973 1027.341  0.0004
O  2455577.800785 12.1682 0.0042 -0.094  3.72 1.6081 0  981.980 1027.902  0.0002
O  2455577.802162 12.1671 0.0043 -0.093  3.65 1.6044 0  984.557 1027.565  0.0001
O  2455577.809813 12.1692 0.0042 -0.109  3.69 1.5844 0  986.159 1028.846  0.0008
O  2455577.811178 12.1752 0.0043 -0.102  3.77 1.5810 0  988.323 1030.144  0.0009
O  2455577.821341 12.1698 0.0042 -0.107  3.44 1.5566 0  985.484 1029.435  0.0019
O  2455577.822706 12.1749 0.0045 -0.098  4.01 1.5534 0  988.922 1028.583  0.0020
O  2455577.831734 12.1664 0.0041 -0.082  3.74 1.5336 0  987.209 1029.938 -0.0007
O  2455577.833100 12.1676 0.0041 -0.076  3.86 1.5308 0  989.862 1028.651 -0.0012
O  2455577.846167 12.1662 0.0040 -0.066  4.32 1.5052 0  982.634 1029.054 -0.0040
O  2455577.847544 12.1658 0.0038 -0.060  4.11 1.5027 0  984.781 1028.130 -0.0040
O  2455577.861827 12.1712 0.0036 -0.065  4.19 1.4786 0  984.647 1028.209 -0.0037
O  2455577.863181 12.1703 0.0036 -0.056  4.24 1.4765 0  988.155 1029.039 -0.0037
O  2455577.877382 12.1738 0.0037 -0.065  4.21 1.4564 0  990.447 1030.308 -0.0029
O  2455577.878760 12.1667 0.0028 -0.065  4.04 1.4546 0  993.280 1027.914 -0.0028
O  2455577.893031 12.1695 0.0039 -0.085  4.21 1.4383 0  991.245 1028.484 -0.0028
O  2455577.894396 12.1676 0.0029 -0.071  4.06 1.4369 0  993.012 1027.897 -0.0028
O  2455577.908679 12.1752 0.0029 -0.082  3.97 1.4242 0  992.634 1029.867 -0.0020
O  2455577.910033 12.1644 0.0029 -0.078  3.89 1.4231 0  994.886 1027.621 -0.0018
O  2455577.924257 12.1739 0.0029 -0.087  3.96 1.4140 0  993.010 1028.133  0.0006
O  2455577.925612 12.1708 0.0029 -0.081  4.05 1.4133 0  993.128 1029.537  0.0009
O  2455577.939882 12.1747 0.0028 -0.090  3.78 1.4078 0  991.961 1028.390  0.0040
O  2455577.941248 12.1739 0.0029 -0.093  3.85 1.4074 0  993.781 1026.333  0.0043
O  2455577.954385 12.1733 0.0037 -0.086  3.72 1.4054 0  973.804 1026.849  0.0047
O  2455577.955739 12.1753 0.0037 -0.087  3.93 1.4053 0  985.457 1026.143  0.0047
O  2455577.968355 12.1785 0.0029 -0.027  3.95 1.4062 1 1053.562 1014.850  0.0054
O  2455577.969732 12.1850 0.0028 -0.020  3.88 1.4065 1 1053.629 1017.624  0.0055
O  2455577.982487 12.1856 0.0028 -0.029  3.66 1.4102 1 1052.394 1016.861  0.0071
O  2455577.983864 12.1813 0.0029 -0.026  3.95 1.4107 1 1053.236 1019.624  0.0070
O  2455577.996202 12.1821 0.0028 -0.028  3.26 1.4170 1 1052.783 1016.470  0.0062
O  2455577.997579 12.1813 0.0029 -0.028  3.23 1.4179 1 1053.319 1019.442  0.0062
O  2455578.010276 12.1796 0.0028 -0.013  4.11 1.4272 1 1053.247 1017.882  0.0063
O  2455578.011642 12.1838 0.0028 -0.011  4.09 1.4284 1 1053.859 1019.468  0.0064
O  2455578.025357 12.1816 0.0029 -0.053  3.37 1.4416 1 1054.095 1017.787  0.0076
O  2455578.026723 12.1819 0.0031 -0.052  3.39 1.4431 1 1055.571 1017.907  0.0079
O  2455578.042140 12.1849 0.0029 -0.061  3.44 1.4622 1 1054.028 1018.932  0.0114
O  2455578.043505 12.1859 0.0030 -0.051  3.53 1.4641 1 1054.837 1020.161  0.0115
O  2455578.056341 12.1873 0.0032 -0.038  3.40 1.4833 1 1054.835 1019.201  0.0106
O  2455578.057707 12.1853 0.0033 -0.041  3.41 1.4855 1 1054.469 1018.191  0.0105
O  2455578.699027 12.1629 0.0033 -0.041  3.61 1.9846 0  992.249 1027.723 -0.0112
O  2455578.700393 12.1592 0.0033 -0.030  3.51 1.9778 0  992.014 1029.637 -0.0114
O  2455578.708854 12.1564 0.0046 -0.053  4.00 1.9371 0  990.953 1027.981 -0.0119
O  2455578.710231 12.1623 0.0033 -0.023  3.89 1.9307 0  992.999 1028.974 -0.0119
O  2455578.718507 12.1547 0.0032 -0.032  3.85 1.8928 0  991.682 1029.517 -0.0123
O  2455578.719872 12.1560 0.0033 -0.028  3.87 1.8867 0  993.444 1028.842 -0.0124
O  2455578.728101 12.1573 0.0043 -0.032  3.81 1.8508 0  989.216 1029.744 -0.0121
O  2455578.729456 12.1556 0.0032 -0.022  3.67 1.8451 0  992.305 1029.440 -0.0120
O  2455578.739074 12.1587 0.0044 -0.025  3.99 1.8055 0  991.335 1028.548 -0.0112
O  2455578.740439 12.1626 0.0033 -0.020  3.92 1.8000 0  993.062 1028.756 -0.0111
O  2455578.750810 12.1595 0.0032 -0.037  4.28 1.7601 0  993.492 1030.622 -0.0113
O  2455578.752187 12.1587 0.0033 -0.035  4.14 1.7550 0  992.724 1030.871 -0.0114
O  2455578.760185 12.1682 0.0032 -0.074  4.18 1.7260 0  991.775 1026.720 -0.0118
O  2455578.761551 12.1632 0.0035 -0.111  4.41 1.7213 0  993.679 1027.448 -0.0119
O  2455578.769571 12.1634 0.0061 -0.194  4.55 1.6939 0  990.931 1028.281 -0.0129
O  2455578.770926 12.1621 0.0039 -0.191  4.63 1.6895 0  992.364 1026.130 -0.0131
O  2455578.776979 12.1582 0.0033 -0.071  4.92 1.6700 0  992.823 1029.183 -0.0139
O  2455578.778345 12.1597 0.0033 -0.062  4.63 1.6657 0  994.101 1027.896 -0.0140
O  2455578.784768 12.1553 0.0031 -0.029  5.12 1.6460 0  991.749 1029.649 -0.0146
O  2455578.786134 12.1567 0.0032 -0.032  4.78 1.6420 0  993.589 1027.931 -0.0146
O  2455578.792199 12.1628 0.0032 -0.046  5.05 1.6244 0  991.727 1028.761 -0.0146
O  2455578.793565 12.1551 0.0032 -0.070  5.24 1.6205 0  995.522 1026.277 -0.0146
O  2455578.799629 12.1570 0.0030 -0.027  4.95 1.6039 0  992.964 1029.470 -0.0146
O  2455578.800984 12.1626 0.0031 -0.035  5.09 1.6003 0  993.637 1030.258 -0.0146
O  2455578.808078 12.1630 0.0031 -0.045  5.39 1.5819 0  994.177 1025.920 -0.0142
O  2455578.809849 12.1589 0.0032 -0.088  5.14 1.5775 0  996.140 1025.167 -0.0141
O  2455578.818877 12.1603 0.0041 -0.058  5.95 1.5560 0  984.260 1026.088 -0.0134
O  2455578.820243 12.1554 0.0041 -0.043  4.97 1.5528 0  987.970 1027.275 -0.0133
O  2455578.831227 12.1512 0.0041 -0.048  5.39 1.5290 0  985.953 1025.694 -0.0121
O  2455578.832592 12.1586 0.0040 -0.044  4.94 1.5262 0  987.438 1026.746 -0.0119
O  2455578.843565 12.1662 0.0040 -0.046  4.93 1.5050 0  982.444 1026.364 -0.0107
O  2455578.844919 12.1592 0.0041 -0.060  4.78 1.5025 0  987.079 1026.166 -0.0106
O  2455578.857164 12.1582 0.0044 -0.089  4.32 1.4816 0  968.322 1027.908 -0.0105
O  2455578.858530 12.1594 0.0045 -0.099  4.74 1.4795 0  971.688 1024.883 -0.0105
O  2455578.870810 12.1551 0.0046 -0.093  5.12 1.4615 0  990.539 1025.217 -0.0104
O  2455578.872153 12.1597 0.0032 -0.102  4.32 1.4597 0  992.820 1024.188 -0.0104
O  2455578.884444 12.1582 0.0041 -0.073  4.91 1.4446 0  984.891 1026.245 -0.0105
O  2455578.885822 12.1536 0.0041 -0.062  4.58 1.4430 0  986.565 1024.224 -0.0105
O  2455578.899213 12.1540 0.0039 -0.100  4.43 1.4297 0  965.385 1029.035 -0.0106
O  2455578.900590 12.1661 0.0044 -0.113  4.98 1.4285 0  967.925 1025.747 -0.0106
O  2455578.914016 12.1581 0.0040 -0.061  4.72 1.4184 0  989.649 1026.015 -0.0117
O  2455578.915382 12.1623 0.0030 -0.060  4.37 1.4176 0  992.373 1028.359 -0.0118
O  2455578.927755 12.1573 0.0040 -0.085  4.61 1.4111 0  969.765 1031.884 -0.0127
O  2455578.929120 12.1582 0.0044 -0.111  4.39 1.4105 0  971.819 1029.458 -0.0127
O  2455578.959329 12.1648 0.0031 -0.052  3.93 1.4055 1 1054.837 1015.758 -0.0111
O  2455578.960706 12.1604 0.0030 -0.047  4.14 1.4056 1 1055.447 1016.776 -0.0109
O  2455578.974213 12.1699 0.0033 -0.088  3.72 1.4083 1 1052.873 1017.273 -0.0108
O  2455578.975590 12.1668 0.0031 -0.043  3.84 1.4087 1 1053.587 1017.625 -0.0108
O  2455579.004977 12.1621 0.0032 -0.179  4.17 1.4251 1 1053.153 1017.356 -0.0123
O  2455579.006343 12.1636 0.0034 -0.279  4.31 1.4262 1 1054.226 1016.844 -0.0122
O  2455579.021204 12.1710 0.0032 -0.255  4.92 1.4401 1 1055.815 1018.297 -0.0113
O  2455579.022581 12.1667 0.0031 -0.232  5.10 1.4416 1 1057.241 1019.527 -0.0112
O  2455579.035266 12.1677 0.0032 -0.389  4.62 1.4567 1 1053.485 1017.069 -0.0112
O  2455579.036644 12.1588 0.0032 -0.390  4.54 1.4585 1 1054.961 1019.310 -0.0112
O  2455579.698947 12.1438 0.0068 -0.068  4.84 1.9716 0  990.022 1029.005 -0.0123
O  2455579.700313 12.1502 0.0065 -0.041  4.95 1.9649 0  989.394 1030.247 -0.0125
O  2455579.709873 12.1475 0.0064 -0.079  5.07 1.9197 0  967.910 1032.866 -0.0114
O  2455579.711251 12.1470 0.0063 -0.091  5.63 1.9133 0  977.902 1032.267 -0.0111
O  2455579.720602 12.1478 0.0060 -0.079  5.40 1.8714 0  985.868 1028.082 -0.0090
O  2455579.721968 12.1560 0.0058 -0.041  5.04 1.8655 0  986.190 1030.966 -0.0087
O  2455579.735417 12.1480 0.0056 -0.037  5.31 1.8092 0  985.358 1030.026 -0.0101
O  2455579.736783 12.1536 0.0068 -0.182  5.61 1.8037 0  988.691 1028.280 -0.0102
O  2455579.747825 12.1435 0.0073 -0.286  5.43 1.7610 0  965.865 1030.506 -0.0115
O  2455579.749190 12.1283 0.0088 -0.565  6.03 1.7559 0  974.381 1029.478 -0.0117
O  2455579.760637 12.1526 0.0040 -0.135  4.82 1.7150 0 1013.788 1030.630 -0.0130
O  2455579.762003 12.1417 0.0042 -0.062  5.19 1.7103 0  998.375 1029.335 -0.0131
O  2455579.777373 12.1605 0.0036 -0.037  5.03 1.6602 0  997.881 1027.543 -0.0143
O  2455579.778739 12.1601 0.0037 -0.022  5.01 1.6560 0  995.404 1028.118 -0.0144
O  2455579.788392 12.1495 0.0036 -0.038  5.11 1.6275 0 1024.919 1041.826 -0.0143
O  2455579.789769 12.1494 0.0037 -0.048  5.27 1.6236 0 1024.401 1040.357 -0.0142
O  2455579.819468 12.1409 0.0048 -0.351  6.69 1.5484 0  994.892 1031.088 -0.0119
O  2455579.820822 12.1547 0.0064 -0.229  6.40 1.5454 0  986.497 1027.500 -0.0118
O  2455579.844318 12.1533 0.0034 -0.077  6.16 1.4987 0 1021.601 1026.829 -0.0106
O  2455579.855950 12.1609 0.0049 -0.047  4.86 1.4792 0  947.891 1029.614 -0.0109
O  2455579.857316 12.1607 0.0048 -0.030  4.93 1.4771 0  968.016 1029.785 -0.0110
O  2455579.896772 12.1605 0.0049 -0.028  4.53 1.4295 0  955.520 1027.202 -0.0087
O  2455579.922049 12.1623 0.0047 -0.023  4.32 1.4124 0  955.152 1027.663 -0.0092
O  2455579.923415 12.1656 0.0049 -0.022  4.33 1.4118 0  957.298 1026.742 -0.0093
O  2455579.966008 12.1664 0.0034  0.020  3.95 1.4068 1 1055.482 1016.596 -0.0087
O  2455579.967373 12.1628 0.0035  0.022  3.88 1.4071 1 1054.882 1018.521 -0.0085
O  2455579.980105 12.1643 0.0035  0.022  4.16 1.4115 1 1056.896 1015.810 -0.0062
O  2455579.981471 12.1601 0.0034  0.026  4.24 1.4121 1 1055.688 1019.843 -0.0060
O  2455579.995105 12.1646 0.0032  0.020  4.27 1.4198 1 1055.307 1016.189 -0.0065
O  2455579.996471 12.1637 0.0032  0.034  3.81 1.4208 1 1055.054 1017.985 -0.0066
O  2455580.010591 12.1649 0.0035  0.024  3.85 1.4323 1 1055.608 1016.630 -0.0062
O  2455580.011957 12.1656 0.0034  0.023  4.06 1.4336 1 1056.351 1020.587 -0.0061
O  2455580.025579 12.1710 0.0030  0.024  3.94 1.4481 1 1054.579 1018.356 -0.0050
O  2455580.026945 12.1682 0.0030  0.034  3.96 1.4497 1 1054.699 1017.903 -0.0050
O  2455580.039885 12.1662 0.0030  0.023  4.56 1.4666 1 1053.749 1019.548 -0.0050
O  2455580.041251 12.1649 0.0030  0.014  4.98 1.4686 1 1054.156 1017.700 -0.0050
O  2455580.054607 12.1697 0.0030  0.015  4.56 1.4894 1 1053.320 1018.742 -0.0057
O  2455580.055973 12.1713 0.0034  0.020  4.57 1.4918 1 1055.772 1021.453 -0.0058
O  2455580.693832 12.1472 0.0056 -0.030  3.76 1.9833 0  990.177 1027.292 -0.0067
O  2455580.695186 12.1514 0.0037 -0.026  3.61 1.9766 0  992.488 1028.778 -0.0066
O  2455580.703322 12.1608 0.0060 -0.034  3.66 1.9375 0  988.490 1028.951 -0.0059
O  2455580.704688 12.1628 0.0062 -0.026  3.70 1.9311 0  988.726 1029.091 -0.0061
O  2455580.712917 12.1580 0.0053 -0.031  3.86 1.8934 0  989.206 1028.582 -0.0069
O  2455580.714283 12.1589 0.0058 -0.022  3.42 1.8872 0  990.007 1029.100 -0.0070
O  2455580.722524 12.1601 0.0055 -0.031  3.48 1.8513 0  988.251 1029.833 -0.0078
O  2455580.723890 12.1572 0.0056 -0.022  3.72 1.8455 0  990.634 1029.812 -0.0078
O  2455580.732188 12.1614 0.0057 -0.034  3.62 1.8112 0  986.158 1029.488 -0.0074
O  2455580.733554 12.1571 0.0057 -0.027  3.57 1.8057 0  988.828 1029.114 -0.0073
O  2455580.741818 12.1648 0.0059 -0.027  3.92 1.7734 0  986.786 1029.459 -0.0068
O  2455580.743184 12.1590 0.0057 -0.026  3.70 1.7682 0  988.054 1030.470 -0.0068
O  2455580.751737 12.1554 0.0055 -0.028  3.29 1.7367 0  986.023 1027.608 -0.0068
O  2455580.753103 12.1648 0.0056 -0.026  3.65 1.7318 0  987.699 1030.782 -0.0068
O  2455580.761413 12.1602 0.0053 -0.038  4.68 1.7030 0  986.865 1029.669 -0.0068
O  2455580.762767 12.1582 0.0057 -0.025  3.63 1.6984 0  989.027 1027.756 -0.0068
O  2455580.774503 12.1639 0.0054 -0.026  3.67 1.6607 0  990.558 1029.018 -0.0061
O  2455580.775869 12.1683 0.0035 -0.029  3.45 1.6564 0  992.107 1028.604 -0.0060
O  2455580.786123 12.1654 0.0061 -0.037  3.63 1.6261 0  990.346 1029.086 -0.0051
O  2455580.787489 12.1695 0.0036 -0.034  3.81 1.6223 0  991.504 1028.085 -0.0050
O  2455580.797686 12.1652 0.0056 -0.044  3.91 1.5946 0  988.104 1028.171 -0.0038
O  2455580.799040 12.1643 0.0056 -0.033  3.42 1.5911 0  990.616 1030.910 -0.0036
O  2455580.810163 12.1694 0.0059 -0.040  3.58 1.5636 0  990.710 1027.879 -0.0032
O  2455580.811528 12.1673 0.0036 -0.042  3.36 1.5604 0  992.979 1027.573 -0.0032
O  2455580.818623 12.1685 0.0055 -0.047  4.10 1.5443 0  986.658 1025.557 -0.0033
O  2455580.819989 12.1664 0.0059 -0.039  3.62 1.5413 0  990.128 1025.811 -0.0033
O  2455580.830950 12.1677 0.0053 -0.047  4.84 1.5186 0  986.483 1027.471 -0.0038
O  2455580.832316 12.1652 0.0059 -0.044  4.49 1.5159 0  989.522 1027.367 -0.0039
O  2455580.844572 12.1674 0.0057 -0.046  3.92 1.4934 0  978.453 1027.912 -0.0049
O  2455580.845938 12.1634 0.0054 -0.041  4.05 1.4911 0  981.602 1024.729 -0.0052
O  2455580.858160 12.1629 0.0053 -0.041  3.80 1.4717 0  970.931 1025.492 -0.0073
O  2455580.859526 12.1675 0.0053 -0.037  3.46 1.4697 0  980.923 1026.870 -0.0076
O  2455580.871783 12.1613 0.0057 -0.058  4.14 1.4531 0  989.862 1027.516 -0.0087
O  2455580.885406 12.1583 0.0034 -0.039  4.64 1.4377 0  993.705 1028.164 -0.0096
O  2455580.886783 12.1578 0.0044 -0.450  4.99 1.4363 0  996.047 1025.776 -0.0097
O  2455580.899052 12.1584 0.0051 -0.035  4.14 1.4253 0  981.311 1025.997 -0.0107
O  2455580.900417 12.1652 0.0056 -0.029  4.11 1.4242 0  990.043 1027.200 -0.0109
O  2455580.912697 12.1547 0.0034 -0.044  5.38 1.4159 0  993.220 1028.012 -0.0102
O  2455580.914052 12.1550 0.0033 -0.029  4.17 1.4151 0  995.471 1024.632 -0.0100
O  2455580.927697 12.1525 0.0037 -0.088  4.55 1.4090 0 1025.271 1024.837 -0.0089
O  2455580.942234 12.1650 0.0034 -0.036  4.07 1.4057 0  992.416 1028.277 -0.0080
O  2455580.943600 12.1618 0.0033 -0.045  4.61 1.4056 0  991.979 1028.925 -0.0078
O  2455580.957917 12.1673 0.0037 -0.001  4.51 1.4059 1 1055.382 1016.459 -0.0061
O  2455580.959283 12.1627 0.0035  0.002  3.77 1.4061 1 1055.151 1018.335 -0.0059
O  2455580.973126 12.1673 0.0037  0.007  4.37 1.4097 1 1054.963 1018.858 -0.0056
O  2455580.974491 12.1674 0.0037  0.009  4.57 1.4103 1 1054.550 1020.285 -0.0057
O  2455580.989109 12.1697 0.0036  0.004  3.64 1.4177 1 1055.358 1017.454 -0.0052
O  2455580.990487 12.1653 0.0035  0.002  4.05 1.4186 1 1053.864 1019.061 -0.0051
O  2455581.005105 12.1688 0.0035  0.009  3.42 1.4298 1 1055.013 1016.935 -0.0040
O  2455581.006471 12.1698 0.0035  0.007  3.86 1.4310 1 1054.712 1018.586 -0.0040
O  2455581.021112 12.1685 0.0037  0.003  3.71 1.4460 1 1058.846 1016.750 -0.0042
O  2455581.022489 12.1714 0.0037  0.010  3.51 1.4476 1 1058.801 1020.865 -0.0042
O  2455581.036714 12.1711 0.0035  0.000  3.39 1.4660 1 1052.704 1016.644 -0.0036
O  2455581.038079 12.1667 0.0034  0.006  3.58 1.4680 1 1053.651 1016.935 -0.0035
O  2455581.052373 12.1710 0.0032  0.004  3.83 1.4903 1 1052.380 1019.424 -0.0032
O  2455581.053739 12.1694 0.0032  0.011  3.65 1.4926 1 1053.793 1020.791 -0.0032
O  2455581.691690 12.1440 0.0077 -0.090  4.02 1.9804 0  988.729 1027.665 -0.0110
O  2455581.693056 12.1354 0.0076 -0.061  4.71 1.9737 0  991.031 1028.689 -0.0110
O  2455581.703125 12.1430 0.0072 -0.063  5.26 1.9256 0  990.355 1029.137 -0.0110
O  2455581.704468 12.1478 0.0073 -0.053  4.37 1.9194 0  990.188 1029.483 -0.0111
O  2455581.714178 12.1373 0.0069 -0.042  4.38 1.8756 0  990.113 1029.156 -0.0117
O  2455581.715544 12.1464 0.0072 -0.042  4.42 1.8697 0  990.450 1029.977 -0.0118
O  2455581.723958 12.1432 0.0068 -0.056  3.98 1.8338 0  989.489 1029.854 -0.0122
O  2455581.725313 12.1473 0.0071 -0.046  4.53 1.8281 0  990.022 1031.476 -0.0122
O  2455581.733773 12.1452 0.0071 -0.057  4.32 1.7940 0  986.732 1028.231 -0.0120
O  2455581.735139 12.1450 0.0072 -0.050  4.36 1.7887 0  989.846 1028.299 -0.0120
O  2455581.743553 12.1456 0.0069 -0.089  4.95 1.7566 0  986.666 1029.865 -0.0119
O  2455581.744919 12.1434 0.0068 -0.097  5.54 1.7515 0  989.826 1029.376 -0.0119
O  2455581.753333 12.1503 0.0066 -0.049  4.33 1.7214 0  984.685 1027.764 -0.0124
O  2455581.754699 12.1507 0.0069 -0.053  4.56 1.7166 0  987.299 1029.757 -0.0124
O  2455581.764572 12.1511 0.0068 -0.051  4.12 1.6835 0  987.265 1027.307 -0.0129
O  2455581.765938 12.1474 0.0069 -0.038  3.47 1.6791 0  989.156 1027.917 -0.0130
O  2455581.774086 12.1494 0.0068 -0.043  3.95 1.6536 0  988.877 1027.224 -0.0133
O  2455581.775451 12.1586 0.0069 -0.031  3.93 1.6494 0  991.255 1027.083 -0.0134
O  2455581.783553 12.1512 0.0070 -0.033  3.68 1.6257 0  989.424 1028.599 -0.0137
O  2455581.784919 12.1523 0.0068 -0.029  4.22 1.6218 0  989.676 1029.403 -0.0139
O  2455581.793055 12.1455 0.0066 -0.094  4.88 1.5996 0  982.372 1027.056 -0.0146
O  2455581.794410 12.1607 0.0070 -0.065  4.73 1.5960 0  985.617 1028.211 -0.0148
O  2455581.803553 12.1540 0.0037 -0.036  3.74 1.5729 0  992.890 1026.693 -0.0155
O  2455581.804919 12.1521 0.0038 -0.033  3.92 1.5696 0  992.262 1028.848 -0.0154
O  2455581.810856 12.1531 0.0067 -0.036  4.06 1.5556 0  990.284 1027.292 -0.0151
O  2455581.812222 12.1520 0.0039 -0.049  4.78 1.5525 0  992.072 1028.680 -0.0151
O  2455581.818113 12.1566 0.0066 -0.064  4.68 1.5394 0  985.967 1026.899 -0.0148
O  2455581.819479 12.1529 0.0062 -0.042  4.21 1.5365 0  986.363 1026.021 -0.0147
O  2455581.827477 12.1497 0.0036 -0.048  4.18 1.5200 0  996.850 1022.626 -0.0145
O  2455581.828843 12.1577 0.0037 -0.034  4.16 1.5173 0  999.660 1024.777 -0.0144
O  2455581.838623 12.1461 0.0063 -0.052  4.55 1.4991 0  974.418 1028.646 -0.0143
O  2455581.839988 12.1590 0.0064 -0.043  4.42 1.4967 0  983.949 1027.819 -0.0143
O  2455581.853507 12.1559 0.0061 -0.042  3.20 1.4746 0  984.133 1028.403 -0.0149
O  2455581.854861 12.1548 0.0066 -0.033  4.95 1.4725 0  990.330 1026.848 -0.0150
O  2455581.868403 12.1591 0.0063 -0.051  4.13 1.4539 0  980.045 1025.953 -0.0158
O  2455581.869768 12.1596 0.0066 -0.045  3.55 1.4522 0  986.773 1024.695 -0.0160
O  2455581.883333 12.1392 0.0112 -0.246  4.27 1.4370 0  980.710 1026.761 -0.0170
O  2455581.884710 12.1397 0.0099 -0.191  3.77 1.4356 0  987.882 1025.850 -0.0170
O  2455582.688147 12.1511 0.0057 -0.027  3.29 1.9844 0  990.552 1028.401 -0.0080
O  2455582.689501 12.1539 0.0037 -0.022  3.30 1.9777 0  992.422 1029.027 -0.0080
O  2455582.701005 12.1575 0.0057 -0.021  3.15 1.9228 0  990.442 1027.363 -0.0083
O  2455582.702371 12.1538 0.0035 -0.016  3.10 1.9165 0  992.572 1028.885 -0.0083
O  2455582.713309 12.1623 0.0035 -0.019  3.28 1.8675 0  991.733 1029.401 -0.0081
O  2455582.714663 12.1662 0.0036 -0.015  3.43 1.8616 0  993.779 1029.834 -0.0081
O  2455582.725612 12.1595 0.0056 -0.017  3.12 1.8157 0  991.259 1028.932 -0.0080
O  2455582.726978 12.1549 0.0034 -0.016  3.31 1.8102 0  993.249 1027.228 -0.0080
O  2455582.736457 12.1555 0.0033 -0.017  3.33 1.7730 0  991.832 1028.599 -0.0080
O  2455582.737822 12.1619 0.0034 -0.014  3.26 1.7678 0  993.556 1026.947 -0.0080
O  2455582.747325 12.1631 0.0034 -0.019  3.34 1.7329 0  992.276 1029.377 -0.0081
O  2455582.748691 12.1550 0.0032 -0.012  3.34 1.7281 0  993.972 1029.495 -0.0082
O  2455582.759026 12.1535 0.0043 -0.031  3.20 1.6927 0  983.100 1027.993 -0.0084
O  2455582.760392 12.1508 0.0044 -0.027  3.16 1.6882 0  985.607 1031.501 -0.0084
O  2455582.775369 12.1560 0.0044 -0.033  3.35 1.6415 0  968.590 1028.650 -0.0084
O  2455582.776723 12.1597 0.0044 -0.030  3.28 1.6375 0  969.578 1027.558 -0.0084
O  2455582.785241 12.1558 0.0047 -0.030  3.43 1.6133 0  988.606 1029.533 -0.0083
O  2455582.786607 12.1542 0.0050 -0.035  3.26 1.6096 0  989.654 1029.772 -0.0083
O  2455582.797221 12.1608 0.0046 -0.030  3.35 1.5818 0  973.276 1027.809 -0.0081
O  2455582.798586 12.1630 0.0043 -0.025  3.56 1.5784 0  975.264 1028.496 -0.0081
O  2455582.809987 12.1591 0.0042 -0.031  3.63 1.5513 0  973.349 1028.883 -0.0088
O  2455582.811352 12.1642 0.0045 -0.022  3.64 1.5483 0  976.182 1026.322 -0.0089
O  2455582.822602 12.1653 0.0042 -0.022  3.79 1.5243 0  974.345 1030.390 -0.0101
O  2455582.823968 12.1541 0.0042 -0.024  3.80 1.5216 0  979.761 1028.648 -0.0101
O  2455582.835241 12.1616 0.0045 -0.029  3.93 1.5002 0  961.061 1026.060 -0.0099
O  2455582.836607 12.1532 0.0043 -0.027  3.67 1.4978 0  964.415 1025.616 -0.0098
O  2455582.849107 12.1579 0.0044 -0.034  4.22 1.4771 0  984.622 1025.502 -0.0098
O  2455582.850461 12.1671 0.0045 -0.028  3.56 1.4750 0  989.483 1027.047 -0.0098
O  2455582.862938 12.1675 0.0041 -0.029  4.08 1.4574 0  959.885 1027.987 -0.0100
O  2455582.864304 12.1619 0.0044 -0.034  3.89 1.4557 0  963.501 1026.935 -0.0101
O  2455582.876769 12.1629 0.0042 -0.025  4.24 1.4410 0  965.787 1027.483 -0.0106
O  2455582.878146 12.1568 0.0041 -0.024  3.87 1.4395 0  978.276 1027.982 -0.0107
O  2455582.891954 12.1568 0.0042 -0.025  3.85 1.4266 0  963.617 1028.988 -0.0095
O  2455582.918239 12.1597 0.0042 -0.031  3.76 1.4105 0  965.379 1028.905 -0.0077
O  2455582.919593 12.1670 0.0042 -0.024  3.31 1.4100 0  971.831 1026.361 -0.0077
O  2455582.945368 12.1722 0.0033  0.031  3.49 1.4053 1 1055.941 1016.936 -0.0077
O  2455582.946723 12.1622 0.0030  0.029  3.83 1.4054 1 1054.813 1018.664 -0.0076
O  2455582.957672 12.1665 0.0031  0.025  3.22 1.4068 1 1055.589 1016.010 -0.0068
O  2455582.959037 12.1622 0.0030  0.030  3.54 1.4071 1 1054.670 1015.583 -0.0067
O  2455582.972162 12.1660 0.0031  0.029  3.63 1.4116 1 1055.691 1016.450 -0.0062
O  2455582.973528 12.1635 0.0031  0.032  3.24 1.4122 1 1055.658 1018.182 -0.0062
O  2455582.987695 12.1624 0.0030  0.031  3.28 1.4204 1 1055.264 1017.048 -0.0058
O  2455582.989060 12.1602 0.0030  0.035  3.37 1.4213 1 1054.570 1018.637 -0.0058
O  2455583.003273 12.1676 0.0031  0.026  3.74 1.4331 1 1055.306 1017.228 -0.0056
O  2455583.004639 12.1682 0.0031  0.034  3.93 1.4344 1 1054.873 1020.807 -0.0056
O  2455583.018933 12.1640 0.0032  0.029  3.23 1.4499 1 1056.543 1017.491 -0.0053
O  2455583.020299 12.1694 0.0032  0.036  3.36 1.4516 1 1056.695 1020.866 -0.0053
O  2455583.036063 12.1684 0.0031  0.029  3.40 1.4730 1 1054.592 1019.282 -0.0050
O  2455583.037440 12.1594 0.0030  0.037  4.57 1.4751 1 1054.319 1020.264 -0.0049
O  2455583.052232 12.1669 0.0031  0.033  3.88 1.4995 1 1054.247 1020.215 -0.0065
O  2455583.053609 12.1662 0.0032  0.042  3.66 1.5020 1 1054.827 1021.133 -0.0067
O  2455583.687820 12.1622 0.0043 -0.029  3.76 1.9726 0  989.219 1027.248 -0.0042
O  2455583.689186 12.1579 0.0032 -0.027  3.55 1.9659 0  993.013 1025.917 -0.0043
O  2455583.699383 12.1630 0.0043 -0.021  3.32 1.9177 0  989.950 1029.226 -0.0048
O  2455583.700748 12.1589 0.0032 -0.018  3.37 1.9114 0  992.055 1030.372 -0.0049
O  2455583.709545 12.1653 0.0031 -0.021  3.61 1.8720 0  991.630 1029.459 -0.0052
O  2455583.710910 12.1726 0.0032 -0.019  3.40 1.8660 0  993.829 1029.783 -0.0052
O  2455583.721385 12.1633 0.0041 -0.023  3.72 1.8218 0  987.943 1029.271 -0.0055
O  2455583.722751 12.1661 0.0042 -0.021  3.72 1.8163 0  988.631 1030.325 -0.0055
O  2455583.730945 12.1608 0.0032 -0.024  3.43 1.7837 0  992.544 1027.832 -0.0051
O  2455583.732311 12.1667 0.0032 -0.014  3.20 1.7784 0  992.996 1031.376 -0.0051
O  2455583.741362 12.1726 0.0032 -0.015  3.21 1.7446 0  992.190 1029.242 -0.0046
O  2455583.742727 12.1627 0.0032 -0.017  3.26 1.7396 0  992.975 1030.800 -0.0046
O  2455583.751825 12.1625 0.0032 -0.027  3.85 1.7077 0  992.092 1028.962 -0.0047
O  2455583.753202 12.1618 0.0031 -0.018  3.73 1.7030 0  992.328 1028.980 -0.0047
O  2455583.762091 12.1683 0.0043 -0.026  3.97 1.6739 0  990.726 1027.662 -0.0048
O  2455583.763457 12.1681 0.0031 -0.018  3.54 1.6696 0  992.073 1027.094 -0.0048
O  2455583.771339 12.1657 0.0043 -0.018  3.79 1.6454 0  988.902 1028.725 -0.0041
O  2455583.772704 12.1606 0.0043 -0.015  4.26 1.6413 0  990.938 1029.247 -0.0040
O  2455583.780598 12.1652 0.0040 -0.024  3.43 1.6186 0  985.311 1027.579 -0.0033
O  2455583.781964 12.1624 0.0042 -0.022  3.27 1.6148 0  985.790 1027.482 -0.0031
O  2455583.789811 12.1671 0.0040 -0.032  4.38 1.5938 0  954.906 1029.896 -0.0030
O  2455583.791176 12.1641 0.0040 -0.024  4.06 1.5902 0  955.642 1028.885 -0.0029
O  2455583.799950 12.1625 0.0038 -0.030  3.79 1.5684 0  980.693 1028.883 -0.0028
O  2455583.801315 12.1642 0.0037 -0.027  3.81 1.5651 0  981.342 1027.196 -0.0028
O  2455583.810806 12.1655 0.0038 -0.029  3.80 1.5434 0  984.254 1029.863 -0.0032
O  2455583.812172 12.1650 0.0039 -0.027  4.19 1.5404 0  985.224 1029.338 -0.0033
O  2455583.827773 12.1589 0.0039 -0.032  4.09 1.5089 0  985.677 1027.634 -0.0041
O  2455583.829139 12.1629 0.0038 -0.028  4.50 1.5064 0  988.148 1028.230 -0.0041
O  2455583.842276 12.1654 0.0036 -0.028  4.48 1.4836 0  978.545 1027.955 -0.0046
O  2455583.843642 12.1719 0.0039 -0.021  4.53 1.4814 0  985.066 1029.049 -0.0047
O  2455583.856292 12.1652 0.0037 -0.027  4.72 1.4627 0  965.799 1026.693 -0.0063
O  2455583.857658 12.1669 0.0038 -0.023  4.88 1.4608 0  967.987 1025.694 -0.0065
O  2455583.871604 12.1697 0.0039 -0.026  3.84 1.4437 0  983.230 1026.831 -0.0058
O  2455583.872970 12.1633 0.0041 -0.028  4.11 1.4422 0  989.944 1027.140 -0.0055
O  2455583.886940 12.1648 0.0041 -0.025  4.06 1.4285 0  955.311 1028.047 -0.0042
O  2455583.888317 12.1648 0.0041 -0.026  3.79 1.4274 0  958.171 1025.502 -0.0043
O  2455583.902299 12.1649 0.0041 -0.028  4.30 1.4172 0  954.039 1026.485 -0.0051
O  2455583.903664 12.1641 0.0041 -0.030  3.92 1.4164 0  974.521 1029.884 -0.0051
O  2455583.917611 12.1683 0.0042 -0.023  3.89 1.4097 0  958.992 1027.546 -0.0053
O  2455583.918977 12.1664 0.0041 -0.030  3.90 1.4092 0  975.405 1026.343 -0.0053
O  2455583.934093 12.1613 0.0041 -0.023  3.65 1.4057 0  962.194 1029.281 -0.0057
O  2455583.935470 12.1647 0.0041 -0.025  3.69 1.4056 0  978.207 1026.835 -0.0057
O  2455583.948398 12.1649 0.0031  0.021  3.60 1.4057 1 1056.140 1015.992 -0.0058
O  2455583.949764 12.1640 0.0030  0.024  3.81 1.4059 1 1056.204 1018.387 -0.0057
O  2455583.963155 12.1586 0.0031  0.018  3.42 1.4091 1 1056.151 1017.000 -0.0054
O  2455583.964521 12.1635 0.0032  0.024  3.33 1.4096 1 1055.678 1019.247 -0.0054
O  2455583.977889 12.1730 0.0032  0.017  3.23 1.4159 1 1056.229 1015.864 -0.0059
O  2455583.979255 12.1713 0.0032  0.026  3.38 1.4167 1 1055.610 1016.316 -0.0059
O  2455583.993085 12.1624 0.0030  0.022  3.48 1.4265 1 1054.793 1015.821 -0.0051
O  2455583.994463 12.1638 0.0030  0.022  3.44 1.4277 1 1054.943 1018.650 -0.0050
O  2455584.007773 12.1637 0.0032  0.023  3.54 1.4404 1 1056.235 1017.520 -0.0047
O  2455584.009139 12.1677 0.0033  0.029  3.47 1.4418 1 1056.401 1020.022 -0.0048
O  2455584.021500 12.1627 0.0030  0.023  3.61 1.4565 1 1053.466 1019.058 -0.0059
O  2455584.022854 12.1721 0.0030  0.023  3.64 1.4583 1 1053.459 1020.652 -0.0060
O  2455584.037368 12.1707 0.0031  0.018  3.68 1.4792 1 1054.802 1019.216 -0.0059
O  2455584.038734 12.1642 0.0030  0.025  3.47 1.4813 1 1054.671 1018.578 -0.0059
O  2455584.053039 12.1573 0.0032  0.019  3.32 1.5059 1 1053.506 1018.539 -0.0060
O  2455584.054393 12.1600 0.0032  0.029  3.60 1.5085 1 1054.487 1020.541 -0.0060
O  2455584.684229 12.1598 0.0038 -0.073  4.39 1.9768 0  985.911 1028.133 -0.0021
O  2455584.685606 12.1539 0.0038 -0.072  4.69 1.9700 0  991.479 1029.084 -0.0021
O  2455584.695884 12.1678 0.0040 -0.080  4.30 1.9212 0  990.650 1030.840 -0.0027
O  2455584.697250 12.1634 0.0030 -0.038  4.99 1.9149 0  991.846 1030.063 -0.0028
O  2455584.707227 12.1683 0.0030 -0.032  3.84 1.8702 0  991.533 1030.267 -0.0030
O  2455584.708592 12.1688 0.0030 -0.027  3.77 1.8642 0  991.740 1031.734 -0.0029
O  2455584.718916 12.1623 0.0041 -0.086  4.45 1.8208 0  990.209 1026.969 -0.0026
O  2455584.720294 12.1577 0.0032 -0.078  5.64 1.8151 0  992.353 1031.932 -0.0026
O  2455584.730155 12.1635 0.0029 -0.034  4.06 1.7762 0  991.866 1026.374 -0.0027
O  2455584.731520 12.1691 0.0030 -0.022  3.63 1.7710 0  994.553 1028.731 -0.0027
O  2455584.741358 12.1665 0.0037 -0.034  3.99 1.7347 0  991.013 1029.133 -0.0029
O  2455584.742724 12.1657 0.0029 -0.023  3.63 1.7298 0  993.210 1028.544 -0.0029
O  2455584.753349 12.1710 0.0035 -0.031  3.84 1.6934 0  984.400 1027.270 -0.0023
O  2455584.754715 12.1771 0.0037 -0.026  3.78 1.6889 0  985.732 1030.365 -0.0022
O  2455584.762817 12.1718 0.0037 -0.032  4.59 1.6630 0  984.410 1027.113 -0.0018
O  2455584.764171 12.1653 0.0036 -0.029  3.92 1.6588 0  984.924 1026.680 -0.0017
O  2455584.772377 12.1673 0.0037 -0.031  5.06 1.6343 0  985.174 1029.872 -0.0016
O  2455584.773743 12.1630 0.0035 -0.033  4.41 1.6303 0  987.699 1028.696 -0.0016
O  2455584.781844 12.1706 0.0035 -0.029  4.93 1.6077 0  984.266 1023.518 -0.0014
O  2455584.783210 12.1710 0.0034 -0.032  3.69 1.6040 0  985.117 1020.814 -0.0014
O  2455584.791428 12.1663 0.0034 -0.024  3.84 1.5826 0  983.578 1025.995 -0.0018
O  2455584.792793 12.1691 0.0037 -0.028  3.95 1.5792 0  986.585 1029.648 -0.0018
O  2455584.805235 12.1679 0.0028 -0.031  3.81 1.5497 0  994.756 1031.191 -0.0022
O  2455584.806613 12.1668 0.0028 -0.034  3.93 1.5467 0  995.875 1029.936 -0.0021
O  2455584.819506 12.1668 0.0034 -0.038  3.91 1.5196 0  990.461 1028.475 -0.0017
O  2455584.820872 12.1703 0.0034 -0.038  4.80 1.5169 0  990.306 1029.130 -0.0017
O  2455584.833187 12.1681 0.0033 -0.033  4.79 1.4942 0  985.861 1024.589 -0.0020
O  2455584.834564 12.1630 0.0032 -0.032  3.62 1.4919 0  988.894 1025.939 -0.0021
O  2455584.847689 12.1704 0.0033 -0.037  3.90 1.4710 0  990.049 1031.123 -0.0024
O  2455584.849055 12.1696 0.0027 -0.031  3.59 1.4690 0  993.583 1027.929 -0.0024
O  2455584.862145 12.1708 0.0027 -0.030  3.81 1.4515 0  993.000 1030.084 -0.0025
O  2455584.863511 12.1702 0.0027 -0.034  3.68 1.4499 0  995.280 1027.392 -0.0025
O  2455584.876624 12.1660 0.0034 -0.087  5.73 1.4355 0  981.356 1024.050 -0.0035
O  2455584.877990 12.1730 0.0032 -0.049  5.75 1.4342 0  983.610 1026.008 -0.0036
O  2455584.891092 12.1651 0.0034 -0.064  5.70 1.4230 0  990.894 1029.605 -0.0034
O  2455584.905698 12.1713 0.0027 -0.042  4.29 1.4138 0  993.151 1028.867 -0.0025
O  2455584.907075 12.1713 0.0027 -0.045  4.95 1.4131 0  993.102 1029.406 -0.0024
O  2455584.921115 12.1702 0.0027 -0.036  4.56 1.4077 0  991.790 1028.914 -0.0017
O  2455584.922492 12.1678 0.0026 -0.031  4.44 1.4073 0  993.074 1026.668 -0.0016
O  2455584.935293 12.1722 0.0031 -0.037  3.95 1.4054 0  984.329 1028.210 -0.0015
O  2455584.936659 12.1682 0.0031 -0.027  4.08 1.4053 0  986.290 1024.493 -0.0015
O  2455584.949853 12.1750 0.0028  0.012  3.96 1.4063 1 1054.852 1017.266 -0.0021
O  2455584.951219 12.1743 0.0027  0.010  4.16 1.4066 1 1055.413 1017.166 -0.0022
O  2455584.965050 12.1680 0.0028  0.020  3.90 1.4109 1 1055.555 1016.252 -0.0033
O  2455584.966415 12.1687 0.0027  0.021  3.72 1.4114 1 1054.752 1017.643 -0.0034
O  2455584.980119 12.1691 0.0027  0.022  3.67 1.4189 1 1055.095 1017.301 -0.0042
O  2455584.981485 12.1705 0.0027  0.024  3.96 1.4199 1 1054.774 1018.931 -0.0042
O  2455584.993788 12.1751 0.0027  0.024  4.10 1.4294 1 1053.262 1017.905 -0.0046
O  2455584.995154 12.1664 0.0027  0.022  3.95 1.4306 1 1053.632 1019.895 -0.0047
O  2455585.008915 12.1646 0.0027  0.025  4.01 1.4446 1 1054.844 1019.233 -0.0054
O  2455585.010281 12.1740 0.0027  0.022  3.93 1.4462 1 1055.298 1020.522 -0.0055
O  2455585.025096 12.1690 0.0029  0.017  4.51 1.4650 1 1056.198 1016.875 -0.0062
O  2455585.026473 12.1686 0.0030  0.017  4.89 1.4670 1 1056.795 1019.117 -0.0060
O  2455585.038823 12.1697 0.0029 -0.006  6.02 1.4859 1 1052.954 1019.315 -0.0044
O  2455585.040188 12.1672 0.0028  0.011  5.70 1.4882 1 1055.300 1020.555 -0.0042
O  2455585.052549 12.1719 0.0029  0.015  5.03 1.5101 1 1053.765 1019.977 -0.0045
O  2455585.053915 12.1737 0.0028  0.012  5.28 1.5127 1 1054.249 1021.322 -0.0045
O  2455585.680973 12.1663 0.0031 -0.022  4.05 1.9793 0  985.789 1029.038 -0.0001
O  2455585.682338 12.1644 0.0032 -0.016  3.96 1.9726 0  990.927 1029.246 -0.0000
O  2455585.691632 12.1708 0.0031 -0.023  4.89 1.9282 0  991.408 1029.445  0.0001
O  2455585.692986 12.1715 0.0027 -0.014  4.78 1.9219 0  993.894 1030.587  0.0001
O  2455585.701979 12.1674 0.0029 -0.022  4.14 1.8812 0  991.316 1029.185  0.0002
O  2455585.703345 12.1695 0.0027 -0.016  4.05 1.8752 0  993.784 1030.238  0.0002
O  2455585.712361 12.1754 0.0029 -0.021  4.90 1.8365 0  990.662 1030.053 -0.0006
O  2455585.713727 12.1716 0.0026 -0.017  4.95 1.8309 0  993.199 1028.729 -0.0007
O  2455585.723519 12.1666 0.0032 -0.060  6.30 1.7913 0  983.638 1026.974 -0.0015
O  2455585.724896 12.1611 0.0035 -0.106  6.80 1.7860 0  989.373 1027.504 -0.0015
O  2455585.735012 12.1663 0.0031 -0.054  6.04 1.7478 0  989.331 1027.522 -0.0014
O  2455585.736389 12.1661 0.0027 -0.051  6.11 1.7428 0  991.562 1027.992 -0.0013
O  2455585.746725 12.1690 0.0042 -0.126  7.22 1.7065 0  978.774 1029.950 -0.0016
O  2455585.748102 12.1729 0.0033 -0.093  6.92 1.7018 0  979.775 1029.763 -0.0018
O  2455585.757107 12.1701 0.0035 -0.078  6.45 1.6724 0  989.738 1028.768 -0.0026
O  2455585.758472 12.1748 0.0032 -0.059  6.69 1.6680 0  990.151 1031.063 -0.0027
O  2455585.767465 12.1704 0.0033 -0.086  6.32 1.6406 0  987.268 1031.300 -0.0031
O  2455585.768831 12.1638 0.0033 -0.062  6.55 1.6366 0  989.343 1033.546 -0.0031
O  2455585.777859 12.1684 0.0030 -0.055  5.78 1.6111 0  975.149 1029.287 -0.0030
O  2455585.779225 12.1662 0.0032 -0.054  6.06 1.6074 0  976.373 1030.795 -0.0030
O  2455585.788461 12.1756 0.0032 -0.059  6.57 1.5832 0  989.279 1031.067 -0.0019
O  2455585.789826 12.1721 0.0030 -0.060  6.63 1.5798 0  991.799 1031.379 -0.0017
O  2455585.800509 12.1724 0.0035 -0.065  7.00 1.5543 0  989.139 1029.345  0.0004
O  2455585.801886 12.1759 0.0033 -0.045  6.46 1.5511 0  989.292 1027.456  0.0006
O  2455585.811736 12.1739 0.0038 -0.092  6.81 1.5298 0  989.827 1028.759  0.0002
O  2455585.813102 12.1798 0.0028 -0.043  5.46 1.5270 0  991.688 1030.495  0.0001
O  2455585.827025 12.1764 0.0032 -0.041  5.84 1.5003 0  989.319 1029.022  0.0002
O  2455585.828391 12.1790 0.0027 -0.032  4.46 1.4978 0  993.367 1030.318  0.0005
O  2455585.842361 12.1760 0.0033 -0.059  5.37 1.4749 0  990.843 1029.144  0.0031
O  2455585.843738 12.1743 0.0027 -0.046  5.35 1.4728 0  994.129 1027.889  0.0034
O  2455585.857627 12.1806 0.0027 -0.043  4.63 1.4537 0  992.532 1033.679  0.0071
O  2455585.858993 12.1887 0.0028 -0.061  6.06 1.4520 0  995.149 1034.211  0.0074
O  2455585.872881 12.1687 0.0042 -0.477  5.01 1.4365 0  992.691 1026.637 -0.0015
O  2455585.913992 12.1741 0.0027 -0.058  5.11 1.4090 0  995.831 1027.420  0.0015
O  2455585.915358 12.1852 0.0027 -0.049  5.06 1.4086 0  996.927 1026.942  0.0021
O  2455585.931342 12.1788 0.0027 -0.054  4.36 1.4055 0  993.138 1025.917  0.0077
O  2455585.932708 12.1775 0.0027 -0.047  4.11 1.4054 0  993.693 1023.028  0.0082
O  2455585.945763 12.1802 0.0027 -0.012  4.05 1.4061 1 1052.578 1015.518  0.0113
O  2455585.947140 12.1833 0.0027 -0.005  3.61 1.4063 1 1052.944 1017.777  0.0113
O  2455585.959455 12.1846 0.0027 -0.003  4.00 1.4097 1 1052.227 1015.389  0.0112
O  2455585.960821 12.1807 0.0027  0.002  3.69 1.4103 1 1052.286 1017.835  0.0112
O  2455585.973112 12.1828 0.0027 -0.005  4.04 1.4163 1 1052.834 1015.659  0.0127
O  2455585.974478 12.1834 0.0027 -0.004  3.83 1.4171 1 1052.491 1017.824  0.0130
O  2455585.986515 12.1855 0.0028 -0.010  3.57 1.4256 1 1052.464 1014.788  0.0146
O  2455585.987881 12.1898 0.0028 -0.007  3.77 1.4267 1 1052.012 1018.065  0.0148
O  2455586.000010 12.1876 0.0028 -0.006  3.27 1.4380 1 1052.880 1016.700  0.0161
O  2455586.001376 12.1852 0.0027  0.001  3.32 1.4394 1 1053.168 1018.175  0.0163
O  2455586.013552 12.1885 0.0027 -0.007  3.35 1.4534 1 1051.017 1018.385  0.0152
O  2455586.014929 12.1888 0.0028 -0.001  3.55 1.4551 1 1051.534 1019.267  0.0151
O  2455586.029351 12.1861 0.0028 -0.003  3.26 1.4753 1 1054.963 1017.307  0.0141
O  2455586.030716 12.1898 0.0028  0.005  3.59 1.4773 1 1054.749 1020.304  0.0141
O  2455586.043957 12.1880 0.0028  0.005  3.51 1.4994 1 1053.406 1019.390  0.0139
O  2455586.045323 12.1892 0.0028  0.005  3.43 1.5018 1 1054.449 1020.729  0.0139
O  2455586.058575 12.1926 0.0032 -0.003  4.20 1.5274 1 1053.462 1018.415  0.0133
O  2455586.059941 12.1927 0.0036 -0.003  4.09 1.5302 1 1053.847 1020.148  0.0133
O  2455587.674156 12.1675 0.0034 -0.063  3.26 1.9859 0  990.067 1028.807  0.0068
O  2455587.675534 12.1704 0.0034 -0.061  3.22 1.9791 0  990.279 1029.194  0.0069
O  2455587.686922 12.1688 0.0029 -0.128  3.15 1.9247 0  991.733 1028.243  0.0071
O  2455587.688311 12.1714 0.0030 -0.144  3.03 1.9183 0  994.147 1029.831  0.0071
O  2455587.697351 12.1835 0.0033 -0.074  2.95 1.8775 0  991.305 1028.873  0.0073
O  2455587.698716 12.1715 0.0028 -0.066  2.89 1.8715 0  993.225 1030.904  0.0073
O  2455587.708334 12.1797 0.0036 -0.185  3.03 1.8305 0  989.417 1028.725  0.0073
O  2455587.709712 12.1787 0.0036 -0.183  2.99 1.8249 0  990.109 1029.550  0.0073
O  2455587.719596 12.1781 0.0031 -0.090  3.06 1.7853 0  989.549 1027.842  0.0072
O  2455587.720962 12.1837 0.0031 -0.068  3.15 1.7800 0  990.989 1030.116  0.0071
O  2455587.733890 12.1765 0.0026 -0.062  3.42 1.7321 0 1000.078 1028.453  0.0072
O  2455587.735255 12.1788 0.0027 -0.056  3.27 1.7272 0  999.223 1028.272  0.0073
O  2455587.746795 12.1822 0.0029 -0.072  3.26 1.6880 0  969.139 1030.672  0.0072
O  2455587.748160 12.1785 0.0029 -0.067  3.43 1.6835 0  976.167 1031.196  0.0071
O  2455587.757177 12.1858 0.0032 -0.160  3.34 1.6551 0  986.178 1027.193  0.0068
O  2455587.758554 12.1730 0.0033 -0.233  3.41 1.6509 0  988.048 1030.308  0.0067
O  2455587.768947 12.1841 0.0040 -0.539  3.15 1.6206 0  974.090 1029.651  0.0067
O  2455587.777917 12.1741 0.0042 -0.558  3.49 1.5963 0  974.579 1028.484  0.0069
O  2455587.779283 12.1817 0.0040 -0.541  3.26 1.5927 0  981.157 1030.386  0.0069
O  2455587.790614 12.1748 0.0040 -0.522  3.57 1.5646 0  988.749 1029.242  0.0070
O  2455587.802547 12.1809 0.0030 -0.078  3.27 1.5376 0  988.066 1028.295  0.0070
O  2455587.803924 12.1802 0.0030 -0.067  3.12 1.5347 0  990.948 1030.163  0.0071
O  2455587.817882 12.1860 0.0030 -0.055  3.30 1.5070 0  982.257 1027.012  0.0082
O  2455587.819260 12.1837 0.0031 -0.048  3.43 1.5044 0  987.416 1027.431  0.0083
O  2455587.833125 12.1803 0.0031 -0.048  3.22 1.4808 0  990.664 1030.083  0.0084
O  2455587.834491 12.1847 0.0026 -0.050  3.61 1.4786 0  994.077 1029.416  0.0084
O  2455587.848426 12.1802 0.0031 -0.049  3.45 1.4585 0  991.149 1030.109  0.0087
O  2455587.849792 12.1808 0.0026 -0.044  3.41 1.4568 0  992.895 1026.602  0.0088
O  2455587.863704 12.1802 0.0027 -0.045  3.66 1.4404 0  992.018 1026.895  0.0097
O  2455587.865070 12.1831 0.0026 -0.047  3.24 1.4389 0  994.393 1025.388  0.0097
O  2455587.878970 12.1799 0.0026 -0.045  3.54 1.4261 0  992.548 1027.050  0.0091
O  2455587.880336 12.1785 0.0026 -0.042  3.55 1.4249 0  994.430 1028.496  0.0091
O  2455587.894155 12.1814 0.0026 -0.047  3.64 1.4156 0  993.862 1028.770  0.0091
O  2455587.895521 12.1800 0.0027 -0.047  3.61 1.4148 0  996.492 1027.384  0.0091
O  2455587.909340 12.1779 0.0027 -0.076  3.91 1.4088 0  993.533 1026.571  0.0099
O  2455587.910706 12.1793 0.0028 -0.077  3.97 1.4083 0  995.814 1024.855  0.0100
O  2455587.924988 12.1803 0.0026 -0.048  3.40 1.4056 0  991.666 1028.198  0.0110
O  2455587.926354 12.1777 0.0027 -0.043  3.78 1.4055 0  992.013 1025.358  0.0108
O  2455587.939120 12.1889 0.0029 -0.005  3.86 1.4059 1 1052.756 1014.828  0.0090
O  2455587.940474 12.1836 0.0028  0.004  3.67 1.4061 1 1052.523 1016.714  0.0089
O  2455587.953958 12.1845 0.0029  0.001  4.35 1.4097 1 1052.958 1016.218  0.0088
O  2455587.955324 12.1802 0.0029 -0.006  3.90 1.4103 1 1051.814 1018.980  0.0089
O  2455587.969733 12.1884 0.0030  0.000  3.95 1.4176 1 1052.668 1015.821  0.0096
O  2455587.971099 12.1876 0.0030  0.002  3.60 1.4184 1 1052.154 1016.050  0.0097
O  2455587.984143 12.1859 0.0031 -0.003  4.08 1.4282 1 1054.550 1015.934  0.0107
O  2455587.985509 12.1913 0.0031  0.007  4.12 1.4294 1 1052.524 1019.476  0.0107
O  2455587.998668 12.1812 0.0029  0.003  3.59 1.4423 1 1054.328 1017.989  0.0108
O  2455588.000045 12.1827 0.0029  0.007  3.72 1.4439 1 1054.725 1018.670  0.0108
O  2455588.013923 12.1871 0.0030  0.002  3.66 1.4610 1 1054.070 1015.956  0.0098
O  2455588.015288 12.1847 0.0030  0.005  3.76 1.4628 1 1054.046 1017.320  0.0097
O  2455588.029953 12.1818 0.0030  0.006  3.97 1.4848 1 1053.156 1019.426  0.0087
O  2455588.031318 12.1863 0.0030  0.004  3.70 1.4871 1 1054.137 1019.530  0.0087
O  2455588.044154 12.1827 0.0030  0.007  3.83 1.5098 1 1055.491 1019.416  0.0079
O  2455588.045508 12.1837 0.0030  0.011  3.87 1.5123 1 1056.287 1020.326  0.0076
O  2455588.058332 12.1792 0.0032 -0.002  4.26 1.5383 1 1055.314 1018.926  0.0049
O  2455588.059698 12.1729 0.0035  0.000  4.30 1.5413 1 1056.375 1020.750  0.0046
O  2455588.671789 12.1714 0.0033 -0.038  6.49 1.9841 0  988.249 1027.827  0.0010
O  2455588.673166 12.1588 0.0035 -0.044  6.27 1.9773 0  990.768 1030.166  0.0009
O  2455588.681927 12.1740 0.0034 -0.041  6.45 1.9352 0  989.231 1031.726  0.0005
O  2455588.683305 12.1707 0.0033 -0.030  6.09 1.9288 0  989.834 1029.779  0.0005
O  2455588.691800 12.1722 0.0032 -0.036  5.69 1.8900 0  989.223 1028.694  0.0008
O  2455588.693166 12.1761 0.0032 -0.022  5.07 1.8839 0  990.180 1030.256  0.0009
O  2455588.701649 12.1795 0.0027 -0.029  5.14 1.8471 0  991.917 1024.528  0.0012
O  2455588.703015 12.1687 0.0027 -0.026  5.53 1.8413 0  993.190 1028.064  0.0013
O  2455588.712830 12.1804 0.0032 -0.030  5.83 1.8012 0  987.762 1029.530  0.0018
O  2455588.714196 12.1723 0.0030 -0.029  5.70 1.7957 0  989.844 1031.700  0.0018
O  2455588.727205 12.1688 0.0027 -0.032  4.62 1.7463 0  997.539 1029.185  0.0021
O  2455588.728571 12.1831 0.0027 -0.019  4.92 1.7414 0  995.366 1030.327  0.0020
O  2455588.738883 12.1792 0.0027 -0.031  5.32 1.7052 0 1011.850 1030.478  0.0016
O  2455588.740249 12.1778 0.0027 -0.021  4.86 1.7006 0 1005.571 1028.156  0.0015
O  2455588.749300 12.1758 0.0029 -0.030  6.04 1.6711 0  987.956 1028.736  0.0013
O  2455588.750677 12.1715 0.0029 -0.019  5.28 1.6667 0  989.354 1028.757  0.0013
O  2455588.759647 12.1704 0.0028 -0.023  5.26 1.6395 0  987.966 1028.412  0.0011
O  2455588.761012 12.1753 0.0027 -0.028  5.39 1.6355 0  990.175 1028.360  0.0010
O  2455588.770017 12.1742 0.0028 -0.033  5.31 1.6101 0  976.588 1030.487  0.0014
O  2455588.771383 12.1798 0.0028 -0.032  5.53 1.6064 0  977.955 1030.444  0.0015
O  2455588.780272 12.1681 0.0027 -0.030  5.33 1.5832 0  989.329 1030.845  0.0020
O  2455588.781637 12.1778 0.0027 -0.025  5.15 1.5797 0  990.768 1028.845  0.0021
O  2455588.792390 12.1746 0.0026 -0.029  5.27 1.5540 0  981.444 1028.322  0.0020
O  2455588.793755 12.1746 0.0027 -0.032  5.92 1.5509 0  985.705 1030.876  0.0020
O  2455588.803732 12.1813 0.0026 -0.022  4.95 1.5294 0  983.376 1028.988  0.0019
O  2455588.805098 12.1846 0.0027 -0.025  5.52 1.5266 0  984.100 1027.844  0.0019
O  2455588.818963 12.1744 0.0027 -0.029  5.88 1.5000 0  984.820 1027.502  0.0023
O  2455588.820329 12.1791 0.0026 -0.026  6.01 1.4976 0  990.485 1026.931  0.0023
O  2455588.834287 12.1736 0.0025 -0.035  6.14 1.4747 0  991.758 1026.739  0.0021
O  2455588.835653 12.1780 0.0025 -0.031  5.52 1.4727 0  994.559 1027.432  0.0020
O  2455588.850896 12.1768 0.0027 -0.033  5.84 1.4519 0  989.528 1025.689  0.0009
O  2455588.852262 12.1711 0.0024 -0.034  5.97 1.4502 0  993.699 1023.844  0.0008
O  2455588.864959 12.1769 0.0027 -0.046  6.13 1.4362 0  965.769 1030.120 -0.0001
O  2455588.866336 12.1785 0.0028 -0.056  6.52 1.4349 0  979.993 1029.436  0.0001
O  2455588.881116 12.1767 0.0025 -0.041  6.09 1.4223 0  993.278 1029.881  0.0023
O  2455588.882493 12.1727 0.0026 -0.062  6.37 1.4213 0  995.999 1029.541  0.0025
O  2455588.898789 12.1823 0.0026 -0.048  6.76 1.4118 0  994.915 1027.709 -0.0005
O  2455588.900155 12.1776 0.0025 -0.038  6.33 1.4112 0  996.993 1026.412 -0.0008
O  2455588.915305 12.1666 0.0032 -0.076  6.45 1.4065 0  996.860 1026.746  0.0007
O  2455588.916671 12.1739 0.0026 -0.031  6.12 1.4062 0  995.654 1026.246  0.0009
O  2455588.929113 12.1809 0.0026  0.013  5.97 1.4053 1 1052.141 1014.587  0.0017
O  2455588.930479 12.1768 0.0027  0.016  6.49 1.4054 1 1052.793 1015.441  0.0017
O  2455588.943916 12.1843 0.0027  0.013  6.06 1.4074 1 1050.727 1017.629  0.0012
O  2455588.945282 12.1768 0.0028  0.007  6.23 1.4078 1 1052.171 1017.841  0.0012
O  2455588.958673 12.1791 0.0027  0.007  6.21 1.4129 1 1051.184 1018.090  0.0003
O  2455588.960039 12.1793 0.0027  0.004  6.76 1.4136 1 1053.049 1015.951  0.0003
O  2455588.974448 12.1752 0.0027  0.009  6.33 1.4226 1 1053.110 1013.522 -0.0007
O  2455588.975814 12.1795 0.0027  0.022  5.56 1.4237 1 1052.732 1017.987 -0.0008
O  2455588.989402 12.1805 0.0028 -0.003  6.74 1.4355 1 1054.517 1017.632 -0.0008
O  2455588.990768 12.1726 0.0027  0.019  5.98 1.4369 1 1053.640 1019.193 -0.0007
O  2455589.003916 12.1786 0.0027  0.008  6.43 1.4516 1 1055.348 1016.020  0.0004
O  2455589.005282 12.1834 0.0026  0.022  5.96 1.4533 1 1054.491 1017.212  0.0004
O  2455589.018349 12.1799 0.0027  0.008  6.27 1.4711 1 1052.658 1016.941  0.0006
O  2455589.019714 12.1728 0.0027  0.024  6.17 1.4731 1 1054.096 1017.038  0.0006
O  2455589.035837 12.1695 0.0027  0.024  5.53 1.4995 1 1053.163 1018.304 -0.0001
O  2455589.037191 12.1816 0.0027  0.021  6.32 1.5020 1 1053.907 1017.454 -0.0002
O  2455589.050142 12.1803 0.0027  0.012  6.68 1.5269 1 1053.297 1016.907 -0.0010
O  2455589.051508 12.1722 0.0028  0.013  6.56 1.5297 1 1054.285 1016.843 -0.0011
O  2455589.062608 12.1657 0.0051 -0.013  6.93 1.5539 1 1054.666 1019.608 -0.0018
O  2455589.063985 12.1627 0.0069  0.004  6.68 1.5571 1 1056.117 1021.298 -0.0018
O  2455589.670207 12.1698 0.0039 -0.045  3.47 1.9784 0  989.194 1026.622  0.0007
O  2455589.671584 12.1566 0.0030 -0.049  3.47 1.9717 0  992.395 1029.467  0.0006
O  2455589.679883 12.1702 0.0030 -0.042  3.45 1.9320 0  992.746 1029.604 -0.0005
O  2455589.681260 12.1664 0.0030 -0.042  3.56 1.9256 0  992.729 1029.144 -0.0007
O  2455589.689755 12.1766 0.0028 -0.039  3.59 1.8869 0  991.550 1028.922 -0.0005
O  2455589.691110 12.1759 0.0030 -0.033  3.93 1.8809 0  991.948 1030.794 -0.0005
O  2455589.700866 12.1788 0.0029 -0.042  3.78 1.8389 0  992.650 1028.655  0.0000
O  2455589.702232 12.1766 0.0029 -0.041  4.51 1.8332 0  992.609 1032.065  0.0001
O  2455589.713656 12.1764 0.0035 -0.041  4.84 1.7871 0  990.755 1027.652  0.0005
O  2455589.715033 12.1758 0.0028 -0.034  4.41 1.7818 0  991.880 1027.641  0.0005
O  2455589.725473 12.1796 0.0034 -0.041  4.25 1.7427 0  990.790 1029.262  0.0010
O  2455589.726850 12.1756 0.0027 -0.040  4.22 1.7377 0  993.672 1027.620  0.0011
O  2455589.737313 12.1737 0.0028 -0.048  4.76 1.7013 0  992.703 1028.120  0.0019
O  2455589.738690 12.1739 0.0027 -0.038  4.31 1.6967 0  994.234 1027.906  0.0020
O  2455589.747799 12.1816 0.0027 -0.039  3.84 1.6672 0  992.575 1028.779  0.0018
O  2455589.749165 12.1739 0.0027 -0.032  3.80 1.6629 0  995.363 1027.215  0.0016
O  2455589.758308 12.1767 0.0026 -0.039  4.10 1.6354 0  992.902 1029.669  0.0005
O  2455589.759685 12.1744 0.0027 -0.032  3.74 1.6314 0  994.965 1029.288  0.0004
O  2455589.768783 12.1706 0.0026 -0.039  3.75 1.6060 0  992.824 1028.755  0.0009
O  2455589.770148 12.1777 0.0027 -0.030  3.71 1.6023 0  995.159 1028.128  0.0011
O  2455589.780345 12.1758 0.0031 -0.044  3.78 1.5762 0  990.965 1027.100  0.0025
O  2455589.781711 12.1797 0.0026 -0.037  4.01 1.5728 0  992.210 1026.557  0.0027
O  2455589.792324 12.1818 0.0030 -0.038  3.96 1.5480 0  986.617 1026.124  0.0025
O  2455589.793713 12.1784 0.0029 -0.039  3.93 1.5449 0  989.801 1025.031  0.0024
O  2455589.807567 12.1791 0.0028 -0.041  3.99 1.5162 0  982.590 1027.624  0.0023
O  2455589.808921 12.1789 0.0029 -0.037  4.04 1.5136 0  988.928 1028.297  0.0024
O  2455589.822949 12.1713 0.0029 -0.053  3.90 1.4884 0  966.938 1028.854  0.0031
O  2455589.824315 12.1835 0.0028 -0.054  4.05 1.4861 0  970.120 1027.336  0.0031
O  2455589.838203 12.1720 0.0028 -0.048  3.54 1.4650 0  961.037 1026.019  0.0039
O  2455589.839581 12.1834 0.0027 -0.044  3.50 1.4631 0  978.651 1025.879  0.0039
O  2455589.853435 12.1759 0.0027 -0.050  4.63 1.4456 0  960.005 1026.183  0.0033
O  2455589.854789 12.1817 0.0027 -0.044  4.09 1.4441 0  975.394 1026.224  0.0032
O  2455589.868643 12.1776 0.0028 -0.042  4.12 1.4302 0  977.589 1027.726  0.0029
O  2455589.870020 12.1821 0.0028 -0.042  4.15 1.4290 0  986.192 1025.800  0.0029
O  2455589.882034 12.1721 0.0028 -0.058  4.02 1.4197 0  958.757 1028.657  0.0034
O  2455589.883400 12.1777 0.0028 -0.043  3.41 1.4188 0  974.930 1027.332  0.0034
O  2455589.897462 12.1810 0.0028 -0.039  3.75 1.4112 0  982.699 1026.277  0.0035
O  2455589.898828 12.1712 0.0027 -0.040  3.54 1.4106 0  990.330 1026.292  0.0035
O  2455589.930656 12.1811 0.0026  0.002  3.07 1.4056 1 1056.023 1016.365  0.0036
O  2455589.932010 12.1851 0.0026  0.008  3.23 1.4057 1 1054.722 1017.584  0.0035
O  2455589.945286 12.1803 0.0027  0.002  3.39 1.4086 1 1056.342 1016.514  0.0029
O  2455589.946652 12.1834 0.0027  0.012  3.36 1.4091 1 1055.170 1018.620  0.0029
O  2455589.960864 12.1836 0.0027 -0.004  3.38 1.4155 1 1055.287 1016.708  0.0025
O  2455589.962242 12.1833 0.0027  0.002  3.33 1.4163 1 1054.594 1017.128  0.0024
O  2455589.975193 12.1807 0.0027 -0.002  3.53 1.4253 1 1055.347 1017.252  0.0027
O  2455589.976570 12.1833 0.0027 -0.001  3.46 1.4264 1 1053.898 1016.840  0.0028
O  2455589.989649 12.1826 0.0029 -0.005  3.33 1.4386 1 1056.856 1017.865  0.0025
O  2455589.991003 12.1830 0.0028 -0.002  3.66 1.4400 1 1056.637 1019.999  0.0025
O  2455590.005517 12.1776 0.0027  0.003  3.73 1.4571 1 1055.038 1018.506  0.0020
O  2455590.006871 12.1769 0.0028  0.005  4.10 1.4588 1 1054.226 1017.392  0.0020
O  2455590.019764 12.1774 0.0029 -0.001  3.57 1.4773 1 1055.656 1018.820  0.0027
O  2455590.021142 12.1758 0.0027  0.008  3.86 1.4795 1 1055.044 1019.419  0.0028
O  2455590.034047 12.1790 0.0028 -0.001  3.39 1.5012 1 1052.987 1019.730  0.0007
O  2455590.035412 12.1751 0.0029  0.007  3.48 1.5037 1 1052.818 1019.707  0.0004
O  2455590.048445 12.1773 0.0030 -0.032  3.77 1.5291 1 1054.216 1018.973 -0.0014
O  2455590.049822 12.1781 0.0029 -0.007  3.54 1.5319 1 1053.739 1019.265 -0.0015
O  2455590.060956 12.1749 0.0038 -0.050  3.65 1.5564 1 1053.741 1020.525 -0.0023
O  2455590.062322 12.1660 0.0040 -0.031  3.81 1.5595 1 1055.040 1020.283 -0.0024
O  2455591.664229 12.1753 0.0031 -0.038  3.95 1.9809 0  988.354 1026.492  0.0016
O  2455591.665583 12.1658 0.0027 -0.036  3.25 1.9743 0  993.036 1027.936  0.0015
O  2455591.675479 12.1751 0.0030 -0.032  3.39 1.9270 0  990.480 1024.735  0.0004
O  2455591.676856 12.1749 0.0027 -0.029  3.45 1.9206 0  992.489 1028.370  0.0002
O  2455591.685861 12.1754 0.0028 -0.032  3.62 1.8799 0  990.800 1028.429 -0.0001
O  2455591.687238 12.1713 0.0026 -0.026  3.34 1.8738 0  993.245 1028.625  0.0000
O  2455591.699217 12.1748 0.0026 -0.029  3.18 1.8230 0  992.665 1027.922  0.0013
O  2455591.700594 12.1809 0.0026 -0.025  3.18 1.8174 0  994.557 1027.863  0.0014
O  2455591.713823 12.1750 0.0026 -0.030  3.61 1.7655 0  992.730 1028.607  0.0012
O  2455591.715166 12.1746 0.0027 -0.059  3.52 1.7605 0  994.846 1026.667  0.0011
O  2455591.726450 12.1749 0.0026 -0.044  3.55 1.7197 0  992.535 1026.099  0.0006
O  2455591.727805 12.1717 0.0026 -0.031  3.84 1.7150 0  994.685 1028.754  0.0006
O  2455591.737874 12.1853 0.0026 -0.022  3.36 1.6814 0  993.327 1028.096  0.0001
O  2455591.739251 12.1725 0.0025 -0.021  3.06 1.6769 0  995.036 1027.964  0.0000
O  2455591.748291 12.1779 0.0025 -0.027  3.21 1.6488 0  991.519 1028.579  0.0001
O  2455591.749656 12.1754 0.0025 -0.021  3.60 1.6448 0  993.266 1028.133  0.0002
O  2455591.758707 12.1755 0.0025 -0.026  3.62 1.6186 0  991.731 1028.071  0.0007
O  2455591.760084 12.1749 0.0025 -0.022  3.43 1.6148 0  993.548 1027.380  0.0008
O  2455591.769089 12.1778 0.0025 -0.026  3.58 1.5907 0  992.698 1029.400  0.0011
O  2455591.770455 12.1760 0.0025 -0.026  3.34 1.5872 0  995.215 1028.853  0.0011
O  2455591.780339 12.1791 0.0026 -0.029  3.27 1.5630 0  990.789 1029.543  0.0013
O  2455591.781705 12.1771 0.0025 -0.025  3.62 1.5597 0  993.507 1029.358  0.0013
O  2455591.796265 12.1738 0.0027 -0.029  3.24 1.5278 0  990.001 1028.712  0.0017
O  2455591.797630 12.1739 0.0024 -0.028  3.47 1.5250 0  993.152 1027.435  0.0017
O  2455591.811392 12.1786 0.0027 -0.030  4.07 1.4989 0  983.984 1028.660  0.0016
O  2455591.812746 12.1726 0.0027 -0.026  3.88 1.4965 0  989.149 1028.705  0.0015
O  2455591.826612 12.1740 0.0027 -0.029  4.65 1.4739 0  986.438 1029.348  0.0016
O  2455591.827989 12.1807 0.0024 -0.030  3.73 1.4718 0  992.884 1027.444  0.0018
O  2455591.841912 12.1822 0.0026 -0.037  4.10 1.4529 0  967.282 1025.503  0.0033
O  2455591.843290 12.1767 0.0026 -0.031  3.55 1.4512 0  981.446 1025.216  0.0034
O  2455591.857086 12.1754 0.0026 -0.030  3.82 1.4359 0  987.683 1027.704  0.0023
O  2455591.858440 12.1716 0.0027 -0.028  3.47 1.4346 0  990.839 1026.910  0.0022
O  2455591.872259 12.1712 0.0026 -0.037  4.26 1.4227 0  968.746 1029.057  0.0016
O  2455591.873637 12.1798 0.0027 -0.033  3.66 1.4217 0  972.860 1026.084  0.0016
O  2455591.887618 12.1770 0.0026 -0.037  3.90 1.4132 0  952.769 1026.913  0.0017
O  2455591.888984 12.1795 0.0026 -0.032  3.83 1.4125 0  956.210 1023.470  0.0018
O  2455591.904319 12.1804 0.0026 -0.032  3.69 1.4071 0  952.369 1026.997  0.0026
O  2455591.933104 12.1810 0.0024  0.010  3.51 1.4068 1 1054.540 1015.883  0.0015
O  2455591.934469 12.1818 0.0025  0.019  3.57 1.4071 1 1054.597 1016.216  0.0014
O  2455591.946657 12.1761 0.0025  0.009  3.25 1.4112 1 1054.257 1016.163  0.0009
O  2455591.948011 12.1747 0.0025  0.022  3.22 1.4118 1 1053.912 1019.393  0.0009
O  2455591.961182 12.1765 0.0025  0.014  3.03 1.4191 1 1054.141 1015.007  0.0008
O  2455591.962559 12.1790 0.0026  0.021  3.15 1.4200 1 1054.493 1015.469  0.0008
O  2455591.974550 12.1744 0.0025  0.003  3.32 1.4294 1 1053.985 1016.455  0.0007
O  2455591.975904 12.1788 0.0025  0.011  3.37 1.4306 1 1054.360 1017.858  0.0007
O  2455591.987895 12.1777 0.0025 -0.011  3.31 1.4425 1 1055.331 1015.422  0.0011
O  2455591.989237 12.1795 0.0026 -0.026  3.38 1.4440 1 1056.325 1019.157  0.0012
O  2455592.002304 12.1811 0.0026 -0.027  4.40 1.4601 1 1053.862 1016.309  0.0021
O  2455592.003658 12.1802 0.0025 -0.002  3.77 1.4619 1 1055.401 1019.397  0.0021
O  2455592.016725 12.1794 0.0025  0.009  3.38 1.4812 1 1054.302 1017.977  0.0016
O  2455592.018080 12.1786 0.0025  0.021  3.30 1.4833 1 1054.178 1018.346  0.0015
O  2455592.030730 12.1773 0.0025  0.004  3.72 1.5052 1 1052.450 1019.483  0.0017
O  2455592.032107 12.1784 0.0026 -0.001  3.23 1.5077 1 1053.212 1019.026  0.0018
O  2455592.045058 12.1737 0.0028 -0.142  3.80 1.5334 1 1052.481 1019.423  0.0018
O  2455592.046424 12.1764 0.0028 -0.164  4.03 1.5363 1 1052.853 1019.870  0.0016
O  2455592.057605 12.1654 0.0041 -0.341  3.39 1.5613 1 1053.797 1019.165  0.0000
O  2455592.058982 12.1558 0.0048 -0.352  3.60 1.5646 1 1055.296 1020.454 -0.0002
O  2455596.651775 12.1874 0.0037 -0.175  7.53 1.9748 0  980.262 1031.872  0.0075
O  2455596.653175 12.1763 0.0042 -0.196  7.41 1.9679 0  987.845 1030.121  0.0072
O  2455596.666173 12.1715 0.0042 -0.386  7.70 1.9067 0  992.297 1032.718  0.0046
O  2455596.677932 12.1781 0.0039 -0.424  7.78 1.8548 0  991.918 1031.283  0.0039
O  2455596.679297 12.1842 0.0037 -0.360  7.69 1.8489 0  993.993 1033.109  0.0038
O  2455596.692087 12.1876 0.0032 -0.278  7.60 1.7965 0  993.521 1029.599  0.0051
O  2455596.693464 12.1791 0.0035 -0.348  7.54 1.7911 0  994.603 1028.087  0.0053
O  2455596.707144 12.1810 0.0035 -0.383  7.60 1.7396 0  992.447 1030.728  0.0075
O  2455596.708521 12.1916 0.0036 -0.366  7.68 1.7346 0  995.996 1029.057  0.0077
O  2455596.724193 12.1808 0.0032 -0.211  7.47 1.6813 0  984.389 1028.918  0.0099
O  2455596.725570 12.1906 0.0033 -0.147  7.45 1.6768 0  986.575 1030.951  0.0099
O  2455596.739435 12.1816 0.0027 -0.070  7.04 1.6345 0  994.682 1031.261  0.0105
O  2455596.740813 12.1862 0.0028 -0.062  6.80 1.6305 0  993.665 1032.757  0.0106
O  2455596.753069 12.1938 0.0032 -0.067  6.93 1.5968 0  990.089 1030.813  0.0120
O  2455596.754447 12.1876 0.0029 -0.152  7.42 1.5932 0  992.235 1033.374  0.0122
O  2455596.769447 12.1915 0.0031 -0.063  6.01 1.5564 0  987.653 1030.770  0.0133
O  2455596.770812 12.1904 0.0027 -0.045  6.73 1.5533 0  992.057 1025.737  0.0134
O  2455596.782213 12.1892 0.0027 -0.030  5.21 1.5286 0  991.627 1029.822  0.0135
O  2455596.783590 12.1910 0.0026 -0.020  5.49 1.5257 0  993.552 1028.576  0.0135
O  2455596.799134 12.1891 0.0027 -0.024  6.33 1.4963 0  992.760 1031.579  0.0140
O  2455596.800499 12.1906 0.0026 -0.018  5.57 1.4939 0  993.864 1031.163  0.0141
O  2455596.812687 12.1903 0.0029 -0.024  5.60 1.4742 0  985.511 1028.408  0.0148
O  2455596.814052 12.1867 0.0029 -0.031  5.78 1.4722 0  989.963 1027.497  0.0149
O  2455596.827455 12.1832 0.0030 -0.024  5.75 1.4538 0  968.728 1031.402  0.0155
O  2455596.828821 12.1944 0.0030 -0.027  6.08 1.4521 0  972.581 1028.953  0.0155
O  2455596.843635 12.1844 0.0030 -0.021  6.04 1.4357 0  988.915 1027.155  0.0152
O  2455596.845001 12.1882 0.0026 -0.024  6.37 1.4343 0  992.213 1025.236  0.0150
O  2455596.861239 12.1871 0.0029 -0.037  6.65 1.4208 0  984.264 1029.300  0.0116
O  2455596.862617 12.1851 0.0030 -0.094  6.50 1.4199 0  987.073 1026.064  0.0113
O  2455596.878253 12.1820 0.0028 -0.031  6.79 1.4112 0  984.175 1028.480  0.0093
O  2455596.879630 12.1903 0.0029 -0.034  6.92 1.4106 0  988.121 1029.154  0.0091
O  2455596.896100 12.1920 0.0028 -0.015  5.47 1.4061 0  990.932 1025.817  0.0100
O  2455596.897466 12.1886 0.0025 -0.025  5.46 1.4059 0  992.262 1026.429  0.0101
O  2455596.911204 12.1875 0.0026  0.010  6.18 1.4056 1 1053.552 1017.775  0.0102
O  2455596.912581 12.1852 0.0026  0.036  5.71 1.4057 1 1053.632 1015.365  0.0102
O  2455596.926887 12.1845 0.0025  0.040  5.01 1.4089 1 1052.276 1014.940  0.0098
O  2455596.928264 12.1855 0.0025  0.040  5.26 1.4094 1 1052.015 1015.064  0.0098
O  2455596.942534 12.1883 0.0026  0.041  5.01 1.4160 1 1053.248 1017.981  0.0099
O  2455596.943912 12.1850 0.0025  0.042  4.85 1.4169 1 1052.656 1017.184  0.0098
O  2455596.957708 12.1813 0.0025  0.040  4.93 1.4267 1 1054.828 1017.601  0.0089
O  2455596.959074 12.1855 0.0026  0.046  4.88 1.4279 1 1053.102 1019.129  0.0088
O  2455596.972893 12.1834 0.0026  0.045  4.82 1.4411 1 1053.254 1018.513  0.0079
O  2455596.974259 12.1889 0.0026  0.050  4.83 1.4426 1 1052.232 1018.244  0.0078
O  2455596.987696 12.1874 0.0026  0.043  5.32 1.4589 1 1052.843 1017.289  0.0078
O  2455596.989062 12.1920 0.0026  0.046  5.54 1.4607 1 1053.027 1019.037  0.0079
O  2455597.002163 12.1824 0.0027  0.047  5.12 1.4798 1 1054.012 1020.331  0.0093
O  2455597.003541 12.1886 0.0027  0.050  5.42 1.4820 1 1053.670 1020.903  0.0091
O  2455597.017649 12.1850 0.0029  0.033  6.57 1.5063 1 1055.579 1018.420  0.0049
O  2455597.019015 12.1811 0.0027  0.009  6.76 1.5089 1 1054.747 1018.015  0.0045
O  2455597.039443 12.1869 0.0029  0.035  6.55 1.5511 1 1054.894 1018.977  0.0045
O  2455597.040809 12.1823 0.0030  0.022  6.41 1.5542 1 1055.209 1020.292  0.0046
O  2455597.053088 12.1845 0.0030  0.015  6.10 1.5837 1 1051.288 1015.088  0.0017
O  2455597.054466 12.1791 0.0033 -0.040  6.46 1.5872 1 1054.913 1018.956  0.0013
O  2455597.646992 12.1867 0.0031 -0.025  3.84 1.9848 0  985.941 1030.022  0.0064
O  2455597.648346 12.1853 0.0032 -0.029  3.79 1.9781 0  990.348 1030.036  0.0063
O  2455597.660175 12.1831 0.0032 -0.033  4.20 1.9217 0  991.496 1029.454  0.0056
O  2455597.661529 12.1855 0.0032 -0.031  4.09 1.9154 0  991.498 1030.238  0.0055
O  2455597.671274 12.1913 0.0031 -0.031  3.86 1.8717 0  989.589 1029.829  0.0061
O  2455597.672651 12.1908 0.0027 -0.028  4.07 1.8657 0  993.039 1030.100  0.0063
O  2455597.685406 12.1836 0.0027 -0.032  4.57 1.8122 0  991.752 1027.643  0.0072
O  2455597.686783 12.1870 0.0027 -0.031  3.95 1.8067 0  994.457 1028.356  0.0073
O  2455597.698241 12.1857 0.0027 -0.029  3.85 1.7622 0  992.677 1027.955  0.0078
O  2455597.699630 12.1867 0.0026 -0.021  3.54 1.7571 0  992.795 1030.801  0.0079
O  2455597.711088 12.1852 0.0027 -0.034  4.72 1.7159 0  992.155 1027.060  0.0068
O  2455597.712466 12.1895 0.0026 -0.022  5.13 1.7112 0  994.773 1026.732  0.0066
O  2455597.724769 12.1832 0.0026 -0.032  4.19 1.6707 0  991.654 1029.667  0.0051
O  2455597.726134 12.1862 0.0026 -0.029  4.25 1.6664 0  993.828 1029.152  0.0052
O  2455597.736400 12.1801 0.0026 -0.024  4.39 1.6353 0  993.345 1028.188  0.0055
O  2455597.737789 12.1777 0.0026 -0.019  4.29 1.6313 0  992.745 1029.695  0.0056
O  2455597.748055 12.1861 0.0026 -0.024  4.42 1.6028 0  992.198 1028.377  0.0058
O  2455597.749433 12.1846 0.0026 -0.022  4.22 1.5991 0  994.657 1028.234  0.0058
O  2455597.760474 12.1851 0.0026 -0.033  4.17 1.5711 0  992.003 1028.766  0.0058
O  2455597.761851 12.1826 0.0025 -0.021  4.41 1.5678 0  993.460 1028.516  0.0058
O  2455597.773657 12.1824 0.0029 -0.034  4.52 1.5408 0  978.993 1027.654  0.0044
O  2455597.775022 12.1820 0.0030 -0.043  4.59 1.5379 0  988.285 1027.345  0.0043
O  2455597.788101 12.1876 0.0029 -0.023  5.16 1.5114 0  984.745 1029.572  0.0030
O  2455597.789467 12.1816 0.0030 -0.052  5.91 1.5089 0  990.157 1028.260  0.0029
O  2455597.802534 12.1829 0.0029 -0.031  5.09 1.4859 0  954.819 1026.905  0.0019
O  2455597.803888 12.1854 0.0029 -0.062  5.26 1.4837 0  973.106 1026.572  0.0019
O  2455597.818008 12.1780 0.0029 -0.039  5.57 1.4626 0  986.184 1027.829  0.0014
O  2455597.819385 12.1753 0.0029 -0.026  5.49 1.4607 0  989.142 1025.353  0.0013
O  2455597.833436 12.1765 0.0030 -0.054  4.89 1.4435 0  954.227 1027.278  0.0004
O  2455597.834802 12.1842 0.0029 -0.034  4.96 1.4420 0  957.166 1025.045  0.0003
O  2455597.848933 12.1749 0.0029 -0.034  5.50 1.4283 0  982.448 1031.332  0.0000
O  2455597.850311 12.1836 0.0029 -0.042  5.27 1.4271 0  989.397 1026.351  0.0001
O  2455597.864848 12.1829 0.0029 -0.024  5.05 1.4167 0  955.708 1027.768  0.0007
O  2455597.866213 12.1706 0.0028 -0.024  5.21 1.4159 0  959.020 1026.948  0.0007
O  2455597.880357 12.1812 0.0029 -0.027  4.68 1.4093 0  984.838 1028.175  0.0007
O  2455597.881722 12.1802 0.0029 -0.015  4.43 1.4088 0  990.765 1025.403  0.0007
O  2455597.896363 12.1835 0.0030 -0.078  4.73 1.4057 0  974.063 1027.646  0.0003
O  2455597.897729 12.1780 0.0032 -0.097  4.65 1.4055 0  982.600 1028.136  0.0003
O  2455597.911421 12.1789 0.0031 -0.300  4.66 1.4059 1 1051.760 1014.884 -0.0002
O  2455597.912775 12.1770 0.0030 -0.207  4.51 1.4061 1 1052.655 1016.629 -0.0003
O  2455597.924916 12.1785 0.0026  0.023  4.34 1.4091 1 1052.649 1015.701 -0.0005
O  2455597.926282 12.1772 0.0025  0.038  4.07 1.4096 1 1052.120 1017.056 -0.0004
O  2455597.940298 12.1767 0.0027  0.021  4.41 1.4163 1 1053.584 1016.055  0.0003
O  2455597.941663 12.1817 0.0027  0.029  4.26 1.4172 1 1054.190 1018.533  0.0004
O  2455597.953758 12.1761 0.0027  0.016  4.38 1.4257 1 1053.603 1018.042  0.0004
O  2455597.955136 12.1836 0.0027  0.026  4.65 1.4268 1 1053.811 1018.951  0.0004
O  2455597.969198 12.1807 0.0027  0.013  4.68 1.4401 1 1054.853 1017.644  0.0004
O  2455597.970575 12.1787 0.0027  0.024  4.84 1.4416 1 1054.174 1017.060  0.0004
O  2455597.981570 12.1815 0.0027  0.020  4.67 1.4545 1 1051.192 1016.559  0.0003
O  2455597.982936 12.1806 0.0028  0.010  6.00 1.4562 1 1055.151 1018.553  0.0003
O  2455597.994637 12.1838 0.0027  0.014  5.11 1.4725 1 1053.095 1019.015  0.0010
O  2455597.996003 12.1780 0.0028  0.017  5.24 1.4745 1 1054.647 1020.280  0.0011
O  2455598.007635 12.1814 0.0029 -0.073  4.99 1.4933 1 1054.306 1019.662  0.0012
O  2455598.008977 12.1797 0.0028 -0.011  5.22 1.4957 1 1054.701 1017.981  0.0011
O  2455598.021604 12.1841 0.0027  0.018  5.71 1.5191 1 1054.576 1018.623  0.0002
O  2455598.022970 12.1824 0.0027  0.018  5.71 1.5219 1 1054.212 1019.723  0.0002
O  2455598.036141 12.1845 0.0028  0.001  5.38 1.5498 1 1054.487 1017.082  0.0001
O  2455598.037507 12.1803 0.0027  0.016  5.88 1.5529 1 1055.234 1019.636  0.0001
O  2455598.048896 12.1835 0.0028  0.021  5.46 1.5801 1 1054.452 1020.564 -0.0022
O  2455598.050250 12.1730 0.0031  0.016  5.80 1.5835 1 1055.658 1019.482 -0.0026
O  2455598.644905 12.1716 0.0031 -0.033  4.97 1.9815 0  993.919 1034.817 -0.0029
O  2455598.646283 12.1640 0.0030 -0.034  5.20 1.9748 0  993.263 1031.607 -0.0030
O  2455598.656988 12.1723 0.0055 -0.555  6.62 1.9237 0  986.787 1027.203 -0.0037
O  2455598.658366 12.1593 0.0042 -0.227  4.86 1.9173 0  988.260 1031.761 -0.0038
O  2455598.668990 12.1728 0.0052 -0.478  4.97 1.8697 0  986.654 1028.885 -0.0041
O  2455598.670368 12.1784 0.0031 -0.153  4.71 1.8637 0  992.053 1029.162 -0.0041
O  2455598.680611 12.1801 0.0038 -0.034  4.96 1.8206 0  990.157 1030.684 -0.0041
O  2455598.681988 12.1753 0.0029 -0.023  4.44 1.8150 0  991.616 1030.816 -0.0041
O  2455598.693805 12.1700 0.0036 -0.081  4.66 1.7686 0  988.386 1028.421 -0.0045
O  2455598.695171 12.1714 0.0029 -0.020  4.40 1.7635 0  992.471 1029.077 -0.0046
O  2455598.707022 12.1700 0.0039 -0.458  5.85 1.7205 0  994.351 1028.769 -0.0043
O  2455598.708388 12.1740 0.0030 -0.126  4.55 1.7158 0 1017.842 1029.324 -0.0041
O  2455598.720020 12.1769 0.0032 -0.057  4.80 1.6770 0  982.907 1031.052 -0.0024
O  2455598.730216 12.1766 0.0031 -0.030  5.05 1.6455 0  981.236 1028.838 -0.0022
O  2455598.731582 12.1775 0.0031 -0.038  5.29 1.6414 0  982.569 1029.990 -0.0022
O  2455598.741767 12.1799 0.0031 -0.027  4.99 1.6124 0  982.757 1026.204 -0.0023
O  2455598.743144 12.1817 0.0032 -0.022  4.95 1.6086 0  983.210 1026.987 -0.0023
O  2455598.753260 12.1818 0.0031 -0.031  4.12 1.5822 0  979.820 1028.307 -0.0016
O  2455598.754637 12.1795 0.0031 -0.032  4.11 1.5787 0  981.369 1028.475 -0.0015
O  2455598.766871 12.1794 0.0031 -0.025  5.06 1.5498 0  973.556 1028.467 -0.0011
O  2455598.768237 12.1775 0.0031 -0.024  3.88 1.5467 0  975.741 1027.900 -0.0012
O  2455598.782137 12.1737 0.0029 -0.068  4.63 1.5177 0  976.492 1028.468 -0.0016
O  2455598.783491 12.1819 0.0031 -0.090  5.88 1.5150 0  980.719 1028.601 -0.0017
O  2455598.797357 12.1727 0.0042 -0.456  4.88 1.4899 0  986.173 1028.320 -0.0022
O  2455598.798734 12.1821 0.0042 -0.416  4.15 1.4876 0  988.609 1027.669 -0.0023
O  2455598.812958 12.1808 0.0031 -0.035  4.42 1.4658 0  987.521 1031.077 -0.0018
O  2455598.814312 12.1800 0.0032 -0.094  4.35 1.4639 0  986.725 1030.876 -0.0017
O  2455598.828224 12.1769 0.0029 -0.027  4.69 1.4463 0  986.807 1025.585 -0.0011
O  2455598.829590 12.1849 0.0031 -0.032  4.68 1.4447 0  989.139 1023.272 -0.0011
O  2455598.843536 12.1805 0.0027 -0.029  5.20 1.4306 0  992.910 1034.630 -0.0011
O  2455598.844914 12.1794 0.0026 -0.032  5.03 1.4294 0  995.202 1029.476 -0.0011
O  2455598.858756 12.1767 0.0032 -0.025  4.58 1.4188 0  991.462 1027.453 -0.0017
O  2455598.860122 12.1805 0.0033 -0.040  5.55 1.4179 0  991.272 1028.218 -0.0018
O  2455598.873953 12.1792 0.0026 -0.032  5.26 1.4107 0  991.966 1026.609 -0.0008
O  2455598.875318 12.1751 0.0025 -0.022  4.73 1.4102 0  993.207 1025.068 -0.0007
O  2455598.889149 12.1811 0.0025 -0.027  5.01 1.4063 0  991.570 1028.258 -0.0002
O  2455598.890526 12.1769 0.0026 -0.023  5.19 1.4061 0  993.035 1028.546 -0.0002
O  2455598.903061 12.1768 0.0027  0.013  5.13 1.4054 1 1054.741 1014.682 -0.0004
O  2455598.904427 12.1836 0.0027  0.016  4.45 1.4055 1 1054.373 1014.515 -0.0005
O  2455598.916822 12.1780 0.0027  0.021  3.93 1.4075 1 1054.261 1015.339 -0.0012
O  2455598.918176 12.1761 0.0027  0.029  3.85 1.4079 1 1053.862 1015.516 -0.0013
O  2455598.930711 12.1804 0.0027  0.022  4.17 1.4127 1 1054.834 1016.803 -0.0012
O  2455598.932077 12.1790 0.0027  0.026  4.06 1.4133 1 1053.345 1016.301 -0.0012
O  2455598.945757 12.1857 0.0026  0.021  4.10 1.4217 1 1053.333 1013.822 -0.0008
O  2455598.947146 12.1771 0.0026  0.021  4.40 1.4227 1 1053.385 1017.187 -0.0008
O  2455598.959148 12.1798 0.0027  0.023  4.30 1.4328 1 1054.823 1017.963 -0.0009
O  2455598.960514 12.1792 0.0027  0.032  4.29 1.4341 1 1054.375 1017.671 -0.0009
O  2455598.972539 12.1792 0.0030  0.019  5.13 1.4469 1 1057.527 1018.594 -0.0007
O  2455598.973905 12.1802 0.0030  0.022  4.26 1.4485 1 1057.588 1017.495 -0.0006
O  2455598.985455 12.1847 0.0028  0.024  4.05 1.4633 1 1052.759 1018.333 -0.0003
O  2455598.986833 12.1808 0.0028  0.022  4.59 1.4652 1 1055.475 1020.769 -0.0002
O  2455598.998430 12.1874 0.0030 -0.003  4.33 1.4826 1 1039.932 1020.799  0.0005
O  2455599.010663 12.1859 0.0028 -0.004  4.49 1.5036 1 1051.224 1017.418  0.0005
O  2455599.012041 12.1768 0.0030 -0.060  4.60 1.5061 1 1053.228 1019.021  0.0005
O  2455599.024679 12.1796 0.0033 -0.229  4.36 1.5310 1 1053.236 1020.751 -0.0000
O  2455599.026033 12.1787 0.0034 -0.328  4.23 1.5338 1 1054.620 1020.107 -0.0002
O  2455599.642204 12.1800 0.0036 -0.040  4.51 1.9813 0  988.827 1028.493  0.0019
O  2455599.643558 12.1730 0.0030 -0.040  4.08 1.9747 0  991.620 1029.138  0.0019
O  2455599.653512 12.1777 0.0036 -0.042  3.93 1.9271 0  990.626 1030.490  0.0022
O  2455599.654878 12.1746 0.0034 -0.023  4.53 1.9208 0  990.234 1029.913  0.0023
O  2455599.665190 12.1727 0.0035 -0.022  4.39 1.8743 0  988.396 1029.023  0.0024
O  2455599.666544 12.1816 0.0028 -0.020  4.80 1.8684 0  991.975 1027.817  0.0023
O  2455599.677389 12.1831 0.0035 -0.023  4.51 1.8225 0  989.338 1028.823  0.0018
O  2455599.678778 12.1802 0.0034 -0.023  4.39 1.8169 0  990.477 1031.414  0.0018
O  2455599.690155 12.1832 0.0027 -0.024  4.46 1.7721 0  991.653 1028.473  0.0013
O  2455599.691532 12.1791 0.0028 -0.017  4.11 1.7668 0  992.918 1028.209  0.0012
O  2455599.704310 12.1828 0.0027 -0.025  4.44 1.7204 0  991.791 1029.332  0.0005
O  2455599.705664 12.1906 0.0027 -0.024  4.55 1.7157 0  994.122 1029.774  0.0003
O  2455599.747619 12.1879 0.0028 -0.082  6.68 1.5895 0 1003.210 1020.020  0.0028
O  2455599.759054 12.1770 0.0028 -0.078  5.37 1.5614 0  991.593 1032.311  0.0026
O  2455599.760408 12.1836 0.0027 -0.057  5.70 1.5583 0  992.951 1029.986  0.0026
O  2455599.772341 12.1778 0.0031 -0.061  5.97 1.5320 0  989.156 1032.475  0.0022
O  2455599.773695 12.1842 0.0028 -0.157  5.70 1.5291 0 1001.418 1027.860  0.0021
O  2455599.802653 12.1892 0.0031 -0.100  6.26 1.4770 0  981.649 1026.600  0.0006
O  2455599.804019 12.1793 0.0029 -0.050  5.72 1.4749 0  984.344 1028.058  0.0006
O  2455599.818324 12.1807 0.0029 -0.047  6.04 1.4549 0  982.745 1024.730  0.0012
O  2455599.819678 12.1711 0.0031 -0.091  6.69 1.4532 0  985.778 1019.108  0.0013
O  2455599.833521 12.1791 0.0030 -0.035  6.26 1.4375 0  988.165 1025.939  0.0018
O  2455599.834875 12.1777 0.0026 -0.049  5.72 1.4362 0  992.353 1024.559  0.0019
O  2455599.848740 12.1765 0.0029 -0.051  5.84 1.4240 0  991.206 1025.634  0.0020
O  2455599.850094 12.1772 0.0026 -0.042  5.65 1.4229 0  993.467 1027.125  0.0020
O  2455599.864052 12.1823 0.0028 -0.034  5.20 1.4141 0  991.237 1026.735  0.0018
O  2455599.865430 12.1859 0.0026 -0.060  5.41 1.4133 0  993.413 1026.553  0.0020
O  2455599.926922 12.1867 0.0027 -0.018  6.72 1.4122 1 1054.291 1015.448  0.0017
O  2455599.928287 12.1815 0.0025 -0.004  6.32 1.4128 1 1052.988 1017.776  0.0019
O  2455599.942280 12.1843 0.0026  0.002  6.42 1.4212 1 1052.114 1014.049  0.0041
O  2455599.943635 12.1875 0.0026  0.014  5.78 1.4222 1 1050.691 1014.072  0.0041
O  2455599.955810 12.1819 0.0025  0.013  6.24 1.4323 1 1052.146 1018.075  0.0030
O  2455599.957164 12.1860 0.0026  0.013  6.70 1.4335 1 1051.812 1017.361  0.0029
O  2455599.969317 12.1787 0.0025  0.019  5.85 1.4463 1 1054.263 1016.674  0.0020
O  2455599.970683 12.1834 0.0025  0.022  5.19 1.4479 1 1054.492 1016.729  0.0020
O  2455599.982303 12.1816 0.0026  0.018  5.61 1.4627 1 1053.716 1018.621  0.0013
O  2455599.983657 12.1844 0.0026  0.025  5.24 1.4646 1 1053.069 1021.021  0.0014
O  2455599.995080 12.1874 0.0026  0.020  5.21 1.4817 1 1056.041 1016.830  0.0023
O  2455599.996446 12.1865 0.0026  0.021  5.20 1.4838 1 1056.447 1019.623  0.0024
O  2455600.006944 12.1851 0.0025  0.022  4.69 1.5018 1 1054.267 1019.087  0.0026
O  2455600.008309 12.1835 0.0027  0.022  4.94 1.5043 1 1055.914 1020.865  0.0025
O  2455600.023332 12.1821 0.0026  0.019  3.75 1.5339 1 1054.026 1019.212  0.0015
O  2455600.024686 12.1801 0.0026  0.028  4.29 1.5368 1 1055.945 1020.377  0.0015
O  2455600.035670 12.1807 0.0026  0.020  4.57 1.5614 1 1053.891 1019.092  0.0023
O  2455600.037036 12.1754 0.0026  0.030  4.13 1.5646 1 1054.206 1019.435  0.0024
O  2455600.048077 12.1828 0.0027  0.022  3.49 1.5920 1 1053.291 1019.451  0.0020
O  2455600.049443 12.1899 0.0028  0.026  3.83 1.5955 1 1054.655 1021.304  0.0019
O  2455600.639884 12.1712 0.0036 -0.033  3.52 1.9792 0  989.601 1027.873  0.0007
O  2455600.641239 12.1683 0.0036 -0.024  3.50 1.9726 0  989.646 1030.075  0.0006
O  2455600.652627 12.1781 0.0034 -0.028  3.56 1.9185 0  989.135 1026.082 -0.0001
O  2455600.654005 12.1769 0.0028 -0.022  3.69 1.9122 0  992.108 1029.465 -0.0002
O  2455600.664560 12.1830 0.0029 -0.022  3.75 1.8651 0  991.926 1030.188 -0.0006
O  2455600.665937 12.1774 0.0028 -0.021  3.39 1.8591 0  991.587 1030.539 -0.0004
O  2455600.677916 12.1774 0.0028 -0.023  3.91 1.8092 0  992.154 1028.633  0.0008
O  2455600.679282 12.1753 0.0028 -0.023  4.23 1.8037 0  991.920 1030.242  0.0010
O  2455600.691180 12.1787 0.0028 -0.025  4.29 1.7579 0  991.986 1028.993  0.0005
O  2455600.692546 12.1794 0.0028 -0.021  3.96 1.7528 0  994.657 1028.753  0.0004
O  2455600.704478 12.1808 0.0028 -0.023  3.72 1.7104 0  991.634 1028.448 -0.0006
O  2455600.705844 12.1845 0.0027 -0.013  3.72 1.7057 0  993.475 1028.710 -0.0006
O  2455600.716399 12.1797 0.0027 -0.026  4.03 1.6711 0  991.938 1028.752 -0.0006
O  2455600.717765 12.1779 0.0027 -0.013  3.46 1.6668 0  992.008 1030.562 -0.0006
O  2455600.728019 12.1818 0.0026 -0.025  4.04 1.6358 0  991.504 1026.881 -0.0002
O  2455600.729374 12.1775 0.0026 -0.021  3.92 1.6318 0  993.361 1029.043 -0.0001
O  2455600.739651 12.1817 0.0031 -0.023  4.18 1.6032 0  991.116 1027.179  0.0006
O  2455600.741005 12.1794 0.0027 -0.024  4.26 1.5996 0  993.373 1026.594  0.0007
O  2455600.752464 12.1752 0.0031 -0.027  4.05 1.5706 0  991.404 1028.464  0.0007
O  2455600.753841 12.1834 0.0026 -0.019  4.87 1.5673 0  994.463 1027.157  0.0006
O  2455600.766005 12.1827 0.0029 -0.020  4.69 1.5396 0  988.995 1028.641  0.0005
O  2455600.767359 12.1847 0.0026 -0.023  4.88 1.5367 0  991.677 1026.353  0.0005
O  2455600.781213 12.1871 0.0029 -0.025  4.69 1.5089 0  980.075 1031.172  0.0004
O  2455600.782567 12.1844 0.0028 -0.020  4.34 1.5064 0  982.565 1027.883  0.0004
O  2455600.796421 12.1762 0.0028 -0.027  4.80 1.4825 0  988.202 1026.996  0.0014
O  2455600.797787 12.1819 0.0030 -0.025  4.14 1.4803 0  990.924 1026.210  0.0015
O  2455600.811618 12.1838 0.0029 -0.029  4.32 1.4601 0  986.270 1028.074  0.0014
O  2455600.812983 12.1814 0.0029 -0.022  3.88 1.4583 0  989.921 1025.146  0.0013
O  2455600.826837 12.1840 0.0029 -0.021  4.53 1.4417 0  985.736 1026.991  0.0008
O  2455600.828203 12.1837 0.0025 -0.023  4.59 1.4402 0  991.586 1026.902  0.0008
O  2455600.842022 12.1820 0.0029 -0.031  4.08 1.4271 0  974.054 1027.611  0.0008
O  2455600.843399 12.1810 0.0029 -0.023  3.84 1.4260 0  984.295 1029.052  0.0008
O  2455600.855344 12.1835 0.0029 -0.023  4.35 1.4175 0  972.806 1026.958  0.0009
O  2455600.856709 12.1810 0.0028 -0.019  3.96 1.4166 0  983.552 1028.220  0.0009
O  2455600.870644 12.1832 0.0030 -0.022  4.11 1.4099 0  983.974 1026.789  0.0005
O  2455600.872010 12.1766 0.0030 -0.021  3.81 1.4094 0  987.067 1024.140  0.0004
O  2455600.886142 12.1865 0.0031 -0.025  3.93 1.4059 0  950.066 1027.626 -0.0003
O  2455600.887508 12.1814 0.0032 -0.024  3.76 1.4057 0  963.601 1028.171 -0.0004
O  2455600.901176 12.1783 0.0026  0.018  4.38 1.4057 1 1054.543 1017.249 -0.0013
O  2455600.902553 12.1813 0.0027  0.022  3.59 1.4058 1 1056.134 1013.981 -0.0014
O  2455600.914833 12.1803 0.0027  0.022  3.55 1.4085 1 1055.357 1015.052 -0.0030
O  2455600.916199 12.1813 0.0026  0.027  3.85 1.4090 1 1055.326 1016.749 -0.0032
O  2455600.928502 12.1773 0.0027  0.021  4.17 1.4143 1 1054.568 1012.453 -0.0039
O  2455600.929879 12.1838 0.0029  0.029  3.94 1.4151 1 1055.872 1015.642 -0.0039
O  2455600.941754 12.1782 0.0027  0.020  3.68 1.4228 1 1054.827 1015.681 -0.0036
O  2455600.943132 12.1752 0.0026  0.016  4.47 1.4239 1 1053.907 1017.336 -0.0036
O  2455600.960585 12.1791 0.0026  0.031  3.87 1.4397 1 1051.388 1017.665 -0.0036
O  2455600.961951 12.1830 0.0026  0.037  3.51 1.4412 1 1052.959 1019.747 -0.0036
O  2455600.974393 12.1783 0.0027  0.021  4.71 1.4558 1 1050.146 1015.423 -0.0035
O  2455600.975770 12.1809 0.0028  0.028  3.89 1.4576 1 1052.413 1017.651 -0.0035
O  2455600.992182 12.1826 0.0027  0.031  3.89 1.4814 1 1052.190 1017.794 -0.0029
O  2455600.993559 12.1835 0.0027  0.035  3.84 1.4836 1 1053.315 1020.962 -0.0028
O  2455601.007505 12.1825 0.0029  0.027  4.68 1.5079 1 1055.812 1016.053 -0.0026
O  2455601.008860 12.1794 0.0027  0.031  4.15 1.5104 1 1055.124 1019.582 -0.0026
O  2455601.022968 12.1777 0.0027  0.024  4.09 1.5390 1 1054.181 1016.380 -0.0032
O  2455601.024334 12.1822 0.0027  0.033  4.02 1.5419 1 1054.992 1020.047 -0.0031
O  2455601.035537 12.1788 0.0027  0.026  4.61 1.5676 1 1055.192 1018.309 -0.0028
O  2455601.036903 12.1797 0.0028  0.007  5.82 1.5709 1 1052.885 1019.877 -0.0027
O  2455601.048188 12.1824 0.0028  0.027  5.27 1.5995 1 1053.946 1019.480 -0.0028
O  2455601.049553 12.1800 0.0029  0.027  5.24 1.6031 1 1055.250 1020.772 -0.0029
O  2455602.633113 12.1835 0.0040 -0.058  4.94 1.9855 0  990.906 1027.722 -0.0011
O  2455602.634467 12.1854 0.0032 -0.057  5.37 1.9788 0  993.022 1028.365 -0.0011
O  2455602.644675 12.1831 0.0032 -0.057  5.03 1.9299 0  992.803 1027.518 -0.0011
O  2455602.646029 12.1857 0.0031 -0.053  4.93 1.9236 0  992.241 1029.582 -0.0012
O  2455602.657696 12.1808 0.0031 -0.052  5.88 1.8710 0  993.016 1028.477 -0.0016
O  2455602.659061 12.1844 0.0031 -0.058  5.89 1.8651 0  995.056 1029.038 -0.0017
O  2455602.673274 12.1832 0.0036 -0.051  5.67 1.8058 0  990.350 1030.567 -0.0011
O  2455602.674640 12.1783 0.0029 -0.055  5.80 1.8003 0  993.453 1029.685 -0.0010
O  2455602.688065 12.1861 0.0029 -0.043  4.47 1.7490 0  991.568 1027.879 -0.0006
O  2455602.689431 12.1842 0.0028 -0.036  4.67 1.7441 0  994.193 1029.267 -0.0006
O  2455602.702822 12.1816 0.0027 -0.037  3.66 1.6974 0  993.715 1027.089 -0.0007
O  2455602.704188 12.1844 0.0028 -0.038  3.55 1.6928 0  995.784 1027.990 -0.0007
O  2455602.716352 12.1837 0.0027 -0.041  4.08 1.6542 0  993.163 1027.361 -0.0004
O  2455602.717718 12.1869 0.0027 -0.034  3.51 1.6500 0  995.729 1027.258 -0.0004
O  2455602.729974 12.1889 0.0027 -0.036  3.37 1.6146 0  992.880 1027.958  0.0000
O  2455602.731340 12.1845 0.0027 -0.035  3.88 1.6109 0  994.539 1028.293  0.0001
O  2455602.744650 12.1869 0.0032 -0.041  3.65 1.5762 0  990.831 1028.698  0.0004
O  2455602.746027 12.1837 0.0026 -0.031  4.28 1.5729 0  993.469 1028.760  0.0003
O  2455602.759754 12.1809 0.0030 -0.043  4.43 1.5412 0  963.253 1026.829 -0.0003
O  2455602.761131 12.1856 0.0030 -0.041  4.64 1.5382 0  971.575 1028.712 -0.0003
O  2455602.774939 12.1874 0.0030 -0.044  4.87 1.5104 0  983.481 1029.027  0.0004
O  2455602.776316 12.1871 0.0031 -0.038  4.14 1.5078 0  986.624 1027.681  0.0005
O  2455602.790147 12.1862 0.0031 -0.043  5.17 1.4837 0  971.082 1029.162  0.0005
O  2455602.791513 12.1848 0.0030 -0.039  4.53 1.4815 0  980.291 1028.648  0.0004
O  2455602.805297 12.1754 0.0030 -0.045  4.80 1.4612 0  961.392 1029.319  0.0000
O  2455602.806674 12.1836 0.0030 -0.047  5.07 1.4594 0  980.706 1028.601  0.0001
O  2455602.820551 12.1883 0.0029 -0.045  4.53 1.4425 0  983.854 1024.927  0.0006
O  2455602.821917 12.1857 0.0030 -0.044  4.40 1.4411 0  990.647 1024.830  0.0007
O  2455602.835771 12.1885 0.0029 -0.047  4.88 1.4278 0  976.630 1026.962  0.0014
O  2455602.837137 12.1856 0.0028 -0.038  4.51 1.4266 0  984.006 1028.108  0.0015
O  2455602.849116 12.1779 0.0029 -0.045  4.81 1.4179 0  964.636 1028.325  0.0019
O  2455602.850481 12.1871 0.0028 -0.037  4.89 1.4171 0  976.539 1028.714  0.0019
O  2455602.864486 12.1848 0.0030 -0.038  4.89 1.4101 0  989.062 1028.733  0.0020
O  2455602.865851 12.1861 0.0026 -0.043  4.58 1.4096 0  992.695 1024.622  0.0020
O  2455602.880006 12.1882 0.0030 -0.041  4.35 1.4060 0  988.178 1028.968  0.0016
O  2455602.881360 12.1861 0.0026 -0.034  3.95 1.4058 0  991.957 1026.401  0.0015
O  2455602.895087 12.1904 0.0027  0.011  4.10 1.4056 1 1054.857 1016.467  0.0012
O  2455602.896476 12.1873 0.0026  0.017  4.28 1.4058 1 1053.719 1015.777  0.0012
O  2455602.908721 12.1821 0.0025  0.014  4.24 1.4083 1 1054.474 1016.854  0.0008
O  2455602.910087 12.1822 0.0026  0.021  3.97 1.4088 1 1054.678 1017.033  0.0007
O  2455602.924161 12.1866 0.0025  0.015  4.02 1.4150 1 1054.484 1016.656  0.0002
O  2455602.925526 12.1873 0.0026  0.022  3.78 1.4157 1 1054.741 1018.925  0.0004
O  2455602.937447 12.1864 0.0026  0.018  3.55 1.4237 1 1054.781 1017.125  0.0014
O  2455602.938813 12.1905 0.0026  0.023  3.44 1.4248 1 1054.419 1019.420  0.0015
O  2455602.950815 12.1861 0.0027  0.018  3.43 1.4354 1 1056.284 1018.000  0.0012
O  2455602.952181 12.1837 0.0026  0.027  3.44 1.4367 1 1055.855 1018.740  0.0011
O  2455602.964403 12.1838 0.0026  0.019  3.81 1.4503 1 1047.996 1019.904  0.0005
O  2455602.965780 12.1775 0.0026  0.022  3.85 1.4519 1 1047.340 1019.512  0.0006
O  2455602.977250 12.1875 0.0026  0.023  3.21 1.4672 1 1053.154 1019.342  0.0014
O  2455602.978616 12.1888 0.0026  0.028  3.40 1.4691 1 1053.351 1020.823  0.0014
O  2455602.988210 12.1860 0.0026  0.026  3.44 1.4839 1 1052.797 1018.582  0.0015
O  2455602.989576 12.1893 0.0026  0.029  3.42 1.4861 1 1052.401 1019.492  0.0014
O  2455603.003198 12.1839 0.0026  0.026  3.69 1.5101 1 1052.806 1017.395  0.0010
O  2455603.004576 12.1826 0.0026  0.030  3.86 1.5127 1 1054.291 1020.482  0.0011
O  2455603.017446 12.1905 0.0026  0.025  3.67 1.5389 1 1054.731 1018.768  0.0020
O  2455603.018823 12.1847 0.0026  0.028  4.45 1.5419 1 1054.520 1021.558  0.0021
O  2455603.030952 12.1839 0.0026  0.025  3.68 1.5697 1 1052.842 1018.534  0.0025
O  2455603.032330 12.1816 0.0025  0.031  3.89 1.5731 1 1053.958 1021.203  0.0026
O  2455603.043406 12.1845 0.0026  0.027  3.31 1.6014 1 1052.651 1018.479  0.0026
O  2455603.044772 12.1866 0.0026  0.029  3.50 1.6050 1 1054.409 1019.687  0.0023
O  2455603.631878 12.1820 0.0036 -0.054  4.47 1.9780 0  989.500 1029.680 -0.0029
O  2455603.633256 12.1809 0.0036 -0.049  3.91 1.9713 0  990.332 1029.582 -0.0027
O  2455603.643499 12.1816 0.0033 -0.043  4.05 1.9226 0  991.256 1029.609 -0.0018
O  2455603.644864 12.1812 0.0029 -0.042  3.87 1.9163 0  994.231 1028.904 -0.0018
O  2455603.654853 12.1803 0.0034 -0.039  3.86 1.8714 0  991.419 1029.009 -0.0018
O  2455603.656230 12.1832 0.0028 -0.035  4.28 1.8654 0  994.297 1030.155 -0.0018
O  2455603.667538 12.1845 0.0032 -0.041  3.62 1.8179 0  989.875 1027.932 -0.0013
O  2455603.668926 12.1898 0.0028 -0.038  3.47 1.8122 0  993.424 1029.008 -0.0012
O  2455603.680500 12.1844 0.0027 -0.039  3.70 1.7670 0  992.045 1029.061 -0.0000
O  2455603.681877 12.1870 0.0027 -0.030  3.41 1.7618 0  992.217 1030.519  0.0001
O  2455603.693556 12.1888 0.0027 -0.037  3.70 1.7196 0  992.719 1029.810  0.0000
O  2455603.694933 12.1803 0.0026 -0.035  3.72 1.7148 0  994.180 1028.673 -0.0000
O  2455603.704852 12.1858 0.0030 -0.036  3.79 1.6817 0  990.522 1029.003  0.0002
O  2455603.706229 12.1879 0.0029 -0.032  3.78 1.6772 0  990.914 1029.534  0.0003
O  2455603.716148 12.1903 0.0029 -0.037  3.37 1.6465 0  987.263 1031.630  0.0015
O  2455603.717513 12.1850 0.0028 -0.031  3.37 1.6424 0  989.025 1031.345  0.0017
O  2455603.727397 12.1867 0.0028 -0.044  3.87 1.6141 0  974.724 1027.627  0.0020
O  2455603.728763 12.1872 0.0028 -0.042  3.73 1.6104 0  976.383 1026.910  0.0019
O  2455603.738670 12.1864 0.0029 -0.037  3.93 1.5843 0  986.388 1028.803  0.0013
O  2455603.740048 12.1845 0.0028 -0.034  3.97 1.5809 0  988.952 1029.031  0.0012
O  2455603.753462 12.1842 0.0028 -0.039  4.58 1.5490 0  986.173 1028.111  0.0016
O  2455603.754839 12.1835 0.0027 -0.036  4.22 1.5460 0  989.322 1028.681  0.0017
O  2455603.768716 12.1853 0.0028 -0.037  3.98 1.5171 0  986.172 1028.493  0.0023
O  2455603.770093 12.1886 0.0028 -0.038  3.62 1.5144 0  990.015 1027.131  0.0023
O  2455603.784086 12.1887 0.0028 -0.045  4.30 1.4892 0  972.101 1028.151  0.0025
O  2455603.785463 12.1872 0.0027 -0.040  4.34 1.4869 0  982.864 1027.006  0.0025
O  2455603.799340 12.1882 0.0027 -0.037  4.64 1.4657 0  987.246 1027.396  0.0026
O  2455603.800718 12.1896 0.0027 -0.035  4.52 1.4637 0  990.883 1024.049  0.0026
O  2455603.814606 12.1879 0.0027 -0.034  5.25 1.4461 0  985.316 1027.603  0.0031
O  2455603.815972 12.1855 0.0025 -0.038  3.98 1.4446 0  991.660 1025.318  0.0032
O  2455603.829872 12.1829 0.0027 -0.043  4.63 1.4305 0  961.576 1026.122  0.0034
O  2455603.831250 12.1882 0.0027 -0.041  4.05 1.4293 0  973.698 1028.090  0.0034
O  2455603.845636 12.1896 0.0026 -0.046  4.56 1.4184 0  957.855 1027.029  0.0032
O  2455603.847013 12.1881 0.0026 -0.043  4.00 1.4175 0  971.856 1027.254  0.0032
O  2455603.859872 12.1834 0.0026 -0.048  4.34 1.4109 0  987.066 1029.429  0.0032
O  2455603.861237 12.1884 0.0026 -0.041  3.50 1.4103 0  991.243 1026.341  0.0032
O  2455603.876330 12.1922 0.0026 -0.040  4.09 1.4061 0  987.570 1027.171  0.0040
O  2455603.877707 12.1886 0.0026 -0.037  3.66 1.4059 0  991.158 1025.158  0.0041
O  2455603.891434 12.1849 0.0025  0.003  4.25 1.4056 1 1054.179 1015.775  0.0035
O  2455603.892811 12.1888 0.0025  0.009  3.87 1.4057 1 1053.406 1017.780  0.0033
O  2455603.905033 12.1883 0.0025  0.003  4.15 1.4081 1 1054.506 1016.746  0.0025
O  2455603.906399 12.1891 0.0025  0.009  3.85 1.4085 1 1054.951 1018.200  0.0025
O  2455603.919176 12.1836 0.0025  0.006  3.72 1.4138 1 1054.266 1016.729  0.0028
O  2455603.920553 12.1884 0.0025  0.010  4.01 1.4145 1 1053.708 1018.923  0.0029
O  2455603.933829 12.1867 0.0025  0.009  4.14 1.4231 1 1054.203 1016.562  0.0021
O  2455603.935194 12.1877 0.0025  0.009  4.16 1.4241 1 1054.216 1017.267  0.0020
O  2455603.947301 12.1892 0.0025  0.010  3.60 1.4346 1 1054.143 1016.490  0.0019
O  2455603.948678 12.1861 0.0025  0.016  3.83 1.4360 1 1054.701 1016.950  0.0020
O  2455603.960772 12.1894 0.0026  0.013  3.69 1.4492 1 1055.377 1017.607  0.0033
O  2455603.962150 12.1916 0.0026  0.017  3.73 1.4509 1 1055.898 1019.886  0.0034
O  2455603.973712 12.1872 0.0026  0.011  3.81 1.4661 1 1052.676 1018.575  0.0025
O  2455603.975066 12.1904 0.0026  0.014  4.03 1.4680 1 1053.544 1019.700  0.0024
O  2455603.984719 12.1844 0.0026  0.012  4.17 1.4827 1 1051.826 1019.360  0.0017
O  2455603.986108 12.1880 0.0026  0.014  4.46 1.4849 1 1052.986 1021.394  0.0017
O  2455603.998306 12.1897 0.0026  0.016  4.14 1.5061 1 1052.189 1019.733  0.0015
O  2455603.999672 12.1855 0.0026  0.016  4.16 1.5087 1 1052.964 1021.935  0.0015
O  2455604.012612 12.1882 0.0027  0.011  3.92 1.5345 1 1053.888 1020.090  0.0023
O  2455604.013989 12.1865 0.0027  0.017  4.46 1.5374 1 1054.912 1020.350  0.0024
O  2455604.027426 12.1845 0.0027  0.017  4.10 1.5679 1 1053.659 1019.423  0.0029
O  2455604.028804 12.1885 0.0027  0.021  4.17 1.5712 1 1053.507 1019.116  0.0028
O  2455604.041014 12.1865 0.0027  0.012  4.16 1.6023 1 1054.019 1018.839  0.0020
O  2455604.042391 12.1877 0.0027  0.018  4.09 1.6060 1 1055.111 1021.363  0.0019
O  2455604.629324 12.1866 0.0038 -0.059  5.65 1.9771 0  989.876 1030.081  0.0079
O  2455604.630701 12.1870 0.0038 -0.053  5.53 1.9704 0  990.194 1030.793  0.0083
O  2455604.643733 12.1939 0.0030 -0.054  4.96 1.9088 0  992.839 1029.389  0.0120
O  2455604.645088 12.1925 0.0029 -0.052  4.80 1.9027 0  994.379 1031.557  0.0120
O  2455604.657865 12.1993 0.0029 -0.055  4.89 1.8466 0  992.337 1027.343  0.0128
O  2455604.659231 12.1979 0.0029 -0.053  4.95 1.8409 0  994.857 1028.410  0.0129
O  2455604.673501 12.2042 0.0028 -0.055  4.76 1.7832 0  992.465 1029.506  0.0158
O  2455604.674879 12.2008 0.0028 -0.052  4.59 1.7779 0  992.436 1030.442  0.0162
O  2455604.689195 12.2068 0.0027 -0.058  4.68 1.7252 0  992.734 1027.469  0.0188
O  2455604.690573 12.2097 0.0027 -0.063  4.72 1.7204 0  994.315 1027.942  0.0189
O  2455604.701406 12.2012 0.0030 -0.071  5.56 1.6839 0  981.381 1030.000  0.0201
O  2455604.702783 12.2045 0.0030 -0.069  5.86 1.6795 0  984.675 1031.575  0.0202
O  2455604.713234 12.1963 0.0031 -0.068  5.39 1.6470 0  968.661 1027.842  0.0188
O  2455604.714600 12.2053 0.0029 -0.071  5.84 1.6429 0  970.314 1027.998  0.0186
O  2455604.723674 12.2078 0.0029 -0.072  5.87 1.6168 0  975.160 1027.871  0.0171
O  2455604.725051 12.1976 0.0030 -0.071  5.95 1.6130 0  982.181 1028.298  0.0165
O  2455604.734125 12.1991 0.0030 -0.111  5.93 1.5889 0  975.843 1028.830  0.0127
O  2455604.735502 12.1975 0.0032 -0.074  6.01 1.5854 0  983.026 1026.886  0.0121
O  2455604.745502 12.1964 0.0032 -0.073  6.84 1.5610 0  988.352 1031.073  0.0095
O  2455604.746868 12.1950 0.0032 -0.072  7.09 1.5578 0  989.490 1028.396  0.0097
O  2455604.758812 12.1963 0.0032 -0.090  7.19 1.5315 0  981.096 1030.700  0.0111
O  2455604.760178 12.1872 0.0035 -0.104  7.31 1.5287 0  987.341 1029.844  0.0113
O  2455604.774182 12.2061 0.0035 -0.139  7.35 1.5016 0  983.012 1025.620  0.0139
O  2455604.775548 12.1996 0.0034 -0.112  7.46 1.4992 0  985.766 1025.962  0.0141
O  2455604.789506 12.1980 0.0031 -0.080  6.59 1.4761 0  987.981 1033.776  0.0166
O  2455604.790872 12.2022 0.0031 -0.059  6.10 1.4740 0  988.147 1030.376  0.0168
O  2455604.804830 12.2117 0.0033 -0.062  5.28 1.4546 0  989.404 1026.622  0.0188
O  2455604.806207 12.1906 0.0028 -0.071  5.27 1.4529 0  991.697 1022.632  0.0190
O  2455604.820130 12.1942 0.0032 -0.058  4.93 1.4372 0  990.310 1025.777  0.0210
O  2455604.821496 12.2038 0.0028 -0.058  5.30 1.4358 0  993.565 1027.685  0.0212
O  2455604.835419 12.2042 0.0033 -0.066  6.48 1.4236 0  990.476 1027.612  0.0229
O  2455604.836797 12.2125 0.0028 -0.061  5.78 1.4226 0  991.649 1027.010  0.0231
O  2455604.850650 12.2072 0.0027 -0.065  5.50 1.4139 0  993.341 1024.243  0.0241
O  2455604.852016 12.2121 0.0027 -0.064  5.06 1.4132 0  993.487 1026.949  0.0242
O  2455604.867109 12.2088 0.0027 -0.064  4.85 1.4075 0  994.151 1028.528  0.0248
O  2455604.868474 12.2095 0.0028 -0.065  4.78 1.4072 0  996.772 1026.881  0.0249
O  2455604.881344 12.2104 0.0027 -0.067  4.81 1.4054 0  992.872 1027.330  0.0253
O  2455604.882710 12.2070 0.0027 -0.059  4.68 1.4054 0  993.865 1025.607  0.0254
O  2455604.894330 12.2096 0.0026 -0.028  4.67 1.4062 1 1051.872 1014.584  0.0277
O  2455604.895696 12.2110 0.0027 -0.023  4.61 1.4065 1 1052.444 1017.449  0.0280
O  2455604.908068 12.2093 0.0027 -0.022  4.58 1.4100 1 1051.645 1014.698  0.0307
O  2455604.909446 12.2128 0.0027 -0.023  5.17 1.4106 1 1052.885 1015.857  0.0311
O  2455604.922350 12.2132 0.0027 -0.027  5.23 1.4171 1 1050.769 1016.544  0.0342
O  2455604.923728 12.2120 0.0028 -0.025  5.22 1.4180 1 1052.523 1016.602  0.0341
O  2455604.935799 12.2131 0.0027 -0.027  5.29 1.4268 1 1052.957 1016.195  0.0324
O  2455604.937177 12.2120 0.0027 -0.024  5.50 1.4279 1 1052.830 1018.252  0.0322
O  2455604.949364 12.2117 0.0027 -0.028  4.86 1.4395 1 1052.437 1022.174  0.0314
O  2455604.950730 12.2169 0.0026 -0.023  5.07 1.4409 1 1053.887 1020.311  0.0314
O  2455604.963785 12.2118 0.0027 -0.035  6.01 1.4564 1 1051.548 1018.177  0.0312
O  2455604.965174 12.2159 0.0027 -0.028  5.60 1.4582 1 1053.855 1018.490  0.0310
O  2455604.976805 12.2142 0.0027 -0.031  5.26 1.4746 1 1054.560 1014.178  0.0297
O  2455604.978183 12.2149 0.0027 -0.028  5.08 1.4767 1 1054.145 1017.173  0.0296
O  2455604.992175 12.2111 0.0027 -0.034  6.09 1.5000 1 1054.058 1018.337  0.0277
O  2455604.993553 12.2075 0.0027 -0.028  6.14 1.5025 1 1055.348 1022.038  0.0275
O  2455605.011133 12.2225 0.0029 -0.042  6.44 1.5372 1 1054.832 1016.842  0.0276
O  2455605.012511 12.2122 0.0027 -0.038  6.07 1.5401 1 1053.568 1019.937  0.0278
O  2455605.027059 12.2134 0.0029 -0.043  5.93 1.5737 1 1053.734 1021.166  0.0296
O  2455605.028436 12.2152 0.0028 -0.037  5.57 1.5770 1 1055.484 1022.939  0.0296
O  2455605.040948 12.2180 0.0028 -0.034  4.93 1.6096 1 1053.710 1022.480  0.0299
O  2455605.042302 12.2098 0.0029 -0.032  5.23 1.6133 1 1055.508 1022.643  0.0299
O  2455605.054558 12.2038 0.0053 -0.040  6.00 1.6486 1 1054.707 1017.893  0.0256
O  2455605.055924 12.1924 0.0085 -0.035  6.05 1.6527 1 1056.280 1021.212  0.0252
O  2455605.624570 12.1903 0.0043 -0.072  3.60 1.9870 0  990.188 1029.429  0.0160
O  2455605.625947 12.2017 0.0032 -0.065  3.46 1.9802 0  992.243 1029.488  0.0163
O  2455605.642440 12.2037 0.0040 -0.080  3.35 1.9022 0  989.993 1028.050  0.0200
O  2455605.643805 12.2068 0.0042 -0.080  3.97 1.8961 0  990.642 1031.467  0.0202
O  2455605.655310 12.2032 0.0039 -0.082  3.91 1.8458 0  989.751 1030.048  0.0212
O  2455605.656687 12.2032 0.0031 -0.080  3.88 1.8400 0  992.445 1031.411  0.0213
O  2455605.669812 12.1984 0.0038 -0.089  3.81 1.7869 0  990.763 1030.146  0.0220
O  2455605.671178 12.2044 0.0030 -0.084  3.55 1.7816 0  992.729 1031.238  0.0220
O  2455605.684325 12.2001 0.0039 -0.084  3.28 1.7328 0  989.787 1027.148  0.0223
O  2455605.685703 12.2026 0.0037 -0.080  3.38 1.7279 0  990.033 1030.166  0.0224
O  2455605.696582 12.2024 0.0037 -0.083  3.60 1.6907 0  991.002 1026.363  0.0228
O  2455605.697948 12.2074 0.0029 -0.077  3.53 1.6862 0  992.575 1025.371  0.0229
O  2455605.707427 12.2055 0.0037 -0.078  3.24 1.6563 0  991.179 1029.840  0.0230
O  2455605.708804 12.2045 0.0029 -0.075  3.43 1.6521 0  993.161 1030.311  0.0230
O  2455605.716709 12.2021 0.0034 -0.074  3.33 1.6288 0  987.348 1030.707  0.0228
O  2455605.718086 12.2034 0.0035 -0.072  3.35 1.6248 0  990.663 1028.160  0.0228
O  2455605.726003 12.2030 0.0033 -0.085  3.70 1.6030 0  969.914 1027.902  0.0229
O  2455605.727380 12.2019 0.0033 -0.078  3.48 1.5993 0  978.694 1027.880  0.0229
O  2455605.735435 12.2039 0.0033 -0.080  3.60 1.5787 0  977.328 1029.315  0.0234
O  2455605.736813 12.2090 0.0033 -0.077  3.65 1.5753 0  984.345 1028.355  0.0234
O  2455605.746604 12.2069 0.0033 -0.082  3.61 1.5521 0  978.599 1027.301  0.0239
O  2455605.747982 12.2049 0.0033 -0.079  3.54 1.5490 0  978.810 1028.482  0.0240
O  2455605.750852 12.2020 0.0032 -0.079  3.44 1.5427 0  976.238 1030.770  0.0241
O  2455605.752229 12.2001 0.0033 -0.078  4.21 1.5397 0  979.228 1031.536  0.0241
O  2455605.760759 12.2120 0.0032 -0.080  4.39 1.5219 0  975.118 1027.263  0.0245
O  2455605.762136 12.2136 0.0033 -0.081  3.98 1.5192 0  986.303 1029.853  0.0245
O  2455605.775076 12.2094 0.0034 -0.087  3.79 1.4952 0  989.080 1030.594  0.0262
O  2455605.776453 12.2069 0.0028 -0.091  4.34 1.4928 0  992.606 1030.257  0.0264
O  2455605.789416 12.2110 0.0032 -0.093  4.11 1.4721 0  990.268 1026.234  0.0276
O  2455605.790805 12.2137 0.0028 -0.088  3.77 1.4700 0  993.161 1025.298  0.0277
O  2455605.803825 12.2120 0.0032 -0.092  4.32 1.4525 0  976.193 1028.387  0.0284
O  2455605.805179 12.2111 0.0032 -0.086  3.69 1.4508 0  986.464 1026.403  0.0285
O  2455605.818212 12.2107 0.0028 -0.093  4.91 1.4364 0  993.036 1028.966  0.0288
O  2455605.819589 12.2115 0.0027 -0.089  3.96 1.4350 0  995.730 1026.698  0.0289
O  2455605.833686 12.2075 0.0032 -0.093  4.20 1.4229 0  989.213 1028.048  0.0296
O  2455605.835075 12.2138 0.0033 -0.090  4.19 1.4219 0  991.460 1027.149  0.0296
O  2455605.847528 12.2144 0.0031 -0.098  3.88 1.4141 0  972.162 1027.231  0.0305
O  2455605.860583 12.2074 0.0033 -0.096  4.05 1.4086 0  990.054 1027.930  0.0318
O  2455605.861949 12.2121 0.0027 -0.094  3.72 1.4082 0  993.907 1026.793  0.0319
O  2455605.876601 12.2166 0.0027 -0.096  3.43 1.4055 0  991.519 1027.364  0.0332
O  2455605.877967 12.2117 0.0028 -0.091  3.86 1.4054 0  994.153 1026.630  0.0333
O  2455605.890860 12.2169 0.0030 -0.057  3.76 1.4061 1 1056.214 1016.738  0.0329
O  2455605.892203 12.2146 0.0030 -0.056  3.62 1.4064 1 1057.257 1017.898  0.0327
O  2455605.904541 12.2123 0.0028 -0.052  4.04 1.4098 1 1055.362 1016.698  0.0319
O  2455605.905918 12.2100 0.0028 -0.047  3.99 1.4103 1 1056.806 1018.974  0.0321
O  2455605.918557 12.2153 0.0027 -0.053  3.54 1.4165 1 1054.311 1019.002  0.0334
O  2455605.919911 12.2184 0.0028 -0.051  3.87 1.4173 1 1054.713 1019.173  0.0335
O  2455605.932758 12.2177 0.0027 -0.046  4.03 1.4265 1 1054.604 1017.467  0.0304
O  2455605.934135 12.2122 0.0028 -0.045  3.66 1.4277 1 1054.129 1021.708  0.0299
O  2455605.946195 12.2066 0.0027 -0.038  3.59 1.4391 1 1055.077 1019.036  0.0266
O  2455605.947561 12.2071 0.0027 -0.036  3.85 1.4405 1 1055.293 1020.374  0.0264
O  2455605.959470 12.2076 0.0027 -0.031  3.93 1.4544 1 1052.678 1017.401  0.0247
O  2455605.960847 12.2097 0.0028 -0.030  3.85 1.4561 1 1052.779 1017.199  0.0245
O  2455605.972456 12.2065 0.0030 -0.036  3.55 1.4722 1 1055.633 1018.641  0.0223
O  2455605.973810 12.2033 0.0028 -0.027  3.80 1.4743 1 1054.411 1017.581  0.0220
O  2455605.983463 12.2061 0.0030 -0.027  4.69 1.4896 1 1055.917 1020.261  0.0203
O  2455605.984840 12.2075 0.0028 -0.025  4.35 1.4920 1 1054.897 1020.104  0.0203
O  2455606.011575 12.1982 0.0029 -0.031  6.45 1.5441 1 1052.155 1020.047  0.0188
O  2455606.012941 12.1980 0.0030 -0.026  5.91 1.5471 1 1054.262 1019.207  0.0185
O  2455606.026263 12.2043 0.0032 -0.026  3.85 1.5785 1 1058.105 1017.013  0.0168
O  2455606.027628 12.2010 0.0032 -0.019  4.77 1.5819 1 1057.153 1020.771  0.0167
O  2455606.039839 12.2043 0.0029 -0.020  3.88 1.6141 1 1053.695 1019.431  0.0159
O  2455606.041204 12.2017 0.0029 -0.013  4.59 1.6179 1 1054.231 1021.929  0.0158
O  2455606.054283 12.1859 0.0054 -0.006  3.65 1.6561 1 1054.745 1020.100  0.0117
O  2455606.055637 12.1735 0.0072 -0.011  3.90 1.6602 1 1055.215 1022.933  0.0113
O  2455607.029435 12.1942 0.0030 -0.034  3.50 1.5936 1 1055.013 1016.658  0.0105
O  2455607.030813 12.1983 0.0033 -0.020  3.61 1.5972 1 1055.558 1021.256  0.0104
O  2455607.044053 12.1959 0.0035 -0.023  3.98 1.6338 1 1056.188 1020.767  0.0090
O  2455607.045442 12.1944 0.0034 -0.014  4.14 1.6378 1 1057.472 1021.561  0.0085
O  2455607.621644 12.1858 0.0052 -0.068  4.15 1.9743 0  987.674 1027.528  0.0034
O  2455607.623022 12.1878 0.0036 -0.069  4.18 1.9676 0  991.829 1027.611  0.0033
O  2455607.635082 12.1829 0.0050 -0.066  3.66 1.9107 0  988.868 1030.026  0.0037
O  2455607.636447 12.1822 0.0051 -0.061  3.45 1.9044 0  990.882 1030.547  0.0038
O  2455607.648750 12.1837 0.0048 -0.063  3.56 1.8503 0  986.858 1028.796  0.0038
O  2455607.650116 12.1829 0.0048 -0.057  3.70 1.8445 0  989.061 1029.300  0.0038
O  2455607.664259 12.1836 0.0050 -0.059  3.82 1.7871 0  988.153 1028.569  0.0032
O  2455607.665625 12.1905 0.0054 -0.051  3.44 1.7818 0  988.808 1030.074  0.0031
O  2455607.679838 12.1876 0.0052 -0.058  3.40 1.7292 0  988.021 1027.676  0.0015
O  2455607.681203 12.1832 0.0054 -0.055  3.27 1.7243 0  989.720 1029.450  0.0013
O  2455607.693645 12.1846 0.0051 -0.062  3.81 1.6823 0  986.995 1028.241  0.0016
O  2455607.695011 12.1853 0.0051 -0.054  3.79 1.6779 0  991.049 1027.267  0.0017
O  2455607.707487 12.1912 0.0055 -0.059  3.75 1.6395 0  987.655 1025.003  0.0021
O  2455607.708865 12.1845 0.0035 -0.057  3.28 1.6355 0  991.566 1026.131  0.0021
O  2455607.721584 12.1853 0.0053 -0.054  3.17 1.6001 0  988.769 1028.493  0.0023
O  2455607.722950 12.1899 0.0052 -0.051  2.98 1.5965 0  990.842 1026.483  0.0023
O  2455607.736468 12.1863 0.0047 -0.054  3.28 1.5628 0  989.050 1029.856  0.0037
O  2455607.737834 12.1869 0.0044 -0.050  3.65 1.5596 0  990.476 1029.908  0.0038
O  2455607.743563 12.1922 0.0046 -0.054  3.36 1.5466 0  989.138 1028.431  0.0043
O  2455607.744917 12.1820 0.0044 -0.053  3.69 1.5436 0  991.404 1027.714  0.0045
O  2455607.754651 12.1970 0.0041 -0.061  3.50 1.5231 0  985.682 1029.498  0.0054
O  2455607.756028 12.1897 0.0043 -0.052  3.25 1.5204 0  990.853 1030.542  0.0055
O  2455607.765738 12.1877 0.0042 -0.054  3.74 1.5020 0  988.433 1031.017  0.0061
O  2455607.767093 12.1930 0.0030 -0.053  3.88 1.4995 0  992.305 1027.073  0.0061
O  2455607.778065 12.1930 0.0043 -0.056  3.66 1.4810 0  990.645 1029.331  0.0061
O  2455607.779430 12.1908 0.0030 -0.054  3.86 1.4789 0  994.387 1026.173  0.0061
O  2455607.790391 12.1943 0.0030 -0.055  3.84 1.4628 0  992.370 1028.563  0.0060
O  2455607.791768 12.1907 0.0030 -0.053  4.30 1.4609 0  996.290 1026.515  0.0060
O  2455607.802775 12.1892 0.0029 -0.054  4.33 1.4471 0  993.073 1026.882  0.0058
O  2455607.804140 12.1921 0.0029 -0.053  3.83 1.4455 0  995.914 1024.312  0.0059
O  2455607.815135 12.1967 0.0038 -0.062  4.04 1.4340 0  970.049 1025.743  0.0066
O  2455607.816513 12.1966 0.0038 -0.059  3.71 1.4327 0  984.006 1025.599  0.0067
O  2455607.828526 12.1923 0.0039 -0.058  3.54 1.4226 0  991.393 1028.876  0.0069
O  2455607.829880 12.1904 0.0029 -0.057  3.86 1.4216 0  993.628 1027.170  0.0069
O  2455607.842126 12.1947 0.0029 -0.056  3.77 1.4140 0  992.133 1030.508  0.0066
O  2455607.843514 12.1916 0.0028 -0.053  3.74 1.4133 0  993.419 1028.528  0.0066
O  2455607.855760 12.1875 0.0029 -0.058  3.53 1.4084 0  992.504 1027.607  0.0068
O  2455607.857125 12.1897 0.0028 -0.055  3.97 1.4080 0  993.607 1028.418  0.0068
O  2455607.870204 12.1936 0.0039 -0.061  3.69 1.4056 0  973.153 1027.531  0.0064
O  2455607.871569 12.1954 0.0038 -0.063  3.45 1.4055 0  981.772 1026.257  0.0064
O  2455607.881905 12.1952 0.0031 -0.010  3.63 1.4057 1 1052.101 1016.540  0.0057
O  2455607.883282 12.1940 0.0031 -0.008  3.36 1.4059 1 1052.654 1018.724  0.0057
O  2455607.895527 12.1927 0.0032 -0.016  3.54 1.4085 1 1052.398 1016.173  0.0064
O  2455607.896881 12.1930 0.0031 -0.004  3.16 1.4090 1 1052.673 1018.258  0.0065
O  2455607.909068 12.1888 0.0032 -0.003  3.26 1.4143 1 1052.079 1016.965  0.0062
O  2455607.910434 12.1888 0.0031 -0.004  3.30 1.4150 1 1052.377 1018.400  0.0061
O  2455607.924230 12.1931 0.0031 -0.011  3.49 1.4241 1 1051.651 1016.969  0.0049
O  2455607.925596 12.1874 0.0033 -0.007  3.36 1.4252 1 1051.334 1016.757  0.0048
O  2455607.939542 12.1902 0.0032 -0.012  3.38 1.4379 1 1053.210 1017.142  0.0040
O  2455607.940896 12.1870 0.0032 -0.006  3.37 1.4393 1 1053.388 1020.066  0.0040
O  2455607.955074 12.1969 0.0031 -0.010  3.14 1.4558 1 1052.472 1017.996  0.0044
O  2455607.956452 12.1901 0.0030 -0.005  3.41 1.4576 1 1053.294 1019.411  0.0045
O  2455607.969299 12.1947 0.0031 -0.011  3.78 1.4758 1 1054.593 1018.796  0.0047
O  2455607.970653 12.1916 0.0030 -0.018  4.64 1.4779 1 1053.290 1017.325  0.0047
O  2455607.981613 12.1898 0.0030 -0.011  3.36 1.4959 1 1053.551 1018.812  0.0046
O  2455607.983002 12.1931 0.0030 -0.006  3.19 1.4984 1 1054.742 1020.289  0.0046
O  2455607.997249 12.1930 0.0031 -0.013  3.50 1.5254 1 1055.423 1017.369  0.0066
O  2455607.998615 12.1921 0.0034 -0.015  3.85 1.5282 1 1055.620 1018.207  0.0068
O  2455608.011161 12.1912 0.0030 -0.014  3.60 1.5555 1 1053.882 1018.517  0.0091
O  2455608.012527 12.2006 0.0030 -0.020  4.05 1.5587 1 1053.506 1018.162  0.0094
O  2455608.026161 12.1992 0.0030 -0.026  3.46 1.5922 1 1052.956 1018.724  0.0113
O  2455608.027526 12.1984 0.0030 -0.016  3.96 1.5958 1 1054.847 1021.591  0.0112
O  2455608.040408 12.2002 0.0031 -0.015  3.43 1.6312 1 1054.649 1017.421  0.0106
O  2455608.041774 12.1933 0.0033 -0.012  3.39 1.6352 1 1055.830 1022.289  0.0106
O  2455608.617490 12.1834 0.0060 -0.071  3.49 1.9812 0  989.228 1028.032  0.0041
O  2455608.618867 12.1837 0.0038 -0.067  3.35 1.9744 0  991.644 1028.893  0.0040
O  2455608.633415 12.1836 0.0061 -0.070  3.44 1.9057 0  991.495 1028.472  0.0037
O  2455608.634781 12.1813 0.0059 -0.063  3.37 1.8995 0  990.692 1029.901  0.0037
O  2455608.649121 12.1844 0.0036 -0.068  3.23 1.8371 0  993.118 1028.436  0.0035
O  2455608.650487 12.1867 0.0036 -0.055  3.21 1.8314 0  993.212 1029.490  0.0035
O  2455608.664792 12.1858 0.0036 -0.067  4.48 1.7744 0  991.818 1029.068  0.0030
O  2455608.666158 12.1894 0.0057 -0.070  5.20 1.7692 0  990.731 1031.378  0.0028
O  2455608.680498 12.1886 0.0036 -0.064  5.74 1.7172 0  992.413 1029.323  0.0011
O  2455608.681875 12.1818 0.0035 -0.067  5.86 1.7124 0  993.430 1028.121  0.0010
O  2455608.694421 12.1776 0.0035 -0.083  4.80 1.6710 0  998.941 1029.392 -0.0006
O  2455608.695798 12.1797 0.0033 -0.058  4.78 1.6667 0  998.492 1028.260 -0.0008
O  2455608.708390 12.1807 0.0034 -0.062  4.74 1.6289 0 1004.099 1030.079 -0.0018
O  2455608.709756 12.1861 0.0033 -0.056  4.70 1.6250 0 1001.783 1028.186 -0.0019
O  2455608.722395 12.1855 0.0032 -0.063  3.96 1.5908 0 1006.129 1027.162 -0.0022
O  2455608.723749 12.1839 0.0033 -0.063  4.49 1.5873 0 1003.581 1027.530 -0.0022
O  2455608.738575 12.1761 0.0031 -0.063  5.19 1.5516 0 1006.565 1024.279 -0.0019
O  2455608.739941 12.1778 0.0032 -0.067  4.63 1.5485 0 1007.319 1023.187 -0.0019
O  2455608.746503 12.1909 0.0032 -0.066  4.93 1.5343 0  992.664 1025.351 -0.0017
O  2455608.747869 12.1842 0.0032 -0.074  4.72 1.5314 0  995.015 1025.935 -0.0016
O  2455608.758331 12.1829 0.0043 -0.065  4.16 1.5106 0  984.707 1030.587 -0.0012
O  2455608.759697 12.1889 0.0045 -0.066  4.72 1.5080 0  987.484 1030.058 -0.0012
O  2455608.769512 12.1771 0.0030 -0.058  4.70 1.4906 0  995.177 1026.961 -0.0017
O  2455608.770877 12.1843 0.0032 -0.063  5.38 1.4883 0  997.009 1028.208 -0.0018
O  2455608.782486 12.1825 0.0046 -0.064  5.04 1.4701 0  986.343 1031.056 -0.0029
O  2455608.783852 12.1820 0.0047 -0.058  4.98 1.4681 0  990.592 1029.428 -0.0030
O  2455608.795541 12.1868 0.0042 -0.061  4.57 1.4525 0  980.571 1024.947 -0.0038
O  2455608.796907 12.1781 0.0046 -0.057  5.20 1.4508 0  989.229 1026.465 -0.0039
O  2455608.807971 12.1717 0.0044 -0.059  4.53 1.4384 0  974.976 1028.530 -0.0043
O  2455608.809337 12.1839 0.0046 -0.048  4.66 1.4370 0  987.147 1026.668 -0.0044
O  2455608.836397 12.1801 0.0047 -0.056  4.11 1.4157 0  991.091 1028.333 -0.0043
O  2455608.837762 12.1784 0.0031 -0.069  4.26 1.4149 0  994.853 1025.812 -0.0043
O  2455608.863746 12.1792 0.0030 -0.057  4.25 1.4060 0  991.949 1027.748 -0.0015
O  2455608.865111 12.1789 0.0030 -0.055  4.12 1.4058 0  993.046 1025.154 -0.0015
O  2455608.875690 12.1792 0.0031 -0.013  4.31 1.4054 1 1051.830 1018.699 -0.0017
O  2455608.877067 12.1771 0.0030 -0.006  3.77 1.4055 1 1051.868 1017.351 -0.0017
O  2455608.888062 12.1821 0.0031 -0.012  4.09 1.4072 1 1052.320 1016.758 -0.0016
O  2455608.889428 12.1801 0.0032 -0.008  3.73 1.4076 1 1052.283 1018.643 -0.0016
O  2455608.900400 12.1863 0.0031 -0.011  3.77 1.4114 1 1053.686 1017.055 -0.0012
O  2455608.901777 12.1836 0.0031 -0.006  3.90 1.4120 1 1052.265 1017.745 -0.0011
O  2455608.913721 12.1817 0.0031 -0.016  4.41 1.4186 1 1054.693 1017.735 -0.0016
O  2455608.915110 12.1890 0.0032 -0.009  3.62 1.4196 1 1054.123 1017.951 -0.0017
O  2455608.928443 12.1797 0.0032 -0.018  5.05 1.4299 1 1050.541 1017.909 -0.0019
O  2455608.929809 12.1792 0.0030 -0.007  3.69 1.4311 1 1051.259 1018.149 -0.0019
O  2455608.941869 12.1812 0.0032 -0.012  3.49 1.4433 1 1053.430 1019.176 -0.0017
O  2455608.943235 12.1812 0.0031 -0.004  3.63 1.4448 1 1053.187 1018.954 -0.0017
O  2455608.956729 12.1826 0.0031 -0.012  3.64 1.4616 1 1053.122 1018.435 -0.0009
O  2455608.958095 12.1797 0.0031 -0.007  3.71 1.4635 1 1053.273 1018.708 -0.0008
O  2455608.969727 12.1845 0.0032 -0.013  3.89 1.4807 1 1054.507 1019.621  0.0003
O  2455608.971093 12.1809 0.0032 -0.010  3.94 1.4829 1 1053.553 1017.819  0.0005
O  2455608.981660 12.1821 0.0031 -0.011  3.29 1.5009 1 1053.094 1018.723  0.0018
O  2455608.983025 12.1795 0.0031 -0.011  4.54 1.5033 1 1054.304 1021.908  0.0021
O  2455608.996242 12.1884 0.0029 -0.022  4.99 1.5290 1 1054.573 1020.517  0.0062
O  2455608.997620 12.1933 0.0030 -0.019  3.61 1.5319 1 1055.331 1018.333  0.0066
O  2455609.010779 12.1959 0.0029 -0.030  4.24 1.5610 1 1053.224 1019.822  0.0089
O  2455609.012133 12.1959 0.0029 -0.021  3.76 1.5642 1 1054.489 1019.958  0.0090
O  2455609.025686 12.1962 0.0029 -0.023  3.50 1.5981 1 1054.940 1016.595  0.0086
O  2455609.027040 12.1974 0.0029 -0.019  3.46 1.6017 1 1054.690 1017.319  0.0081
O  2455609.040802 12.1895 0.0028 -0.015  3.30 1.6404 1 1054.444 1019.867  0.0021
O  2455609.042167 12.1945 0.0030 -0.014  3.84 1.6444 1 1056.564 1022.138  0.0015
O  2455610.611771 12.1675 0.0082 -0.074  4.88 1.9822 0  990.055 1029.810 -0.0025
O  2455610.613125 12.1758 0.0053 -0.124  4.88 1.9755 0  991.852 1029.244 -0.0026
O  2455610.629652 12.1650 0.0046 -0.083  5.09 1.8978 0  992.264 1018.072 -0.0038
O  2455610.631006 12.1754 0.0049 -0.126  5.48 1.8917 0  991.542 1026.048 -0.0040
O  2455610.646955 12.1802 0.0075 -0.054  4.63 1.8233 0  986.633 1028.378 -0.0051
O  2455610.648309 12.1733 0.0072 -0.056  4.36 1.8177 0  987.499 1030.506 -0.0051
O  2455610.662510 12.1721 0.0064 -0.041  4.18 1.7622 0  985.375 1027.469 -0.0054
O  2455610.663887 12.1786 0.0072 -0.031  4.48 1.7571 0  988.484 1027.382 -0.0054
O  2455610.678170 12.1686 0.0063 -0.048  4.32 1.7063 0  984.979 1030.492 -0.0058
O  2455610.679535 12.1736 0.0068 -0.038  4.45 1.7016 0  987.749 1030.348 -0.0058
O  2455610.692127 12.1720 0.0061 -0.050  4.35 1.6610 0  984.457 1026.945 -0.0061
O  2455610.693493 12.1747 0.0063 -0.034  4.06 1.6568 0  986.733 1028.569 -0.0061
O  2455610.705958 12.1746 0.0060 -0.046  4.99 1.6202 0  978.055 1030.572 -0.0069
O  2455610.707324 12.1697 0.0060 -0.059  4.68 1.6164 0  982.985 1028.510 -0.0072
O  2455610.719754 12.1656 0.0058 -0.069  4.46 1.5835 0  981.335 1028.582 -0.0095
O  2455610.721120 12.1652 0.0061 -0.095  5.72 1.5800 0  981.744 1028.955 -0.0098
O  2455610.732011 12.1680 0.0068 -0.119  4.64 1.5540 0  984.096 1018.063 -0.0109
O  2455610.733376 12.1656 0.0062 -0.068  4.56 1.5509 0  987.679 1023.384 -0.0111
O  2455610.740274 12.1737 0.0055 -0.042  4.77 1.5358 0  984.945 1023.515 -0.0117
O  2455610.741640 12.1705 0.0056 -0.067  4.21 1.5329 0  986.557 1021.655 -0.0119
O  2455610.771987 12.1726 0.0055 -0.118  5.59 1.4776 0  981.284 1025.893 -0.0072
O  2455610.773364 12.1748 0.0058 -0.064  5.16 1.4755 0  988.135 1028.248 -0.0073
O  2455610.785192 12.1725 0.0036 -0.051  5.19 1.4587 0 1002.027 1025.279 -0.0087
O  2455610.786546 12.1731 0.0038 -0.080  5.50 1.4569 0 1003.704 1024.881 -0.0091
O  2455610.798329 12.1814 0.0036 -0.047  4.96 1.4428 0  992.374 1024.341 -0.0123
O  2455610.799694 12.1697 0.0038 -0.067  5.07 1.4413 0  995.625 1023.839 -0.0127
O  2455610.811476 12.1749 0.0036 -0.048  5.62 1.4298 0 1013.032 1028.856 -0.0118
O  2455610.812842 12.1744 0.0038 -0.086  5.43 1.4286 0 1007.789 1026.061 -0.0116
O  2455610.824937 12.1737 0.0062 -0.036  6.22 1.4193 0  990.976 1025.862 -0.0103
O  2455610.826291 12.1727 0.0038 -0.060  5.68 1.4185 0  995.983 1026.312 -0.0106
O  2455610.839392 12.1761 0.0035 -0.045  5.20 1.4114 0 1018.785 1027.045 -0.0130
O  2455610.852378 12.1724 0.0060 -0.052  5.17 1.4071 0  990.808 1028.962 -0.0123
O  2455610.853744 12.1778 0.0039 -0.079  4.46 1.4068 0  996.103 1026.980 -0.0121
O  2455610.878836 12.1649 0.0039 -0.015  4.77 1.4064 1 1061.416 1015.938 -0.0124
O  2455610.880201 12.1677 0.0040 -0.049  6.07 1.4067 1 1057.338 1017.106 -0.0125
O  2455610.890456 12.1797 0.0034  0.006  4.74 1.4096 1 1054.885 1016.335 -0.0115
O  2455610.891810 12.1710 0.0035 -0.018  4.86 1.4101 1 1055.374 1017.951 -0.0113
O  2455610.903002 12.1723 0.0040 -0.015  5.14 1.4155 1 1058.683 1018.385 -0.0096
O  2455610.904368 12.1726 0.0040 -0.019  4.67 1.4163 1 1057.948 1018.866 -0.0096
O  2455610.915594 12.1739 0.0037 -0.023  4.64 1.4239 1 1055.087 1017.680 -0.0096
O  2455610.916971 12.1711 0.0036  0.001  5.34 1.4249 1 1055.292 1019.799 -0.0096
O  2455610.928418 12.1709 0.0035 -0.006  4.48 1.4350 1 1054.819 1017.400 -0.0107
O  2455610.929784 12.1732 0.0037 -0.026  5.93 1.4364 1 1054.392 1017.662 -0.0110
O  2455610.941647 12.1764 0.0041 -0.035  5.10 1.4494 1 1057.856 1020.964 -0.0133
O  2455610.943012 12.1720 0.0041 -0.028  4.88 1.4510 1 1058.669 1021.604 -0.0134
O  2455610.954771 12.1687 0.0044 -0.057  6.19 1.4665 1 1055.890 1018.409 -0.0126
O  2455610.956137 12.1723 0.0038 -0.026  5.51 1.4685 1 1055.241 1021.578 -0.0126
O  2455610.967317 12.1733 0.0039 -0.030  5.97 1.4857 1 1054.764 1017.517 -0.0139
O  2455610.968695 12.1641 0.0038 -0.037  5.71 1.4880 1 1053.096 1018.469 -0.0143
O  2455610.983035 12.1564 0.0043 -0.203  6.99 1.5137 1 1049.659 1018.126 -0.0188
O  2455610.984412 12.1582 0.0047 -0.145  6.68 1.5163 1 1056.090 1020.426 -0.0184
O  2455610.998185 12.1654 0.0046 -0.197  6.67 1.5449 1 1052.192 1019.123 -0.0144
O  2455610.999550 12.1635 0.0047 -0.180  7.02 1.5480 1 1052.839 1020.031 -0.0140
O  2455611.014920 12.1749 0.0042 -0.025  5.98 1.5846 1 1054.616 1019.334 -0.0112
O  2455611.032721 12.1731 0.0049 -0.108  5.65 1.6328 1 1056.115 1021.395 -0.0095
O  2455614.602454 12.1849 0.0038 -0.047  5.07 1.9738 0  989.267 1030.702  0.0024
O  2455614.603819 12.1912 0.0037 -0.044  5.47 1.9671 0  989.874 1029.769  0.0023
O  2455614.617546 12.1867 0.0034 -0.041  4.74 1.9027 0  985.666 1029.629  0.0020
O  2455614.618911 12.1864 0.0035 -0.034  4.56 1.8965 0  988.712 1028.142  0.0020
O  2455614.629363 12.1838 0.0035 -0.041  6.52 1.8507 0  987.047 1030.656  0.0018
O  2455614.630728 12.1864 0.0034 -0.038  6.47 1.8449 0  989.820 1027.931  0.0018
O  2455614.644096 12.1852 0.0033 -0.042  4.28 1.7905 0  985.704 1027.993  0.0015
O  2455614.645462 12.1903 0.0034 -0.037  5.94 1.7852 0  987.931 1032.579  0.0014
O  2455614.658876 12.1746 0.0036 -0.085  6.79 1.7351 0  968.860 1026.733  0.0006
O  2455614.660241 12.1868 0.0034 -0.067  6.17 1.7302 0  969.535 1025.721  0.0005
O  2455614.673632 12.1976 0.0034 -0.125  5.98 1.6847 0  988.773 1029.063 -0.0007
O  2455614.675009 12.1858 0.0033 -0.118  5.50 1.6802 0  991.381 1026.868 -0.0008
O  2455614.687150 12.1855 0.0031 -0.047  4.55 1.6427 0  987.752 1029.788 -0.0015
O  2455614.688516 12.1881 0.0027 -0.051  4.55 1.6386 0  991.508 1028.782 -0.0015
O  2455614.700645 12.1869 0.0030 -0.041  4.70 1.6045 0  988.549 1025.188 -0.0014
O  2455614.702011 12.1826 0.0030 -0.036  4.47 1.6009 0  989.983 1027.541 -0.0014
O  2455614.714430 12.1897 0.0031 -0.079  5.69 1.5694 0  985.968 1026.592 -0.0001
O  2455614.715807 12.1872 0.0031 -0.092  5.83 1.5661 0  987.977 1028.959  0.0001
O  2455614.734383 12.1900 0.0029 -0.044  4.18 1.5251 0  989.246 1029.768  0.0004
O  2455614.735748 12.1894 0.0028 -0.045  4.97 1.5224 0  989.630 1030.896  0.0004
O  2455614.749753 12.1831 0.0028 -0.049  5.20 1.4961 0  986.540 1028.364 -0.0006
O  2455614.751130 12.1890 0.0029 -0.061  5.50 1.4937 0  988.774 1026.498 -0.0008
O  2455614.765123 12.1793 0.0030 -0.048  5.76 1.4713 0  990.096 1018.469 -0.0017
O  2455614.766488 12.1801 0.0028 -0.065  4.86 1.4693 0  991.614 1014.000 -0.0015
O  2455614.781569 12.1922 0.0027 -0.050  5.50 1.4494 0  993.350 1027.181  0.0007
O  2455614.782946 12.1845 0.0026 -0.043  5.51 1.4478 0  995.258 1025.946  0.0007
O  2455614.797946 12.1757 0.0028 -0.081  6.47 1.4320 0  966.035 1029.952 -0.0019
O  2455614.813339 12.1850 0.0026 -0.086  5.62 1.4197 0  994.457 1026.046 -0.0012
O  2455614.828790 12.1828 0.0026 -0.068  5.43 1.4112 0  991.692 1026.033  0.0006
O  2455614.830167 12.1837 0.0027 -0.052  5.39 1.4106 0  996.319 1025.371  0.0007
O  2455614.845931 12.1958 0.0029 -0.039  5.03 1.4062 0  972.084 1025.253  0.0017
O  2455614.847308 12.1876 0.0028 -0.041  5.16 1.4060 0  981.681 1026.656  0.0016
O  2455614.861046 12.1924 0.0027 -0.018  6.32 1.4056 1 1055.982 1012.527  0.0015
O  2455614.862412 12.1917 0.0027  0.000  5.49 1.4057 1 1056.247 1016.633  0.0014
O  2455614.875120 12.1886 0.0027  0.010  5.07 1.4082 1 1056.915 1016.093  0.0014
O  2455614.876497 12.1919 0.0027  0.019  4.69 1.4086 1 1056.974 1016.993  0.0014
O  2455614.888800 12.1889 0.0027 -0.001  5.18 1.4138 1 1057.693 1016.384  0.0007
O  2455614.890177 12.1824 0.0027  0.006  5.13 1.4145 1 1057.507 1018.318  0.0005
O  2455614.902318 12.1883 0.0029 -0.016  6.04 1.4222 1 1052.858 1015.901 -0.0007
O  2455614.903695 12.1918 0.0028 -0.004  5.99 1.4232 1 1054.103 1018.875 -0.0005
O  2455614.915778 12.1893 0.0030 -0.016  5.74 1.4335 1 1053.174 1018.670  0.0017
O  2455614.917155 12.1878 0.0029  0.000  5.72 1.4348 1 1053.072 1016.594  0.0020
O  2455614.929239 12.1872 0.0030 -0.052  6.34 1.4477 1 1053.307 1017.834  0.0023
O  2455614.930604 12.1917 0.0031 -0.027  6.47 1.4494 1 1052.691 1016.603  0.0022
O  2455614.942190 12.1884 0.0030 -0.021  6.58 1.4643 1 1052.251 1015.399  0.0013
O  2455614.943555 12.1785 0.0032 -0.116  6.72 1.4663 1 1053.279 1019.320  0.0013
O  2455614.953624 12.1849 0.0030 -0.034  6.57 1.4814 1 1053.776 1018.305  0.0013
O  2455614.954990 12.1818 0.0030 -0.026  6.57 1.4836 1 1053.123 1018.889  0.0014
O  2455614.966749 12.1856 0.0029 -0.065  5.95 1.5038 1 1056.854 1022.766  0.0014
O  2455614.968138 12.1795 0.0030 -0.006  5.97 1.5064 1 1054.457 1020.702  0.0015
O  2455614.981274 12.1893 0.0030 -0.031  6.96 1.5323 1 1058.140 1019.101  0.0016
O  2455614.982640 12.1828 0.0029 -0.022  5.77 1.5351 1 1059.270 1018.915  0.0016
O  2455614.996794 12.1906 0.0031  0.006  5.30 1.5671 1 1061.084 1017.074  0.0013
O  2455614.998160 12.1839 0.0031 -0.022  6.52 1.5703 1 1056.074 1020.675  0.0012
O  2455615.012523 12.1830 0.0031 -0.035  5.34 1.6071 1 1068.782 1014.209  0.0018
O  2455615.013900 12.1894 0.0032  0.008  5.62 1.6109 1 1062.223 1017.194  0.0019
O  2455615.027349 12.1892 0.0031 -0.004  5.59 1.6496 1 1057.733 1020.195  0.0031
O  2455615.028738 12.1905 0.0032 -0.009  5.85 1.6538 1 1057.327 1021.266  0.0033
O  2455615.040937 12.1881 0.0033 -0.006  6.06 1.6925 1 1054.871 1021.353  0.0048
O  2455615.042302 12.1911 0.0034  0.011  5.14 1.6970 1 1055.306 1021.229  0.0050
O  2455615.597680 12.1887 0.0043 -0.045  4.69 1.9837 0  988.590 1028.954  0.0024
O  2455615.599046 12.1854 0.0033 -0.043  4.76 1.9770 0  991.690 1029.715  0.0024
O  2455615.605944 12.1842 0.0038 -0.041  4.65 1.9437 0  988.769 1027.111  0.0023
O  2455615.607310 12.1879 0.0038 -0.041  4.63 1.9373 0  990.802 1027.479  0.0023
O  2455615.617726 12.1933 0.0038 -0.056  5.21 1.8895 0  986.339 1029.922  0.0023
O  2455615.619103 12.1915 0.0037 -0.041  4.53 1.8833 0  987.531 1030.267  0.0023
O  2455615.629543 12.1921 0.0035 -0.047  5.34 1.8383 0  987.102 1029.533  0.0018
O  2455615.630909 12.1899 0.0035 -0.051  5.74 1.8326 0  989.800 1028.190  0.0018
O  2455615.644299 12.1911 0.0032 -0.040  3.29 1.7790 0  985.533 1028.504  0.0011
O  2455615.645677 12.1878 0.0033 -0.039  3.39 1.7737 0  987.809 1030.197  0.0011
O  2455615.659033 12.1898 0.0033 -0.050  4.65 1.7248 0  983.103 1027.887  0.0010
O  2455615.660410 12.1857 0.0032 -0.053  5.50 1.7199 0  986.739 1029.881  0.0010
O  2455615.672366 12.1930 0.0032 -0.043  4.61 1.6799 0  986.856 1028.959  0.0009
O  2455615.673755 12.1865 0.0033 -0.051  4.10 1.6754 0  988.615 1029.784  0.0009
O  2455615.686682 12.1911 0.0031 -0.038  5.21 1.6359 0  989.873 1027.636  0.0008
O  2455615.688048 12.1851 0.0031 -0.039  4.47 1.6320 0  990.318 1028.032  0.0008
O  2455615.700235 12.1939 0.0029 -0.046  4.85 1.5983 0  983.391 1025.440  0.0009
O  2455615.701589 12.1947 0.0029 -0.035  4.82 1.5947 0  986.420 1027.533  0.0009
O  2455615.715027 12.1937 0.0029 -0.038  5.48 1.5614 0  990.867 1025.842  0.0019
O  2455615.716404 12.1957 0.0028 -0.035  4.76 1.5582 0  991.296 1028.041  0.0020
O  2455615.729610 12.1933 0.0029 -0.036  3.81 1.5292 0  990.383 1030.544  0.0023
O  2455615.730975 12.1927 0.0026 -0.032  4.48 1.5265 0  992.634 1030.250  0.0023
O  2455615.744817 12.1928 0.0028 -0.041  4.16 1.5000 0  983.549 1024.782  0.0022
O  2455615.746195 12.1858 0.0027 -0.036  5.00 1.4975 0  985.833 1023.904  0.0022
O  2455615.760049 12.1932 0.0027 -0.045  5.39 1.4748 0  991.063 1028.797  0.0022
O  2455615.761426 12.1954 0.0025 -0.038  3.96 1.4727 0  993.603 1027.093  0.0022
O  2455615.775303 12.1925 0.0025 -0.034  4.03 1.4537 0  991.746 1027.727  0.0023
O  2455615.776668 12.1877 0.0025 -0.034  4.55 1.4520 0  994.942 1025.503  0.0024
O  2455615.790557 12.1968 0.0025 -0.036  4.59 1.4365 0  995.244 1027.613  0.0028
O  2455615.791934 12.1906 0.0025 -0.036  5.27 1.4351 0  997.635 1027.936  0.0028
O  2455615.805811 12.1903 0.0025 -0.043  5.36 1.4231 0  992.551 1025.824  0.0031
O  2455615.807188 12.1896 0.0025 -0.033  4.29 1.4221 0  993.395 1025.161  0.0030
O  2455615.821204 12.1927 0.0026 -0.046  5.36 1.4135 0  993.553 1028.421  0.0023
O  2455615.822581 12.1931 0.0025 -0.035  4.69 1.4128 0  994.650 1026.499  0.0022
O  2455615.836563 12.1846 0.0027 -0.036  4.12 1.4076 0  990.748 1028.182  0.0024
O  2455615.837928 12.1900 0.0026 -0.038  4.69 1.4072 0  992.755 1028.584  0.0024
O  2455615.852419 12.1880 0.0026 -0.096  4.77 1.4054 0  991.724 1025.424  0.0021
O  2455615.864502 12.1848 0.0027 -0.008  5.32 1.4063 1 1055.070 1015.584  0.0014
O  2455615.865879 12.1886 0.0027 -0.009  5.11 1.4066 1 1054.104 1016.111  0.0012
O  2455615.878575 12.1869 0.0028 -0.026  5.37 1.4104 1 1051.584 1015.521 -0.0008
O  2455615.879941 12.1801 0.0027  0.010  5.24 1.4109 1 1053.007 1017.344 -0.0011
O  2455615.893633 12.1861 0.0028 -0.040  5.44 1.4181 1 1053.875 1015.746 -0.0016
O  2455615.895010 12.1891 0.0028 -0.022  5.33 1.4190 1 1053.310 1016.476 -0.0016
O  2455615.908736 12.1847 0.0029 -0.041  5.39 1.4295 1 1052.461 1019.128 -0.0010
O  2455615.910102 12.1828 0.0028  0.013  4.79 1.4308 1 1053.121 1018.285 -0.0008
O  2455615.922417 12.1909 0.0028 -0.013  4.66 1.4431 1 1052.741 1016.466  0.0006
O  2455615.923771 12.1859 0.0029  0.002  5.59 1.4446 1 1052.142 1017.641  0.0005
O  2455615.935391 12.1866 0.0029 -0.050  5.34 1.4589 1 1052.594 1017.384 -0.0002
O  2455615.936756 12.1844 0.0028  0.009  4.40 1.4607 1 1054.502 1019.683 -0.0003
O  2455615.946895 12.1853 0.0029  0.005  4.77 1.4752 1 1052.607 1018.194 -0.0010
O  2455615.948261 12.1813 0.0028  0.001  4.89 1.4773 1 1052.700 1018.022 -0.0011
O  2455615.960703 12.1806 0.0031 -0.068  6.23 1.4979 1 1052.583 1018.778 -0.0022
O  2455615.962068 12.1820 0.0030 -0.048  4.98 1.5003 1 1052.364 1019.100 -0.0024
O  2455615.975193 12.1841 0.0028  0.015  4.42 1.5254 1 1052.683 1021.166 -0.0019
O  2455615.976570 12.1849 0.0028  0.009  4.95 1.5282 1 1050.743 1020.104 -0.0018
O  2455615.989614 12.1825 0.0029  0.015  5.43 1.5567 1 1052.101 1018.005 -0.0026
O  2455615.990991 12.1836 0.0029 -0.007  5.35 1.5599 1 1054.185 1020.125 -0.0027
O  2455616.003375 12.1831 0.0029  0.005  5.73 1.5903 1 1051.505 1020.146 -0.0042
O  2455616.004741 12.1893 0.0030  0.010  5.19 1.5938 1 1052.993 1019.187 -0.0042
O  2455616.018351 12.1837 0.0031 -0.004  6.07 1.6311 1 1053.398 1019.343 -0.0046
O  2455616.019717 12.1841 0.0029 -0.018  5.29 1.6351 1 1055.600 1021.377 -0.0046
O  2455616.033779 12.1805 0.0031 -0.015  5.66 1.6782 1 1051.576 1019.469 -0.0054
O  2455616.047598 12.1662 0.0047  0.006  5.67 1.7246 1 1051.850 1021.877 -0.0059
O  2455616.048964 12.1520 0.0056 -0.014  6.21 1.7294 1 1052.440 1020.664 -0.0059
O  2455617.594185 12.1797 0.0067 -0.036  3.88 1.9737 0  987.459 1028.191  0.0009
O  2455617.595551 12.1799 0.0056 -0.037  4.45 1.9671 0  988.393 1028.647  0.0009
O  2455617.606511 12.1869 0.0029 -0.033  3.58 1.9153 0  992.120 1026.775  0.0011
O  2455617.607888 12.1850 0.0030 -0.027  3.52 1.9090 0  992.150 1030.377  0.0012
O  2455617.618316 12.1840 0.0038 -0.031  3.87 1.8626 0  991.164 1028.780  0.0018
O  2455617.619671 12.1878 0.0029 -0.025  3.68 1.8568 0  993.930 1029.173  0.0019
O  2455617.631499 12.1871 0.0029 -0.030  3.49 1.8076 0  992.184 1029.148  0.0017
O  2455617.632865 12.1876 0.0029 -0.025  3.51 1.8022 0  992.275 1029.508  0.0017
O  2455617.646441 12.1869 0.0035 -0.034  3.52 1.7502 0  991.367 1028.509  0.0009
O  2455617.647806 12.1844 0.0029 -0.026  3.62 1.7452 0  994.008 1028.531  0.0008
O  2455617.661440 12.1904 0.0028 -0.028  3.73 1.6976 0  991.613 1028.747 -0.0006
O  2455617.662806 12.1892 0.0028 -0.029  3.72 1.6931 0  994.316 1028.597 -0.0007
O  2455617.675201 12.1895 0.0027 -0.030  3.47 1.6537 0  992.101 1029.130 -0.0006
O  2455617.676567 12.1911 0.0027 -0.023  3.43 1.6496 0  993.555 1028.691 -0.0006
O  2455617.688974 12.1899 0.0027 -0.032  3.57 1.6138 0  993.890 1027.802 -0.0004
O  2455617.690351 12.1908 0.0027 -0.023  3.95 1.6100 0  995.193 1027.215 -0.0003
O  2455617.702307 12.1900 0.0031 -0.043  3.94 1.5788 0  975.823 1027.430  0.0001
O  2455617.703673 12.1886 0.0031 -0.032  3.62 1.5754 0  976.800 1026.049  0.0003
O  2455617.705050 12.1883 0.0029 -0.029  3.85 1.5721 0  982.410 1028.743  0.0005
O  2455617.706427 12.1886 0.0029 -0.027  3.58 1.5687 0  983.912 1027.036  0.0006
O  2455617.707805 12.1892 0.0030 -0.022  4.37 1.5654 0  986.276 1026.120  0.0008
O  2455617.709170 12.1879 0.0030 -0.025  4.63 1.5622 0  989.182 1028.102  0.0010
O  2455617.710559 12.1863 0.0031 -0.024  4.18 1.5590 0  990.825 1026.870  0.0012
O  2455617.711925 12.1863 0.0026 -0.021  4.81 1.5558 0  992.384 1026.911  0.0013
O  2455617.716832 12.1875 0.0030 -0.036  4.07 1.5448 0  963.441 1027.057  0.0019
O  2455617.718209 12.1919 0.0029 -0.029  5.27 1.5417 0  970.545 1029.577  0.0021
O  2455617.732237 12.1922 0.0029 -0.030  4.16 1.5130 0  979.264 1028.050  0.0023
O  2455617.733602 12.1941 0.0028 -0.028  3.72 1.5104 0  981.798 1027.001  0.0023
O  2455617.747641 12.1897 0.0029 -0.033  4.68 1.4857 0  967.768 1027.870  0.0018
O  2455617.749019 12.1949 0.0029 -0.035  4.24 1.4834 0  971.112 1025.572  0.0017
O  2455617.763393 12.1937 0.0029 -0.037  5.14 1.4621 0  969.194 1025.883  0.0013
O  2455617.764759 12.1930 0.0028 -0.036  4.01 1.4602 0  972.949 1024.038  0.0013
O  2455617.778821 12.1896 0.0028 -0.034  5.37 1.4430 0  965.717 1027.664  0.0015
O  2455617.780198 12.1942 0.0028 -0.034  4.64 1.4415 0  968.443 1023.580  0.0015
O  2455617.794249 12.1842 0.0028 -0.036  4.62 1.4280 0  965.492 1025.840  0.0027
O  2455617.795626 12.1907 0.0027 -0.036  4.39 1.4268 0  979.423 1027.159  0.0028
O  2455617.810058 12.1934 0.0028 -0.033  4.11 1.4166 0  949.049 1025.641  0.0037
O  2455617.811436 12.1907 0.0027 -0.035  3.92 1.4158 0  966.984 1027.111  0.0037
O  2455617.825428 12.1887 0.0027 -0.043  4.27 1.4093 0  985.472 1028.871  0.0041
O  2455617.826806 12.1934 0.0028 -0.036  3.65 1.4088 0  989.852 1027.551  0.0042
O  2455617.841145 12.1967 0.0028 -0.037  4.11 1.4057 0  980.391 1026.291  0.0051
O  2455617.842523 12.1936 0.0028 -0.034  3.78 1.4056 0  986.982 1025.127  0.0052
O  2455617.856319 12.1962 0.0025  0.014  3.96 1.4059 1 1054.788 1015.259  0.0070
O  2455617.857684 12.1959 0.0025  0.008  3.89 1.4061 1 1054.377 1018.004  0.0072
O  2455617.869999 12.1968 0.0026  0.005  3.73 1.4092 1 1054.905 1016.048  0.0074
O  2455617.871364 12.1960 0.0025  0.011  3.63 1.4097 1 1055.188 1017.985  0.0074
O  2455617.883644 12.1982 0.0026  0.001  3.71 1.4154 1 1055.487 1018.224  0.0069
O  2455617.885021 12.1946 0.0026  0.006  3.96 1.4162 1 1055.289 1019.754  0.0069
O  2455617.896989 12.1981 0.0026 -0.000  3.76 1.4244 1 1054.878 1017.591  0.0069
O  2455617.898366 12.1904 0.0026  0.006  3.84 1.4255 1 1055.180 1017.750  0.0069
O  2455617.910426 12.1918 0.0027  0.000  3.99 1.4363 1 1053.663 1016.676  0.0068
O  2455617.911792 12.1914 0.0027  0.002  3.55 1.4377 1 1054.955 1019.428  0.0068
O  2455617.923921 12.1960 0.0028 -0.002  3.50 1.4513 1 1049.840 1016.784  0.0068
O  2455617.925286 12.1963 0.0029 -0.000  3.65 1.4530 1 1051.488 1018.676  0.0068
O  2455617.936779 12.1928 0.0028 -0.002  3.95 1.4684 1 1053.637 1017.338  0.0076
O  2455617.938145 12.1942 0.0028 -0.003  4.48 1.4704 1 1053.969 1017.818  0.0077
O  2455617.947774 12.1914 0.0029 -0.001  4.00 1.4853 1 1051.870 1020.700  0.0073
O  2455617.949128 12.1897 0.0029 -0.010  4.96 1.4875 1 1051.660 1019.334  0.0072
O  2455617.962843 12.1944 0.0029 -0.010  4.99 1.5120 1 1051.895 1019.483  0.0059
O  2455617.964209 12.1967 0.0028 -0.007  5.26 1.5146 1 1054.736 1021.814  0.0059
O  2455617.977079 12.1869 0.0030 -0.011  4.84 1.5410 1 1054.327 1023.624  0.0061
O  2455617.978456 12.1929 0.0030 -0.013  4.47 1.5440 1 1055.122 1021.977  0.0061
O  2455617.991708 12.1884 0.0030 -0.029  5.26 1.5748 1 1053.795 1017.267  0.0057
O  2455617.993062 12.1944 0.0030 -0.051  5.26 1.5781 1 1055.298 1021.540  0.0056
O  2455618.007472 12.1793 0.0036 -0.185  6.47 1.6160 1 1052.096 1016.561  0.0060
O  2455618.008849 12.1868 0.0029 -0.013  5.61 1.6198 1 1058.246 1021.027  0.0062
O  2455618.021071 12.1935 0.0030 -0.014  4.65 1.6556 1 1051.847 1017.992  0.0081
O  2455618.022448 12.1932 0.0031 -0.008  4.74 1.6599 1 1054.505 1020.496  0.0083
O  2455618.034982 12.1910 0.0031 -0.004  4.71 1.7002 1 1052.231 1016.997  0.0059
O  2455618.036348 12.1938 0.0032 -0.001  4.77 1.7048 1 1055.514 1020.732  0.0057
O  2455621.610577 12.1823 0.0030 -0.076  4.18 1.8485 0  992.599 1026.927 -0.0042
O  2455621.611966 12.1883 0.0029 -0.084  3.66 1.8426 0  991.835 1029.585 -0.0041
O  2455621.624558 12.1866 0.0030 -0.140  4.78 1.7914 0  993.188 1027.390 -0.0036
O  2455621.625924 12.1823 0.0028 -0.049  4.70 1.7860 0  992.315 1029.208 -0.0034
O  2455621.638458 12.1837 0.0032 -0.033  4.26 1.7391 0  990.030 1028.511 -0.0024
O  2455621.639812 12.1807 0.0034 -0.040  5.24 1.7342 0  991.367 1030.347 -0.0023
O  2455621.653955 12.1852 0.0031 -0.042  4.99 1.6859 0  986.192 1029.625 -0.0019
O  2455621.655321 12.1799 0.0027 -0.047  4.93 1.6814 0  992.042 1029.098 -0.0019
O  2455621.667543 12.1866 0.0030 -0.053  3.54 1.6435 0  965.217 1030.590 -0.0022
O  2455621.668909 12.1872 0.0030 -0.037  3.95 1.6395 0  975.073 1029.941 -0.0022
O  2455621.681131 12.1843 0.0030 -0.034  3.95 1.6051 0  966.039 1029.682 -0.0029
O  2455621.682496 12.1879 0.0029 -0.032  4.04 1.6014 0  975.568 1029.312 -0.0030
O  2455621.694799 12.1817 0.0027 -0.032  4.02 1.5702 0  974.066 1028.318 -0.0020
O  2455621.696176 12.1847 0.0027 -0.033  4.15 1.5669 0  980.444 1028.237 -0.0019
O  2455621.704185 12.1896 0.0027 -0.029  4.11 1.5483 0  975.392 1026.848 -0.0015
O  2455621.705563 12.1897 0.0027 -0.025  4.25 1.5453 0  977.865 1025.751 -0.0015
O  2455621.718386 12.1871 0.0028 -0.029  4.43 1.5185 0  954.083 1030.887 -0.0019
O  2455621.719764 12.1823 0.0028 -0.032  4.32 1.5158 0  956.707 1028.701 -0.0019
O  2455621.733675 12.1819 0.0026 -0.032  4.80 1.4906 0  988.666 1027.694 -0.0020
O  2455621.735052 12.1873 0.0026 -0.031  4.58 1.4882 0  991.426 1025.457 -0.0020
O  2455621.748929 12.1844 0.0027 -0.035  5.36 1.4668 0  984.315 1026.222 -0.0018
O  2455621.750295 12.1823 0.0027 -0.029  4.03 1.4649 0  988.050 1025.070 -0.0018
O  2455621.764195 12.1870 0.0026 -0.033  4.96 1.4471 0  982.085 1025.446 -0.0016
O  2455621.765561 12.1834 0.0026 -0.033  5.33 1.4455 0  986.156 1025.386 -0.0016
O  2455621.779449 12.1884 0.0026 -0.032  4.50 1.4313 0  982.435 1029.311 -0.0019
O  2455621.780826 12.1876 0.0026 -0.025  4.39 1.4301 0  985.083 1027.785 -0.0019
O  2455621.792840 12.1828 0.0026 -0.034  4.46 1.4206 0  961.770 1027.468 -0.0016
O  2455621.794217 12.1926 0.0027 -0.030  4.08 1.4196 0  964.891 1024.638 -0.0015
O  2455621.808210 12.1874 0.0026 -0.032  4.12 1.4118 0  987.699 1026.380 -0.0015
O  2455621.809587 12.1861 0.0025 -0.027  4.18 1.4112 0  992.815 1026.404 -0.0016
O  2455621.822631 12.1853 0.0028 -0.150  5.32 1.4069 0  987.023 1027.762 -0.0021
O  2455621.824019 12.1896 0.0028 -0.097  4.93 1.4067 0  990.036 1027.857 -0.0020
O  2455621.837607 12.1866 0.0024  0.015  4.62 1.4054 1 1054.226 1015.131 -0.0010
O  2455621.838984 12.1896 0.0025  0.017  4.26 1.4054 1 1054.239 1016.329 -0.0009
O  2455621.849979 12.1891 0.0025  0.016  4.72 1.4067 1 1050.034 1014.909 -0.0005
O  2455621.851368 12.1895 0.0025  0.019  4.91 1.4070 1 1050.406 1016.031 -0.0005
O  2455621.863428 12.1828 0.0025  0.015  4.80 1.4109 1 1051.837 1014.600 -0.0003
O  2455621.864794 12.1854 0.0025  0.021  4.26 1.4115 1 1052.191 1017.440 -0.0003
O  2455621.878647 12.1844 0.0025  0.012  4.75 1.4192 1 1053.443 1016.412 -0.0005
O  2455621.880013 12.1885 0.0025  0.024  4.59 1.4201 1 1053.345 1016.140 -0.0005
O  2455621.892640 12.1853 0.0026  0.013  4.75 1.4300 1 1050.168 1015.725  0.0000
O  2455621.894017 12.1834 0.0025  0.010  5.03 1.4312 1 1051.382 1016.283  0.0001
O  2455621.906054 12.1903 0.0025  0.008  5.02 1.4434 1 1051.584 1018.490  0.0001
O  2455621.907431 12.1889 0.0025  0.014  4.59 1.4449 1 1053.043 1018.991 -0.0001
O  2455621.919375 12.1870 0.0025  0.013  4.81 1.4596 1 1053.079 1018.822 -0.0013
O  2455621.920752 12.1874 0.0026  0.017  4.56 1.4615 1 1052.927 1017.815 -0.0014
O  2455621.932604 12.1837 0.0026  0.018  5.01 1.4787 1 1052.707 1019.474 -0.0003
O  2455621.933970 12.1848 0.0026  0.010  4.96 1.4809 1 1053.297 1018.437 -0.0002
O  2455621.946863 12.1891 0.0026  0.012  5.27 1.5028 1 1053.315 1017.564  0.0009
O  2455621.948240 12.1916 0.0026  0.027  4.73 1.5053 1 1055.089 1021.513  0.0009
O  2455621.961330 12.1922 0.0026  0.022  4.79 1.5310 1 1053.332 1018.405  0.0013
O  2455621.962707 12.1863 0.0026  0.014  5.06 1.5339 1 1053.819 1017.138  0.0013
O  2455621.975068 12.1883 0.0026  0.026  4.41 1.5614 1 1055.175 1019.691  0.0020
O  2455621.976433 12.1861 0.0026  0.011  5.89 1.5646 1 1054.405 1016.842  0.0021
O  2455621.988829 12.1942 0.0027  0.021  4.56 1.5955 1 1055.447 1018.750  0.0024
O  2455621.990206 12.1901 0.0026  0.014  4.70 1.5991 1 1055.400 1018.196  0.0024
O  2455622.004419 12.1826 0.0027  0.005  5.03 1.6388 1 1054.931 1022.000  0.0027
O  2455622.005784 12.1875 0.0028  0.015  4.91 1.6429 1 1056.857 1022.412  0.0029
O  2455622.018110 12.1932 0.0028  0.014  4.97 1.6810 1 1053.197 1018.446  0.0047
O  2455622.019488 12.1884 0.0027  0.004  5.43 1.6855 1 1055.120 1019.299  0.0049
O  2455622.031802 12.1940 0.0032  0.006  4.99 1.7273 1 1061.033 1012.366  0.0052
O  2455622.033179 12.1924 0.0031  0.005  5.50 1.7322 1 1058.136 1016.248  0.0052
O  2455622.596749 12.1883 0.0046 -0.061  3.65 1.8969 0  985.745 1030.425  0.0039
O  2455622.598115 12.1923 0.0042 -0.058  3.25 1.8908 0  986.632 1031.078  0.0039
O  2455622.610533 12.1905 0.0028 -0.055  3.69 1.8370 0  992.603 1028.314  0.0036
O  2455622.611899 12.1893 0.0028 -0.055  3.73 1.8313 0  991.686 1030.750  0.0036
O  2455622.625394 12.1887 0.0031 -0.054  3.17 1.7774 0  991.444 1027.848  0.0033
O  2455622.626771 12.1875 0.0028 -0.053  3.21 1.7722 0  991.529 1029.822  0.0033
O  2455622.640243 12.1883 0.0031 -0.061  3.10 1.7229 0  990.919 1029.056  0.0034
O  2455622.641608 12.1967 0.0028 -0.058  3.22 1.7182 0  993.297 1029.087  0.0034
O  2455622.668321 12.1898 0.0028 -0.176  4.31 1.6331 0  991.591 1029.371 -0.0003
O  2455622.669698 12.1879 0.0029 -0.218  4.70 1.6292 0  992.579 1029.838 -0.0002
O  2455622.682267 12.1826 0.0050 -0.564  4.86 1.5947 0  991.342 1027.952  0.0012
O  2455622.683633 12.1798 0.0031 -0.296  4.96 1.5912 0  993.052 1025.828  0.0012
O  2455622.697845 12.1848 0.0030 -0.056  4.05 1.5565 0  973.442 1029.619  0.0008
O  2455622.699211 12.1875 0.0029 -0.058  4.56 1.5533 0  973.669 1030.313  0.0008
O  2455622.713296 12.1868 0.0028 -0.057  4.85 1.5231 0  980.120 1028.978  0.0012
O  2455622.714673 12.1919 0.0028 -0.052  4.80 1.5204 0  982.724 1027.404  0.0013
O  2455622.729082 12.1924 0.0026 -0.065  5.70 1.4937 0 1008.703 1027.299  0.0029
O  2455622.730448 12.1857 0.0027 -0.062  5.68 1.4913 0 1011.226 1027.664  0.0032
O  2455622.744533 12.1897 0.0027 -0.064  4.16 1.4692 0  991.206 1028.497  0.0051
O  2455622.745899 12.1946 0.0025 -0.061  4.23 1.4672 0  995.007 1027.200  0.0050
O  2455622.759949 12.1895 0.0028 -0.068  4.45 1.4488 0  948.370 1025.994  0.0041
O  2455622.761327 12.1922 0.0027 -0.063  3.92 1.4472 0  951.655 1025.185  0.0040
O  2455622.775389 12.1900 0.0026 -0.064  3.74 1.4325 0  982.791 1028.886  0.0039
O  2455622.776755 12.1915 0.0026 -0.061  3.30 1.4312 0  989.884 1027.540  0.0039
O  2455622.790770 12.1931 0.0026 -0.059  4.48 1.4201 0  980.689 1028.078  0.0048
O  2455622.792148 12.1910 0.0027 -0.070  4.72 1.4192 0  990.074 1026.202  0.0049
O  2455622.806163 12.1952 0.0026 -0.067  4.12 1.4115 0  982.210 1029.537  0.0059
O  2455622.807541 12.1889 0.0026 -0.062  4.04 1.4109 0  989.541 1029.207  0.0059
O  2455622.838523 12.1926 0.0025 -0.020  3.81 1.4056 1 1053.634 1017.653  0.0059
O  2455622.839889 12.1951 0.0025 -0.012  3.80 1.4057 1 1053.304 1019.678  0.0060
O  2455622.852203 12.1945 0.0026 -0.018  3.55 1.4080 1 1055.133 1015.867  0.0067
O  2455622.853569 12.1903 0.0026 -0.018  3.29 1.4084 1 1055.938 1018.175  0.0068
O  2455622.865872 12.1955 0.0025 -0.018  3.79 1.4133 1 1055.018 1017.525  0.0073
O  2455622.867249 12.1945 0.0026 -0.014  3.85 1.4141 1 1055.140 1021.231  0.0072
O  2455622.879228 12.1956 0.0025 -0.018  3.19 1.4215 1 1053.764 1014.324  0.0066
O  2455622.880594 12.1945 0.0026 -0.012  3.62 1.4224 1 1054.272 1018.743  0.0065
O  2455622.892734 12.1913 0.0025 -0.014  3.45 1.4326 1 1053.590 1018.228  0.0040
O  2455622.894100 12.1875 0.0025 -0.011  3.30 1.4339 1 1053.484 1018.058  0.0037
O  2455622.906172 12.1892 0.0025 -0.003  3.47 1.4466 1 1054.912 1019.886  0.0015
O  2455622.907537 12.1849 0.0026 -0.002  3.31 1.4482 1 1054.988 1019.155  0.0014
O  2455622.919099 12.1874 0.0025 -0.002  3.23 1.4630 1 1054.884 1017.826  0.0001
O  2455622.920465 12.1836 0.0025  0.003  3.41 1.4649 1 1055.121 1020.859 -0.0001
O  2455622.932166 12.1875 0.0026 -0.007  3.66 1.4824 1 1051.653 1019.169 -0.0004
O  2455622.933543 12.1873 0.0026  0.001  3.95 1.4846 1 1052.929 1020.702 -0.0004
O  2455622.945765 12.1858 0.0026 -0.008  3.75 1.5059 1 1053.030 1018.868 -0.0007
O  2455622.947131 12.1856 0.0026 -0.002  3.80 1.5084 1 1054.534 1021.606 -0.0008
O  2455622.960082 12.1880 0.0027 -0.003  3.44 1.5342 1 1052.544 1019.569 -0.0014
O  2455622.961448 12.1892 0.0027 -0.001  3.81 1.5371 1 1053.925 1020.325 -0.0014
O  2455622.972767 12.1851 0.0027  0.002  4.12 1.5625 1 1053.603 1019.196  0.0032
O  2455622.974132 12.1874 0.0027 -0.012  3.70 1.5657 1 1053.672 1018.830  0.0038
O  2455622.985359 12.1948 0.0028 -0.022  3.99 1.5937 1 1054.267 1019.313  0.0084
O  2455622.986736 12.1969 0.0031 -0.024  3.55 1.5973 1 1055.639 1021.372  0.0089
O  2455622.997974 12.1914 0.0030 -0.036  3.88 1.6282 1 1055.562 1020.468  0.0131
O  2455622.999340 12.1989 0.0030 -0.030  3.56 1.6321 1 1056.094 1020.647  0.0136
O  2455623.014200 12.1991 0.0030 -0.041  3.52 1.6774 1 1054.161 1019.242  0.0137
O  2455623.015566 12.1965 0.0029 -0.037  3.75 1.6818 1 1054.678 1020.747  0.0136
O  2455623.028436 12.1977 0.0033 -0.042  3.79 1.7252 1 1055.688 1019.389  0.0124
O  2455623.029813 12.2006 0.0030 -0.039  3.59 1.7301 1 1055.124 1020.091  0.0122
O  2455623.041445 12.1899 0.0039 -0.042  4.24 1.7729 1 1053.812 1019.762  0.0109
O  2455623.042811 12.1928 0.0044 -0.027  3.74 1.7781 1 1054.814 1020.195  0.0108
O  2455623.597225 12.1822 0.0043 -0.074  3.78 1.8824 0  987.304 1029.756 -0.0020
O  2455623.598602 12.1799 0.0041 -0.069  3.89 1.8763 0  987.603 1030.921 -0.0020
O  2455623.611553 12.1815 0.0031 -0.081  5.24 1.8214 0  992.278 1026.719 -0.0030
O  2455623.612919 12.1795 0.0030 -0.070  4.91 1.8158 0  993.304 1028.667 -0.0031
O  2455623.626182 12.1783 0.0029 -0.147  4.08 1.7639 0  991.801 1026.840 -0.0040
O  2455623.627548 12.1776 0.0030 -0.172  5.22 1.7588 0  993.317 1028.418 -0.0040
O  2455623.640788 12.1816 0.0031 -0.203  4.10 1.7115 0  991.511 1028.949 -0.0041
O  2455623.642154 12.1793 0.0032 -0.232  4.82 1.7068 0  993.102 1027.914 -0.0041
O  2455624.597712 12.1751 0.0048 -0.096  5.86 1.8681 0  985.458 1028.822 -0.0039
O  2455624.599078 12.1783 0.0043 -0.095  5.21 1.8622 0  985.803 1030.930 -0.0039
O  2455624.613383 12.1754 0.0029 -0.079  5.60 1.8028 0  991.748 1029.953 -0.0039
O  2455624.628035 12.1870 0.0029 -0.100  5.89 1.7468 0  996.172 1028.686 -0.0034
O  2455624.640662 12.1868 0.0028 -0.069  4.62 1.7025 0 1001.212 1026.610 -0.0023
O  2455624.642039 12.1838 0.0028 -0.060  4.83 1.6978 0 1000.676 1029.016 -0.0022
O  2455624.654192 12.1736 0.0034 -0.150  4.87 1.6588 0  990.894 1029.435 -0.0048
O  2455624.667629 12.1844 0.0033 -0.089  5.09 1.6194 0  990.332 1027.263 -0.0060
O  2455624.668994 12.1735 0.0031 -0.067  4.61 1.6156 0  991.291 1029.517 -0.0059
O  2455624.682165 12.1808 0.0031 -0.064  4.45 1.5809 0  987.582 1027.383 -0.0047
O  2455624.683542 12.1857 0.0031 -0.071  5.28 1.5774 0  990.667 1028.410 -0.0045
O  2455624.696771 12.1786 0.0026 -0.068  5.39 1.5464 0 1007.741 1029.334 -0.0022
O  2455624.698137 12.1827 0.0027 -0.069  5.86 1.5434 0 1005.729 1027.720 -0.0019
O  2455624.727638 12.1811 0.0029 -0.088  6.11 1.4868 0  982.173 1030.897 -0.0025
O  2455624.729004 12.1829 0.0030 -0.081  6.20 1.4846 0  983.577 1028.516 -0.0025
O  2455624.760068 12.1874 0.0027 -0.071  5.81 1.4424 0  970.040 1026.239 -0.0012
O  2455624.761445 12.1822 0.0027 -0.064  4.58 1.4409 0  972.463 1024.644 -0.0012
O  2455624.775553 12.1896 0.0027 -0.083  5.66 1.4275 0  956.736 1029.610 -0.0017
O  2455624.776930 12.1862 0.0027 -0.067  4.73 1.4263 0  972.400 1028.135 -0.0017
O  2455624.792080 12.1851 0.0027 -0.079  5.84 1.4158 0  970.237 1029.252  0.0019
O  2455624.793458 12.1851 0.0027 -0.090  5.35 1.4150 0  973.611 1026.910  0.0024
O  2455624.807566 12.1930 0.0026 -0.091  4.60 1.4088 0  969.095 1028.134  0.0077
O  2455624.808943 12.1882 0.0027 -0.098  4.89 1.4084 0  978.748 1027.006  0.0082
O  2455624.825297 12.2009 0.0028 -0.115  3.77 1.4055 0  982.093 1029.115  0.0136
O  2455624.826674 12.1960 0.0027 -0.120  4.07 1.4054 0  987.979 1026.380  0.0138
O  2455624.838549 12.2021 0.0025 -0.072  4.02 1.4062 1 1051.924 1016.512  0.0158
O  2455624.839914 12.2003 0.0026 -0.070  4.12 1.4064 1 1052.338 1018.657  0.0160
O  2455624.853525 12.2002 0.0026 -0.068  4.11 1.4103 1 1052.056 1017.706  0.0164
O  2455624.854902 12.2025 0.0026 -0.066  4.46 1.4109 1 1050.971 1020.364  0.0164
O  2455624.868987 12.1998 0.0026 -0.065  4.09 1.4183 1 1051.801 1020.268  0.0159
O  2455624.870365 12.2008 0.0027 -0.060  4.70 1.4192 1 1051.984 1016.727  0.0158
O  2455624.882378 12.1981 0.0027 -0.063  4.04 1.4283 1 1051.913 1017.893  0.0149
O  2455624.883756 12.1961 0.0027 -0.058  4.02 1.4295 1 1052.322 1018.062  0.0150
O  2455624.895885 12.2025 0.0027 -0.062  4.09 1.4413 1 1054.936 1016.753  0.0158
O  2455624.897262 12.2026 0.0026 -0.060  4.64 1.4428 1 1054.153 1018.677  0.0159
O  2455624.910375 12.1987 0.0027 -0.062  4.09 1.4587 1 1052.139 1020.623  0.0163
O  2455624.911752 12.1981 0.0026 -0.061  4.10 1.4605 1 1051.765 1019.386  0.0163
O  2455624.923395 12.1920 0.0027 -0.065  4.53 1.4773 1 1053.481 1016.301  0.0162
O  2455624.924761 12.2031 0.0027 -0.060  4.28 1.4794 1 1054.299 1018.083  0.0161
O  2455624.937318 12.2011 0.0027 -0.063  3.57 1.5005 1 1054.226 1019.318  0.0153
O  2455624.938696 12.2008 0.0028 -0.057  4.13 1.5030 1 1055.751 1020.478  0.0153
O  2455624.951612 12.1930 0.0029 -0.071  4.56 1.5280 1 1057.464 1021.281  0.0131
O  2455624.964227 12.1964 0.0031 -0.103  5.60 1.5555 1 1055.671 1015.671  0.0111
O  2455624.965605 12.1955 0.0029 -0.062  4.93 1.5587 1 1056.996 1019.715  0.0111
O  2455624.976704 12.2009 0.0030 -0.067  5.39 1.5856 1 1055.996 1016.562  0.0113
O  2455624.978081 12.1915 0.0032 -0.251  5.44 1.5892 1 1054.889 1015.008  0.0113
O  2455624.989331 12.1964 0.0028 -0.066  5.38 1.6193 1 1054.437 1019.312  0.0106
O  2455624.990696 12.1878 0.0029 -0.067  5.18 1.6232 1 1056.520 1022.741  0.0105
O  2455625.005487 12.1902 0.0033 -0.068  4.69 1.6673 1 1056.028 1019.898  0.0091
O  2455625.006853 12.1878 0.0032 -0.064  5.69 1.6716 1 1057.182 1021.286  0.0090
O  2455625.019573 12.1896 0.0033 -0.068  5.80 1.7136 1 1056.460 1021.741  0.0080
O  2455625.020938 12.1891 0.0033 -0.091  4.89 1.7183 1 1058.161 1022.029  0.0079
O  2455625.033935 12.1922 0.0033 -0.116  5.80 1.7654 1 1055.029 1018.015  0.0065
O  2455625.598198 12.1745 0.0048 -0.071  5.12 1.8541 0  983.399 1031.530 -0.0040
O  2455625.599564 12.1813 0.0046 -0.078  4.70 1.8483 0  987.431 1032.266 -0.0040
O  2455625.612504 12.1812 0.0032 -0.081  6.26 1.7953 0  993.210 1028.946 -0.0034
O  2455625.613869 12.1711 0.0031 -0.076  5.11 1.7900 0  993.477 1029.997 -0.0033
O  2455625.627098 12.1828 0.0040 -0.062  5.04 1.7402 0  991.188 1028.270 -0.0033
O  2455625.628464 12.1724 0.0030 -0.063  5.36 1.7353 0  994.182 1026.462 -0.0034
O  2455625.641623 12.1799 0.0038 -0.120  5.70 1.6901 0  962.640 1027.061 -0.0044
O  2455625.643000 12.1787 0.0035 -0.067  5.35 1.6856 0  964.949 1023.779 -0.0044
O  2455625.656414 12.1836 0.0035 -0.066  5.47 1.6438 0  988.449 1027.094 -0.0031
O  2455625.657780 12.1810 0.0037 -0.070  5.23 1.6397 0  989.263 1030.818 -0.0030
O  2455625.671147 12.1844 0.0028 -0.073  5.30 1.6022 0  992.289 1030.013 -0.0038
O  2455625.672525 12.1891 0.0029 -0.051  5.71 1.5985 0  993.326 1029.345 -0.0039
O  2455625.739096 12.1796 0.0033 -0.115  6.71 1.4651 0  987.851 1030.528  0.0067
O  2455625.740462 12.1893 0.0028 -0.098  6.63 1.4632 0  994.201 1030.385  0.0070
O  2455625.755056 12.1932 0.0032 -0.096  6.37 1.4449 0  987.652 1028.561  0.0114
O  2455625.756434 12.1962 0.0027 -0.089  5.65 1.4434 0  992.565 1026.621  0.0118
O  2455625.770426 12.1954 0.0031 -0.115  6.51 1.4295 0  962.614 1027.055  0.0149
O  2455625.771804 12.1958 0.0031 -0.101  6.41 1.4283 0  979.837 1026.128  0.0151
O  2455625.786815 12.1961 0.0032 -0.103  6.53 1.4173 0  986.854 1026.745  0.0168
O  2455625.788192 12.1996 0.0032 -0.091  5.80 1.4164 0  991.121 1025.142  0.0168
O  2455625.832635 12.1992 0.0027 -0.064  6.28 1.4058 1 1054.710 1014.244  0.0208
O  2455625.834012 12.2058 0.0028 -0.050  5.63 1.4059 1 1056.020 1017.492  0.0209
O  2455625.846268 12.2028 0.0027 -0.054  6.51 1.4087 1 1054.094 1018.122  0.0217
O  2455625.847634 12.2066 0.0027 -0.051  5.63 1.4092 1 1054.709 1020.258  0.0219
O  2455625.859856 12.2035 0.0027 -0.052  6.16 1.4145 1 1054.922 1018.361  0.0233
O  2455625.861233 12.2056 0.0028 -0.046  5.29 1.4153 1 1056.279 1020.570  0.0235
O  2455625.873247 12.2040 0.0027 -0.049  4.89 1.4232 1 1053.787 1018.310  0.0243
O  2455625.874612 12.2006 0.0027 -0.051  5.63 1.4242 1 1054.186 1018.992  0.0244
O  2455625.886684 12.2148 0.0027 -0.046  4.90 1.4347 1 1054.029 1016.247  0.0245
O  2455625.888050 12.2076 0.0027 -0.048  4.81 1.4361 1 1053.007 1018.386  0.0244
O  2455625.900156 12.2081 0.0027 -0.051  4.91 1.4493 1 1054.799 1019.705  0.0236
O  2455625.901521 12.2038 0.0028 -0.052  5.02 1.4509 1 1054.836 1019.621  0.0235
O  2455625.913072 12.2095 0.0028 -0.047  5.09 1.4661 1 1055.264 1017.921  0.0213
O  2455625.914437 12.2016 0.0029 -0.046  5.65 1.4681 1 1055.502 1019.570  0.0210
O  2455625.924136 12.2000 0.0027 -0.043  5.84 1.4828 1 1052.231 1019.843  0.0188
O  2455625.925502 12.1991 0.0028 -0.049  6.39 1.4850 1 1053.111 1015.708  0.0183
O  2455625.937724 12.2007 0.0028 -0.049  5.86 1.5063 1 1052.571 1022.226  0.0142
O  2455625.939089 12.1935 0.0028 -0.044  5.33 1.5089 1 1052.880 1019.881  0.0137
O  2455625.952052 12.1901 0.0029 -0.067  6.85 1.5347 1 1053.697 1018.850  0.0125
O  2455625.953429 12.1954 0.0029 -0.048  5.78 1.5376 1 1054.887 1018.371  0.0125
O  2455625.964598 12.1956 0.0031 -0.141  6.44 1.5628 1 1051.408 1012.561  0.0117
O  2455625.965963 12.1952 0.0032 -0.188  6.52 1.5660 1 1053.527 1018.410  0.0114
O  2455625.977097 12.1783 0.0034 -0.308  6.68 1.5938 1 1054.478 1019.625  0.0088
O  2455625.991240 12.1840 0.0034 -0.338  6.46 1.6326 1 1053.710 1020.232  0.0089
O  2455626.640060 12.1816 0.0041 -0.541  2.97 1.6861 0  993.228 1027.259  0.0042
O  2455626.653972 12.1916 0.0033 -0.356  3.33 1.6428 0  991.958 1028.492  0.0060
O  2455626.655337 12.1904 0.0034 -0.345  3.47 1.6388 0  992.611 1029.955  0.0062
O  2455626.668184 12.1891 0.0033 -0.301  2.77 1.6027 0  991.616 1026.741  0.0073
O  2455626.669550 12.1883 0.0034 -0.338  3.16 1.5991 0  991.744 1026.630  0.0074
O  2455626.683056 12.1939 0.0044 -0.334  3.20 1.5652 0  990.929 1028.368  0.0079
O  2455626.684434 12.1880 0.0033 -0.340  2.93 1.5619 0  993.921 1026.222  0.0080
O  2455626.695081 12.1938 0.0046 -0.425  3.23 1.5380 0  986.155 1028.127  0.0088
O  2455626.696447 12.1875 0.0045 -0.380  3.12 1.5351 0  988.620 1027.834  0.0089
O  2455626.710301 12.1918 0.0043 -0.331  3.39 1.5075 0  986.138 1030.145  0.0100
O  2455626.711678 12.1913 0.0032 -0.320  3.66 1.5050 0  991.759 1028.875  0.0101
O  2455626.725578 12.1916 0.0036 -0.154  3.91 1.4812 0  988.771 1028.654  0.0108
O  2455626.726955 12.1943 0.0028 -0.135  3.91 1.4790 0  992.021 1026.437  0.0107
O  2455626.740809 12.1948 0.0037 -0.203  5.09 1.4590 0  987.718 1026.713  0.0100
O  2455626.742175 12.1912 0.0035 -0.139  3.67 1.4572 0  990.911 1026.365  0.0100
O  2455626.755195 12.1934 0.0037 -0.262  3.84 1.4417 0  989.176 1029.006  0.0111
O  2455626.756572 12.1926 0.0030 -0.238  4.22 1.4402 0  993.736 1028.529  0.0113
O  2455626.769697 12.1926 0.0036 -0.312  3.63 1.4277 0  986.871 1027.310  0.0126
O  2455626.771062 12.1936 0.0038 -0.294  3.65 1.4266 0  989.461 1024.314  0.0127
O  2455626.799985 12.2028 0.0033 -0.199  3.48 1.4095 0  981.933 1027.085  0.0154
O  2455626.801351 12.1971 0.0035 -0.234  4.28 1.4091 0  985.679 1026.256  0.0155
O  2455626.815297 12.2002 0.0032 -0.186  3.73 1.4059 0  987.036 1027.576  0.0190
O  2455626.816663 12.2006 0.0032 -0.177  3.63 1.4057 0  990.772 1026.175  0.0194
O  2455626.831477 12.2040 0.0028 -0.057  3.13 1.4060 1 1055.960 1017.838  0.0211
O  2455626.832866 12.2025 0.0028 -0.072  3.14 1.4062 1 1055.929 1017.193  0.0212
O  2455626.844891 12.2048 0.0027 -0.074  3.02 1.4092 1 1058.162 1019.666  0.0218
O  2455626.846257 12.2075 0.0028 -0.082  3.45 1.4097 1 1056.377 1017.005  0.0220
O  2455626.858525 12.2089 0.0028 -0.124  2.72 1.4153 1 1055.819 1016.957  0.0231
O  2455626.859902 12.2028 0.0028 -0.161  3.02 1.4161 1 1054.967 1016.905  0.0232
O  2455626.872888 12.2020 0.0027 -0.089  3.19 1.4250 1 1054.509 1017.555  0.0204
O  2455626.874253 12.2000 0.0027 -0.086  2.89 1.4261 1 1053.656 1017.479  0.0200
O  2455626.886359 12.2033 0.0027 -0.082  3.00 1.4371 1 1053.071 1017.797  0.0175
O  2455626.887737 12.2019 0.0027 -0.076  3.23 1.4385 1 1052.724 1018.308  0.0173
O  2455626.899681 12.1978 0.0028 -0.114  3.04 1.4521 1 1049.828 1017.724  0.0161
O  2455626.901046 12.2008 0.0029 -0.134  2.93 1.4538 1 1051.380 1019.274  0.0160
O  2455626.914055 12.1960 0.0028 -0.082  3.07 1.4716 1 1052.435 1018.901  0.0154
O  2455626.915421 12.1963 0.0027 -0.074  3.04 1.4736 1 1052.665 1018.017  0.0154
O  2455626.927191 12.1992 0.0028 -0.085  3.54 1.4925 1 1052.766 1017.718  0.0152
O  2455626.928557 12.1934 0.0028 -0.094  2.98 1.4949 1 1054.691 1020.379  0.0152
O  2455626.942422 12.1980 0.0030 -0.112  3.04 1.5206 1 1055.806 1018.727  0.0154
O  2455626.943788 12.1960 0.0028 -0.101  3.37 1.5234 1 1054.750 1019.563  0.0157
O  2455626.956762 12.2041 0.0032 -0.288  3.40 1.5511 1 1055.156 1016.230  0.0192
O  2455626.958128 12.2011 0.0030 -0.185  3.31 1.5542 1 1055.265 1019.182  0.0195
O  2455626.969724 12.2011 0.0031 -0.197  3.58 1.5820 1 1054.998 1019.896  0.0218
O  2455626.971102 12.2081 0.0031 -0.190  4.24 1.5855 1 1054.989 1018.033  0.0221
O  2455626.982305 12.2065 0.0031 -0.147  3.34 1.6152 1 1056.776 1017.085  0.0239
O  2455626.983659 12.2013 0.0031 -0.124  3.46 1.6189 1 1057.264 1020.603  0.0238
O  2455626.996541 12.2035 0.0030 -0.165  3.03 1.6567 1 1055.236 1019.914  0.0231
O  2455626.997906 12.2040 0.0034 -0.178  3.24 1.6609 1 1055.595 1020.455  0.0230
O  2455627.018195 12.2012 0.0032 -0.237  3.57 1.7281 1 1053.536 1019.682  0.0221
O  2455627.019561 12.2044 0.0033 -0.245  4.24 1.7329 1 1053.831 1018.876  0.0220
O  2455627.032118 12.1951 0.0051 -0.574  4.93 1.7795 1 1057.390 1015.793  0.0185
O  2455627.033495 12.1993 0.0050 -0.539  4.07 1.7849 1 1057.461 1017.575  0.0181
O  2455629.614640 12.1963 0.0041 -0.127  3.53 1.7452 0  990.804 1027.249  0.0091
O  2455629.616017 12.1858 0.0031 -0.124  3.96 1.7403 0  992.809 1028.643  0.0092
O  2455629.629119 12.1887 0.0031 -0.120  3.56 1.6948 0  993.797 1028.922  0.0093
O  2455629.630485 12.1953 0.0031 -0.107  3.12 1.6903 0  995.536 1028.682  0.0093
O  2455629.644871 12.2041 0.0038 -0.116  3.45 1.6452 0  987.070 1030.416  0.0094
O  2455629.646236 12.1940 0.0037 -0.112  3.22 1.6411 0  988.872 1030.247  0.0095
O  2455629.662162 12.1959 0.0028 -0.098  3.23 1.5967 0 1002.875 1029.589  0.0107
O  2455629.663527 12.1907 0.0029 -0.093  3.56 1.5931 0 1003.660 1030.800  0.0108
O  2455629.679464 12.1923 0.0033 -0.105  3.10 1.5542 0  978.393 1029.334  0.0118
O  2455629.680853 12.1955 0.0032 -0.103  3.33 1.5511 0  983.126 1029.044  0.0118
O  2455629.690841 12.1995 0.0031 -0.111  3.90 1.5295 0  986.477 1029.498  0.0149
O  2455629.692195 12.1982 0.0031 -0.108  3.68 1.5267 0  988.859 1028.617  0.0153
O  2455629.708051 12.2081 0.0030 -0.122  3.23 1.4966 0  988.346 1029.724  0.0188
O  2455629.709417 12.2017 0.0031 -0.118  3.39 1.4942 0  991.037 1028.327  0.0188
O  2455629.723363 12.2049 0.0030 -0.116  3.42 1.4718 0  988.594 1028.605  0.0194
O  2455629.724729 12.2036 0.0030 -0.118  3.39 1.4698 0  990.718 1026.023  0.0193
O  2455629.738710 12.2048 0.0029 -0.111  3.72 1.4511 0  989.102 1028.378  0.0184
O  2455629.740075 12.2055 0.0026 -0.106  3.29 1.4495 0  991.903 1028.736  0.0183
O  2455629.754068 12.2006 0.0029 -0.110  4.09 1.4344 0  990.811 1027.284  0.0183
O  2455629.755445 12.2015 0.0026 -0.105  4.11 1.4331 0  993.554 1025.031  0.0183
O  2455629.769484 12.1973 0.0027 -0.112  3.88 1.4215 0  992.481 1029.627  0.0188
O  2455629.770838 12.2016 0.0026 -0.109  4.12 1.4205 0  994.917 1029.245  0.0188
O  2455629.784819 12.1991 0.0026 -0.107  4.42 1.4124 0  992.059 1027.966  0.0196
O  2455629.786185 12.1983 0.0026 -0.102  4.19 1.4118 0  991.751 1024.977  0.0196
O  2455629.802781 12.1980 0.0026 -0.109  3.79 1.4065 0  991.882 1028.059  0.0206
O  2455629.804147 12.2059 0.0026 -0.106  4.14 1.4063 0  992.866 1025.733  0.0208
O  2455629.816774 12.2083 0.0027 -0.077  4.61 1.4054 1 1053.210 1016.828  0.0225
O  2455629.818163 12.2011 0.0027 -0.067  4.22 1.4055 1 1052.553 1018.304  0.0227
O  2455629.830593 12.2056 0.0027 -0.068  3.97 1.4074 1 1053.181 1017.540  0.0232
O  2455629.831959 12.2046 0.0027 -0.067  4.30 1.4078 1 1052.616 1018.122  0.0232
O  2455629.844481 12.2018 0.0027 -0.067  4.22 1.4124 1 1052.840 1015.728  0.0230
O  2455629.845858 12.2044 0.0027 -0.064  4.50 1.4130 1 1051.507 1018.918  0.0229
O  2455629.859226 12.2006 0.0027 -0.067  4.49 1.4210 1 1050.791 1017.365  0.0218
O  2455629.860603 12.2025 0.0027 -0.061  3.83 1.4220 1 1050.892 1017.887  0.0217
O  2455629.872802 12.2042 0.0028 -0.065  3.44 1.4321 1 1052.679 1017.841  0.0218
O  2455629.874156 12.2005 0.0028 -0.060  3.87 1.4333 1 1052.252 1020.286  0.0218
O  2455629.886378 12.2022 0.0028 -0.062  3.78 1.4461 1 1052.676 1018.138  0.0218
O  2455629.887767 12.2005 0.0028 -0.062  3.58 1.4477 1 1052.911 1021.760  0.0217
O  2455629.899618 12.2041 0.0027 -0.062  3.36 1.4628 1 1052.431 1018.528  0.0211
O  2455629.900995 12.1978 0.0027 -0.060  3.31 1.4647 1 1053.727 1020.225  0.0211
O  2455629.912743 12.2064 0.0028 -0.060  3.81 1.4823 1 1051.980 1018.046  0.0199
O  2455629.914120 12.1991 0.0027 -0.056  3.91 1.4846 1 1052.138 1017.730  0.0198
O  2455629.927893 12.1975 0.0027 -0.060  3.88 1.5086 1 1054.867 1019.981  0.0189
O  2455629.929281 12.1996 0.0028 -0.058  3.72 1.5112 1 1055.734 1020.749  0.0189
O  2455629.942197 12.2003 0.0028 -0.057  3.84 1.5373 1 1055.045 1019.106  0.0187
O  2455629.943575 12.1985 0.0030 -0.053  3.91 1.5403 1 1056.283 1020.729  0.0186
O  2455629.954767 12.1992 0.0030 -0.055  3.49 1.5657 1 1056.020 1019.793  0.0180
O  2455629.956121 12.2022 0.0030 -0.048  3.67 1.5690 1 1057.289 1020.846  0.0180
O  2455629.967359 12.1924 0.0029 -0.055  3.48 1.5973 1 1055.554 1019.694  0.0174
O  2455629.968748 12.1942 0.0029 -0.046  3.60 1.6009 1 1055.504 1019.470  0.0173
O  2455629.979893 12.2000 0.0028 -0.054  3.71 1.6318 1 1055.327 1019.639  0.0167
O  2455629.981270 12.1983 0.0030 -0.051  3.51 1.6358 1 1056.044 1021.449  0.0166
O  2455629.994105 12.1989 0.0029 -0.056  3.73 1.6750 1 1055.107 1019.703  0.0162
O  2455629.995471 12.1983 0.0030 -0.050  3.90 1.6794 1 1056.853 1021.336  0.0162
O  2455630.010933 12.1954 0.0029 -0.053  3.47 1.7318 1 1053.119 1019.323  0.0160
O  2455630.012311 12.1982 0.0029 -0.049  3.73 1.7367 1 1055.413 1021.622  0.0160
O  2455630.023965 12.1984 0.0030 -0.050  4.05 1.7801 1 1054.114 1018.843  0.0159
O  2455630.025343 12.1956 0.0029 -0.053  3.82 1.7854 1 1054.185 1018.621  0.0159
O  2455630.600483 12.1861 0.0046 -0.109  3.04 1.7882 0  984.216 1028.432  0.0054
O  2455630.601872 12.1879 0.0042 -0.108  3.04 1.7828 0  985.667 1031.910  0.0054
O  2455630.614580 12.1934 0.0029 -0.106  3.12 1.7355 0 1003.692 1028.389  0.0061
O  2455630.615946 12.1916 0.0029 -0.103  3.12 1.7306 0 1005.699 1030.586  0.0062
O  2455630.629325 12.1919 0.0028 -0.099  3.10 1.6851 0 1001.709 1027.220  0.0068
O  2455630.630702 12.1917 0.0028 -0.099  3.20 1.6806 0 1003.727 1028.080  0.0068
O  2455630.644081 12.1934 0.0027 -0.099  3.33 1.6393 0 1002.332 1028.904  0.0071
O  2455630.645458 12.1843 0.0027 -0.100  3.35 1.6353 0 1002.892 1027.925  0.0071
O  2455630.658780 12.1897 0.0027 -0.097  3.61 1.5983 0 1003.909 1027.991  0.0069
O  2455630.660134 12.1889 0.0027 -0.095  3.63 1.5948 0 1004.042 1030.379  0.0069
O  2455630.674230 12.1919 0.0030 -0.106  4.12 1.5599 0  971.651 1027.464  0.0087
O  2455630.675608 12.1934 0.0030 -0.106  3.54 1.5567 0  973.713 1028.060  0.0089
O  2455630.687667 12.1890 0.0030 -0.101  3.90 1.5303 0  972.675 1028.378  0.0095
O  2455630.689033 12.1950 0.0029 -0.102  3.69 1.5275 0  980.017 1030.861  0.0094
O  2455630.702991 12.1925 0.0029 -0.099  3.84 1.5007 0  975.344 1027.788  0.0089
O  2455630.704368 12.1953 0.0028 -0.097  3.91 1.4982 0  978.330 1027.413  0.0090
O  2455630.718326 12.1915 0.0028 -0.100  3.94 1.4753 0  986.475 1029.360  0.0096
O  2455630.719703 12.1944 0.0029 -0.096  4.25 1.4732 0  987.854 1027.229  0.0097
O  2455630.733742 12.1911 0.0028 -0.101  3.79 1.4539 0  979.639 1028.958  0.0103
O  2455630.735119 12.1915 0.0028 -0.097  3.85 1.4521 0  984.544 1027.712  0.0103
O  2455630.749100 12.1910 0.0028 -0.098  3.61 1.4365 0  988.486 1029.672  0.0112
O  2455630.750466 12.1905 0.0028 -0.097  3.39 1.4352 0  989.863 1029.116  0.0113
O  2455630.764412 12.1905 0.0028 -0.102  4.61 1.4231 0  987.772 1027.860  0.0123
O  2455630.765778 12.1896 0.0028 -0.093  3.36 1.4221 0  991.360 1028.738  0.0123
O  2455630.779678 12.1899 0.0026 -0.101  3.65 1.4135 0  991.539 1028.473  0.0122
O  2455630.781055 12.1897 0.0026 -0.096  3.37 1.4129 0  993.346 1027.718  0.0122
O  2455630.795059 12.1872 0.0026 -0.104  3.55 1.4076 0  992.661 1029.266  0.0130
O  2455630.796436 12.1928 0.0026 -0.098  3.54 1.4073 0  993.841 1028.103  0.0131
O  2455630.809306 12.1959 0.0030 -0.096  3.36 1.4055 0  991.323 1030.416  0.0128
O  2455630.810695 12.1945 0.0026 -0.095  3.45 1.4054 0  991.779 1027.661  0.0127
O  2455630.822246 12.1920 0.0026 -0.055  3.51 1.4062 1 1053.879 1016.135  0.0119
O  2455630.823623 12.1931 0.0026 -0.050  3.33 1.4065 1 1054.384 1015.642  0.0120
O  2455630.835914 12.1902 0.0026 -0.053  3.85 1.4099 1 1053.443 1016.216  0.0125
O  2455630.837291 12.1935 0.0026 -0.047  3.63 1.4105 1 1052.429 1016.678  0.0126
O  2455630.850254 12.1897 0.0026 -0.050  3.42 1.4170 1 1052.181 1015.352  0.0122
O  2455630.851643 12.1944 0.0026 -0.048  3.40 1.4178 1 1051.950 1015.089  0.0121
O  2455630.863668 12.1912 0.0026 -0.049  3.64 1.4265 1 1053.217 1017.290  0.0116
O  2455630.865045 12.1890 0.0026 -0.045  3.53 1.4277 1 1052.758 1017.330  0.0117
O  2455630.877174 12.1935 0.0026 -0.054  3.61 1.4391 1 1053.689 1018.181  0.0124
O  2455630.878528 12.1969 0.0027 -0.053  3.41 1.4405 1 1054.408 1021.837  0.0124
O  2455630.893366 12.1941 0.0027 -0.061  3.39 1.4581 1 1051.787 1017.602  0.0116
O  2455630.894731 12.1894 0.0027 -0.059  3.38 1.4600 1 1053.900 1018.458  0.0114
O  2455630.906143 12.1953 0.0026 -0.059  3.37 1.4763 1 1053.886 1018.746  0.0109
O  2455630.907497 12.1896 0.0027 -0.058  3.47 1.4784 1 1053.921 1018.619  0.0110
O  2455630.917288 12.1918 0.0027 -0.057  3.47 1.4945 1 1054.129 1018.525  0.0112
O  2455630.918666 12.1909 0.0027 -0.056  3.77 1.4969 1 1054.556 1020.848  0.0112
O  2455630.932890 12.1939 0.0027 -0.054  3.48 1.5237 1 1054.578 1018.872  0.0114
O  2455630.934255 12.1905 0.0028 -0.060  3.70 1.5265 1 1055.232 1020.748  0.0114
O  2455630.945493 12.1909 0.0028 -0.058  3.29 1.5506 1 1054.332 1018.506  0.0112
O  2455630.946871 12.1888 0.0028 -0.057  3.10 1.5538 1 1055.155 1021.107  0.0111
O  2455630.958074 12.1924 0.0029 -0.065  4.42 1.5805 1 1054.291 1019.345  0.0103
O  2455630.959451 12.1903 0.0028 -0.065  4.09 1.5840 1 1053.659 1018.990  0.0102
O  2455630.970643 12.1886 0.0028 -0.052  3.74 1.6136 1 1053.672 1019.158  0.0099
O  2455630.972020 12.1888 0.0029 -0.052  3.26 1.6174 1 1055.336 1019.314  0.0099
O  2455630.983212 12.1923 0.0029 -0.045  3.41 1.6498 1 1053.753 1020.089  0.0098
O  2455630.984566 12.1912 0.0028 -0.049  4.74 1.6539 1 1054.761 1022.986  0.0097
O  2455631.003454 12.1933 0.0029 -0.055  3.82 1.7153 1 1055.040 1019.609  0.0091
O  2455631.004843 12.1873 0.0031 -0.051  3.42 1.7201 1 1055.792 1018.536  0.0091
O  2455631.022134 12.1916 0.0029 -0.055  3.15 1.7837 1 1055.064 1020.474  0.0093
O  2455631.023511 12.1918 0.0031 -0.056  3.39 1.7891 1 1057.367 1020.969  0.0087
O  2455631.600943 12.1807 0.0055 -0.120  3.67 1.7757 0  985.756 1029.458  0.0041
O  2455631.602309 12.1812 0.0048 -0.120  3.73 1.7705 0  986.902 1031.318  0.0042
O  2455631.615468 12.1884 0.0029 -0.120  4.09 1.7225 0  991.647 1027.766  0.0055
O  2455631.616857 12.1902 0.0029 -0.111  4.07 1.7177 0  993.709 1028.974  0.0057
O  2455631.630456 12.1886 0.0034 -0.114  4.61 1.6725 0  987.204 1029.697  0.0056
O  2455631.631833 12.1784 0.0034 -0.127  5.95 1.6682 0  989.724 1031.384  0.0055
O  2455631.645536 12.1865 0.0032 -0.113  4.34 1.6271 0  983.322 1028.009  0.0046
O  2455631.646902 12.1904 0.0033 -0.116  5.92 1.6232 0  984.126 1030.230  0.0045
O  2455631.660524 12.1757 0.0033 -0.128  5.18 1.5866 0  964.538 1029.697  0.0035
O  2455631.661878 12.1817 0.0032 -0.117  5.74 1.5832 0  964.763 1030.961  0.0034
O  2455631.677213 12.1889 0.0032 -0.102  3.84 1.5468 0  968.676 1029.285  0.0053
O  2455631.678579 12.1891 0.0031 -0.099  4.04 1.5438 0  977.014 1030.465  0.0055
O  2455631.692490 12.1918 0.0032 -0.111  4.36 1.5151 0  985.154 1028.111  0.0063
O  2455631.693879 12.1870 0.0031 -0.099  4.00 1.5124 0  987.647 1028.415  0.0063
O  2455631.707756 12.1816 0.0030 -0.109  3.95 1.4877 0  974.151 1029.114  0.0070
O  2455631.709133 12.1877 0.0031 -0.106  4.05 1.4854 0  980.437 1030.084  0.0071
O  2455631.721506 12.1858 0.0030 -0.104  4.36 1.4665 0  986.898 1027.964  0.0077
O  2455631.722860 12.1882 0.0030 -0.103  4.25 1.4646 0  989.804 1025.650  0.0077
O  2455631.736922 12.1905 0.0030 -0.101  4.34 1.4467 0  985.215 1028.333  0.0071
O  2455631.738299 12.1856 0.0030 -0.100  4.45 1.4451 0  989.533 1026.183  0.0071
O  2455631.752384 12.1678 0.0029 -0.103  3.98 1.4308 0  986.163 1028.365  0.0078
O  2455631.753761 12.1879 0.0029 -0.099  3.73 1.4296 0  989.201 1026.391  0.0080
O  2455631.767846 12.1906 0.0029 -0.104  4.09 1.4188 0  988.405 1027.965  0.0087
O  2455631.769212 12.1889 0.0026 -0.095  3.66 1.4179 0  993.579 1028.419  0.0087
O  2455631.783216 12.1883 0.0028 -0.100  4.05 1.4107 0  988.904 1028.374  0.0089
O  2455631.784593 12.1899 0.0026 -0.097  3.93 1.4101 0  992.520 1026.211  0.0089
O  2455631.799084 12.1877 0.0027 -0.097  3.83 1.4062 0  983.446 1028.229  0.0087
O  2455631.800449 12.1867 0.0028 -0.094  3.73 1.4060 0  989.085 1028.273  0.0087
O  2455631.815275 12.1870 0.0026 -0.055  3.88 1.4057 1 1055.630 1016.707  0.0083
O  2455631.816629 12.1818 0.0026 -0.040  3.82 1.4059 1 1056.312 1017.585  0.0083
O  2455631.828770 12.1875 0.0026 -0.040  4.02 1.4084 1 1057.724 1017.205  0.0082
O  2455631.830159 12.1883 0.0026 -0.036  3.72 1.4089 1 1057.567 1018.783  0.0083
O  2455631.842311 12.1903 0.0026 -0.041  3.59 1.4141 1 1055.648 1016.691  0.0085
O  2455631.843688 12.1881 0.0026 -0.042  3.52 1.4148 1 1055.123 1020.185  0.0085
O  2455631.857531 12.1858 0.0026 -0.044  3.44 1.4239 1 1051.941 1021.325  0.0085
O  2455631.869637 12.1940 0.0026 -0.048  3.35 1.4343 1 1054.673 1018.603  0.0085
O  2455631.871002 12.1876 0.0026 -0.044  3.51 1.4356 1 1054.603 1021.383  0.0085
O  2455631.883062 12.1828 0.0026 -0.042  3.53 1.4487 1 1053.853 1019.251  0.0083
O  2455631.884416 12.1848 0.0027 -0.045  3.66 1.4504 1 1054.434 1021.201  0.0081
O  2455631.895932 12.1850 0.0026 -0.042  3.48 1.4654 1 1054.285 1017.253  0.0071
O  2455631.897309 12.1840 0.0026 -0.041  3.48 1.4673 1 1053.640 1018.777  0.0070
O  2455631.906996 12.1908 0.0027 -0.043  3.68 1.4820 1 1051.444 1018.821  0.0066
O  2455631.908373 12.1881 0.0027 -0.043  3.63 1.4842 1 1052.725 1018.782  0.0066
O  2455631.920549 12.1883 0.0027 -0.048  4.14 1.5053 1 1052.907 1019.798  0.0065
O  2455631.921926 12.1865 0.0027 -0.039  3.64 1.5078 1 1053.042 1020.288  0.0065
O  2455631.934993 12.1813 0.0027 -0.043  3.63 1.5338 1 1052.846 1019.049  0.0066
O  2455631.936370 12.1872 0.0028 -0.040  3.79 1.5367 1 1054.803 1020.161  0.0066
O  2455631.947458 12.1846 0.0028 -0.040  3.58 1.5615 1 1053.383 1019.885  0.0067
O  2455631.948812 12.1875 0.0028 -0.035  3.64 1.5647 1 1054.073 1018.779  0.0067
O  2455631.959946 12.1840 0.0028 -0.038  3.47 1.5924 1 1053.150 1018.508  0.0068
O  2455631.961311 12.1877 0.0028 -0.034  3.73 1.5959 1 1054.035 1020.861  0.0069
O  2455631.973475 12.1832 0.0029 -0.044  3.54 1.6293 1 1051.902 1019.441  0.0062
O  2455631.974841 12.1859 0.0029 -0.041  3.69 1.6332 1 1054.854 1021.507  0.0061
O  2455631.987572 12.1812 0.0028 -0.040  3.45 1.6719 1 1052.686 1018.954  0.0061
O  2455631.988949 12.1839 0.0029 -0.040  3.81 1.6762 1 1055.051 1023.076  0.0062
O  2455632.004562 12.1888 0.0028 -0.044  3.64 1.7288 1 1053.777 1019.380  0.0070
O  2455632.005939 12.1862 0.0030 -0.036  3.61 1.7337 1 1055.706 1019.647  0.0069
O  2455632.017640 12.1901 0.0029 -0.040  3.63 1.7771 1 1054.426 1020.591  0.0062
O  2455632.019006 12.1812 0.0028 -0.037  3.29 1.7823 1 1054.396 1020.904  0.0062
O  2455632.030649 12.1790 0.0031 -0.046  4.37 1.8289 1 1054.745 1020.584  0.0045
O  2455632.032026 12.1783 0.0038 -0.035  3.60 1.8346 1 1056.691 1021.854  0.0043
O  2455634.602204 12.1765 0.0049 -0.112  3.42 1.7401 0  984.405 1030.032 -0.0033
O  2455634.603581 12.1746 0.0046 -0.100  4.03 1.7352 0  986.787 1029.757 -0.0033
O  2455634.614206 12.1721 0.0043 -0.089  3.63 1.6984 0  988.888 1028.696 -0.0033
O  2455634.615560 12.1761 0.0044 -0.088  3.55 1.6939 0  991.297 1027.615 -0.0033
O  2455634.629078 12.1767 0.0042 -0.083  3.43 1.6511 0  988.389 1027.932 -0.0035
O  2455634.630455 12.1741 0.0042 -0.080  3.56 1.6469 0  989.910 1029.053 -0.0036
O  2455634.643938 12.1763 0.0040 -0.089  4.19 1.6084 0  985.587 1025.134 -0.0042
O  2455634.645316 12.1757 0.0040 -0.081  4.43 1.6047 0  988.291 1026.252 -0.0042
O  2455634.657977 12.1760 0.0039 -0.080  3.70 1.5723 0  983.784 1027.652 -0.0050
O  2455634.659343 12.1758 0.0037 -0.076  4.26 1.5690 0  985.984 1027.526 -0.0051
O  2455634.668243 12.1794 0.0037 -0.071  3.66 1.5483 0  984.359 1027.939 -0.0038
O  2455634.669609 12.1776 0.0039 -0.067  3.53 1.5453 0  987.078 1026.460 -0.0035
O  2455634.681426 12.1796 0.0038 -0.079  3.74 1.5205 0  981.493 1028.728 -0.0009
O  2455634.682803 12.1794 0.0039 -0.077  3.70 1.5178 0  987.810 1027.406 -0.0008
O  2455634.694342 12.1701 0.0039 -0.082  4.36 1.4964 0  984.227 1027.551 -0.0006
O  2455634.695719 12.1828 0.0040 -0.075  3.64 1.4940 0  986.479 1026.245 -0.0005
O  2455634.710371 12.1773 0.0039 -0.084  3.68 1.4706 0  986.942 1028.700 -0.0006
O  2455634.711748 12.1815 0.0041 -0.076  3.54 1.4686 0  990.611 1026.650 -0.0006
O  2455634.723322 12.1782 0.0039 -0.085  3.54 1.4530 0  987.222 1027.065 -0.0008
O  2455634.724711 12.1787 0.0041 -0.075  3.26 1.4513 0  990.482 1026.722 -0.0008
O  2455634.736458 12.1795 0.0038 -0.078  3.64 1.4381 0  988.488 1029.350 -0.0008
O  2455634.737835 12.1753 0.0041 -0.082  3.91 1.4367 0  990.114 1027.286 -0.0008
O  2455634.749467 12.1821 0.0035 -0.077  3.84 1.4262 0  985.014 1027.280 -0.0006
O  2455634.750844 12.1772 0.0036 -0.079  3.49 1.4251 0  988.496 1025.023 -0.0006
O  2455634.765033 12.1767 0.0035 -0.084  3.64 1.4155 0  961.542 1026.028 -0.0002
O  2455634.777070 12.1782 0.0033 -0.087  3.99 1.4098 0  976.397 1028.135  0.0004
O  2455634.778447 12.1737 0.0033 -0.087  3.63 1.4093 0  987.030 1027.005  0.0005
O  2455634.792787 12.1823 0.0033 -0.082  3.72 1.4059 0  991.481 1029.416  0.0001
O  2455634.794164 12.1844 0.0028 -0.080  3.93 1.4058 0  992.794 1028.289  0.0000
O  2455634.805784 12.1728 0.0033 -0.231  3.73 1.4056 1 1053.740 1017.910 -0.0003
O  2455634.807173 12.1745 0.0033 -0.235  3.53 1.4057 1 1053.654 1017.565 -0.0002
O  2455634.818121 12.1799 0.0030 -0.134  3.56 1.4078 1 1055.195 1017.002  0.0001
O  2455634.819487 12.1736 0.0029 -0.134  3.81 1.4082 1 1054.856 1018.086  0.0001
O  2455634.830447 12.1808 0.0031 -0.197  3.70 1.4123 1 1054.358 1016.962  0.0002
O  2455634.831836 12.1820 0.0031 -0.191  3.70 1.4130 1 1053.583 1017.464  0.0003
O  2455634.845227 12.1762 0.0032 -0.257  3.47 1.4209 1 1054.448 1017.827  0.0001
O  2455634.846604 12.1822 0.0031 -0.196  3.57 1.4219 1 1053.556 1019.705  0.0001
O  2455634.859520 12.1771 0.0028 -0.091  3.66 1.4326 1 1054.356 1019.212 -0.0007
O  2455634.860886 12.1774 0.0028 -0.066  3.48 1.4339 1 1055.022 1019.965 -0.0007
O  2455634.872853 12.1803 0.0027 -0.032  3.27 1.4465 1 1054.563 1016.252  0.0001
O  2455634.874219 12.1844 0.0028 -0.038  3.45 1.4481 1 1056.130 1018.332  0.0002
O  2455634.885908 12.1789 0.0027 -0.056  3.53 1.4630 1 1053.609 1018.358  0.0009
O  2455634.887274 12.1766 0.0027 -0.052  3.41 1.4649 1 1052.816 1018.856  0.0010
O  2455634.897053 12.1834 0.0027 -0.057  3.72 1.4794 1 1052.607 1019.466  0.0012
O  2455634.898431 12.1823 0.0028 -0.064  3.46 1.4816 1 1052.131 1019.013  0.0013
O  2455634.910849 12.1824 0.0026 -0.045  3.46 1.5027 1 1053.910 1019.260  0.0013
O  2455634.912215 12.1796 0.0026 -0.038  3.74 1.5052 1 1054.620 1018.713  0.0013
O  2455634.925363 12.1796 0.0026 -0.033  3.33 1.5310 1 1054.403 1018.847  0.0014
O  2455634.926740 12.1825 0.0027 -0.033  3.63 1.5339 1 1056.177 1020.539  0.0015
O  2455634.937966 12.1833 0.0027 -0.041  3.96 1.5588 1 1053.345 1018.461  0.0024
O  2455634.939343 12.1781 0.0027 -0.039  3.73 1.5620 1 1053.236 1018.888  0.0025
O  2455634.950570 12.1841 0.0027 -0.035  3.84 1.5896 1 1053.941 1019.245  0.0022
O  2455634.951947 12.1806 0.0027 -0.030  3.61 1.5932 1 1054.707 1021.093  0.0021
O  2455634.963162 12.1798 0.0028 -0.034  3.47 1.6236 1 1052.337 1017.874  0.0015
O  2455634.964539 12.1817 0.0027 -0.026  3.97 1.6275 1 1054.931 1021.314  0.0014
O  2455634.977467 12.1787 0.0028 -0.034  3.52 1.6662 1 1054.308 1020.068  0.0006
O  2455634.978844 12.1815 0.0029 -0.028  3.33 1.6705 1 1055.721 1021.159  0.0005
O  2455634.991760 12.1763 0.0030 -0.151  3.47 1.7131 1 1055.274 1017.497  0.0007
O  2455634.993138 12.1816 0.0031 -0.133  3.40 1.7179 1 1056.797 1020.520  0.0008
O  2455635.007107 12.1796 0.0028 -0.038  3.41 1.7686 1 1053.952 1018.828  0.0009
O  2455635.008496 12.1752 0.0028 -0.037  3.49 1.7739 1 1054.526 1017.788  0.0009
O  2455635.020127 12.1746 0.0031 -0.034  3.93 1.8198 1 1055.615 1021.399  0.0004
O  2455635.021516 12.1801 0.0031 -0.031  3.68 1.8255 1 1057.455 1021.531  0.0004
O  2455635.602720 12.1694 0.0051 -0.116  4.55 1.7284 0  959.934 1030.328 -0.0070
O  2455635.604097 12.1747 0.0049 -0.119  4.28 1.7235 0  975.396 1030.950 -0.0070
O  2455635.614756 12.1651 0.0043 -0.099  4.48 1.6874 0  983.079 1029.516 -0.0065
O  2455635.616111 12.1710 0.0043 -0.089  4.47 1.6830 0  984.183 1030.202 -0.0065
O  2455635.629594 12.1785 0.0042 -0.083  4.88 1.6412 0  987.058 1029.170 -0.0070
O  2455635.630959 12.1663 0.0042 -0.079  4.89 1.6372 0  988.509 1029.177 -0.0071
O  2455635.644396 12.1657 0.0063 -0.325  4.57 1.5998 0  984.232 1029.055 -0.0085
O  2455635.645774 12.1695 0.0051 -0.213  4.22 1.5961 0  986.158 1028.188 -0.0088
O  2455635.658458 12.1691 0.0044 -0.150  4.43 1.5645 0  976.570 1028.273 -0.0111
O  2455635.659836 12.1731 0.0041 -0.115  4.48 1.5612 0  982.093 1027.427 -0.0114
O  2455635.667463 12.1758 0.0038 -0.090  3.96 1.5439 0  974.451 1028.023 -0.0098
O  2455635.668828 12.1708 0.0040 -0.108  4.44 1.5409 0  982.607 1029.073 -0.0094
O  2455635.680413 12.1712 0.0037 -0.078  4.34 1.5170 0  976.818 1028.490 -0.0057
O  2455635.681791 12.1818 0.0038 -0.080  4.24 1.5144 0  986.054 1027.367 -0.0054
O  2455635.693330 12.1773 0.0044 -0.187  4.14 1.4933 0  983.726 1028.202 -0.0109
O  2455635.694695 12.1745 0.0053 -0.266  4.18 1.4910 0  989.750 1028.068 -0.0116
O  2455635.731418 12.1682 0.0085 -0.512  4.05 1.4405 0  991.459 1028.219 -0.0130
O  2455635.743200 12.1723 0.0042 -0.174  3.72 1.4291 0  985.779 1028.463 -0.0058
O  2455635.744566 12.1736 0.0046 -0.198  3.71 1.4280 0  991.471 1028.385 -0.0062
O  2455635.757540 12.1761 0.0053 -0.349  3.76 1.4183 0  959.469 1025.567 -0.0095
O  2455635.769565 12.1589 0.0073 -0.482  5.52 1.4118 0  989.472 1028.103 -0.0105
O  2455635.770919 12.1677 0.0071 -0.426  4.14 1.4112 0  990.760 1024.715 -0.0104
O  2455635.809147 12.1603 0.0056 -0.535  4.03 1.4064 1 1054.606 1020.338 -0.0234
O  2455635.810524 12.1508 0.0060 -0.486  4.35 1.4066 1 1055.889 1017.672 -0.0252
O  2455635.899456 12.1772 0.0030 -0.047  4.93 1.4878 1 1055.518 1023.494 -0.0095
O  2455635.900833 12.1757 0.0028 -0.038  4.94 1.4901 1 1054.299 1020.114 -0.0051
O  2455635.914872 12.1770 0.0028 -0.113  4.70 1.5155 1 1051.615 1022.267 -0.0015
O  2455635.916226 12.1824 0.0028 -0.066  4.22 1.5181 1 1054.662 1025.125 -0.0014
O  2455635.927614 12.1815 0.0031 -0.199  4.16 1.5417 1 1053.781 1020.450 -0.0014
O  2455635.928992 12.1729 0.0031 -0.240  4.78 1.5447 1 1053.924 1019.172 -0.0015
O  2455635.940241 12.1744 0.0027 -0.046  4.42 1.5707 1 1053.864 1019.462 -0.0024
O  2455635.941607 12.1770 0.0030 -0.205  3.94 1.5741 1 1053.487 1019.868 -0.0025
O  2455636.603235 12.1640 0.0069 -0.165  4.03 1.7169 0  989.324 1033.136 -0.0080
O  2455636.604612 12.1701 0.0064 -0.159  3.97 1.7121 0  988.276 1030.626 -0.0082
O  2455636.615712 12.1615 0.0032 -0.089  3.59 1.6754 0 1031.308 1026.896 -0.0096
O  2455636.617077 12.1651 0.0032 -0.089  4.50 1.6710 0 1024.010 1028.949 -0.0098
O  2455636.630040 12.1620 0.0044 -0.068  3.83 1.6318 0  984.975 1029.664 -0.0101
O  2455636.631394 12.1688 0.0045 -0.110  3.22 1.6279 0  987.187 1030.148 -0.0100
O  2455636.645213 12.1725 0.0043 -0.071  4.47 1.5904 0  977.150 1028.245 -0.0098
O  2455636.646590 12.1686 0.0042 -0.064  4.26 1.5869 0  983.931 1027.323 -0.0098
O  2455636.661277 12.1691 0.0039 -0.066  4.14 1.5515 0  979.889 1029.330 -0.0101
O  2455636.662643 12.1746 0.0040 -0.057  3.49 1.5484 0  981.849 1028.405 -0.0099
O  2455636.673198 12.1726 0.0030 -0.066  5.07 1.5259 0  992.898 1028.731 -0.0086
O  2455636.674563 12.1760 0.0030 -0.058  3.87 1.5232 0  995.158 1027.595 -0.0084
O  2455636.685037 12.1684 0.0037 -0.067  4.17 1.5031 0  983.723 1026.350 -0.0076
O  2455636.686403 12.1695 0.0038 -0.065  3.72 1.5006 0  986.170 1025.905 -0.0076
O  2455636.698185 12.1710 0.0039 -0.064  4.22 1.4808 0  982.677 1031.501 -0.0077
O  2455636.699562 12.1753 0.0039 -0.065  4.93 1.4786 0  986.896 1028.575 -0.0077
O  2455636.711217 12.1602 0.0048 -0.193  4.01 1.4616 0  962.204 1028.521 -0.0072
O  2455636.712583 12.1687 0.0042 -0.131  3.75 1.4598 0  977.515 1027.074 -0.0071
O  2455636.724121 12.1716 0.0036 -0.067  3.92 1.4455 0  983.616 1028.190 -0.0066
O  2455636.725499 12.1723 0.0037 -0.067  4.22 1.4439 0  987.084 1025.181 -0.0066
O  2455636.736482 12.1703 0.0037 -0.068  4.48 1.4327 0  972.331 1026.499 -0.0067
O  2455636.737871 12.1779 0.0036 -0.065  4.43 1.4314 0  983.368 1027.412 -0.0067
O  2455636.751215 12.1639 0.0036 -0.073  4.39 1.4207 0  960.226 1027.073 -0.0066
O  2455636.764537 12.1714 0.0036 -0.069  3.56 1.4128 0  961.451 1025.742 -0.0062
O  2455636.793679 12.1759 0.0036 -0.066  4.55 1.4054 0  955.022 1029.332 -0.0057
O  2455636.805449 12.1698 0.0029 -0.021  4.41 1.4062 1 1056.249 1015.687 -0.0057
O  2455636.806815 12.1705 0.0029 -0.015  4.05 1.4065 1 1056.172 1017.830 -0.0057
O  2455636.817960 12.1658 0.0029 -0.021  3.81 1.4095 1 1054.790 1015.344 -0.0050
O  2455636.819338 12.1738 0.0029 -0.018  4.37 1.4100 1 1054.046 1019.710 -0.0049
O  2455636.831513 12.1719 0.0031 -0.085  5.27 1.4157 1 1055.929 1018.205 -0.0062
O  2455636.832890 12.1727 0.0029 -0.026  4.42 1.4165 1 1054.463 1019.665 -0.0065
O  2455636.845019 12.1722 0.0029 -0.019  3.95 1.4249 1 1055.044 1017.082 -0.0069
O  2455636.846408 12.1721 0.0029 -0.024  4.76 1.4260 1 1054.865 1017.751 -0.0066
O  2455636.858526 12.1738 0.0029 -0.022  5.49 1.4370 1 1055.486 1016.530 -0.0036
O  2455636.859891 12.1719 0.0030 -0.034  5.47 1.4384 1 1055.003 1018.836 -0.0033
O  2455636.872102 12.1600 0.0029 -0.024  5.03 1.4522 1 1056.992 1016.870 -0.0052
O  2455636.873467 12.1671 0.0030 -0.040  5.44 1.4539 1 1056.286 1018.029 -0.0055
O  2455636.883594 12.1662 0.0030 -0.084  6.43 1.4675 1 1051.678 1015.255 -0.0070
O  2455636.884948 12.1664 0.0031 -0.052  6.14 1.4695 1 1054.780 1020.102 -0.0069
O  2455636.896800 12.1685 0.0031 -0.084  4.72 1.4880 1 1051.899 1017.362 -0.0059
O  2455636.898177 12.1653 0.0030 -0.069  4.86 1.4903 1 1053.186 1017.711 -0.0058
O  2455636.910769 12.1716 0.0031 -0.052  5.53 1.5129 1 1055.789 1018.937 -0.0053
O  2455636.912146 12.1715 0.0032 -0.120  5.72 1.5156 1 1055.397 1018.784 -0.0053
O  2455636.925132 12.1771 0.0031 -0.080  5.10 1.5423 1 1056.156 1021.937 -0.0043
O  2455636.926509 12.1717 0.0031 -0.042  4.64 1.5454 1 1056.053 1021.667 -0.0040
O  2455636.939437 12.1690 0.0029 -0.044  4.72 1.5755 1 1054.699 1019.479 -0.0015
O  2455636.940826 12.1770 0.0031 -0.049  4.97 1.5790 1 1056.869 1020.165 -0.0012
O  2455636.953869 12.1763 0.0029 -0.048  4.41 1.6131 1 1053.192 1018.804 -0.0008
O  2455636.955246 12.1780 0.0030 -0.037  4.40 1.6169 1 1054.276 1020.302 -0.0007
O  2455636.968637 12.1795 0.0029 -0.079  4.97 1.6560 1 1053.757 1019.616 -0.0003
O  2455636.970003 12.1828 0.0029 -0.027  5.47 1.6602 1 1055.361 1020.641 -0.0002
O  2455636.999782 12.1744 0.0028 -0.029  4.11 1.7619 1 1054.245 1017.659 -0.0014
O  2455637.001147 12.1724 0.0029 -0.021  3.98 1.7670 1 1056.359 1021.308 -0.0016
O  2455637.014341 12.1751 0.0028 -0.021  3.80 1.8188 1 1053.990 1018.040 -0.0024
O  2455637.015707 12.1802 0.0028 -0.020  4.19 1.8244 1 1055.465 1018.988 -0.0024
O  2455637.028878 12.1702 0.0034 -0.019  4.16 1.8806 1 1054.450 1018.691 -0.0028
O  2455637.030243 12.1607 0.0035 -0.019  3.92 1.8866 1 1054.719 1018.971 -0.0028
O  2455637.603692 12.1718 0.0056 -0.088  3.43 1.7058 0  983.713 1027.718 -0.0050
O  2455637.605058 12.1599 0.0056 -0.087  4.16 1.7012 0  986.584 1030.366 -0.0052
O  2455637.618865 12.1647 0.0033 -0.077  3.62 1.6568 0 1010.739 1026.697 -0.0074
O  2455637.620231 12.1664 0.0035 -0.076  3.58 1.6527 0 1010.800 1029.666 -0.0076
O  2455637.633286 12.1542 0.0053 -0.393  3.65 1.6148 0  998.192 1027.388 -0.0100
O  2455637.634652 12.1475 0.0062 -0.460  4.13 1.6111 0  998.144 1029.573 -0.0102
O  2455637.673238 12.1628 0.0072 -0.268  3.62 1.5203 0  977.582 1027.380 -0.0147
O  2455637.674604 12.1655 0.0070 -0.249  3.11 1.5176 0  987.030 1027.873 -0.0146
O  2455637.688527 12.1538 0.0072 -0.321  3.71 1.4921 0  963.008 1027.150 -0.0133
O  2455637.701084 12.1636 0.0048 -0.077  4.18 1.4721 0  988.456 1027.266 -0.0119
O  2455637.702438 12.1683 0.0032 -0.072  3.67 1.4701 0  992.940 1026.519 -0.0117
O  2455637.715053 12.1675 0.0043 -0.073  3.91 1.4530 0  980.517 1029.052 -0.0106
O  2455637.716419 12.1632 0.0044 -0.070  4.27 1.4513 0  987.407 1028.166 -0.0104
O  2455637.728907 12.1750 0.0042 -0.074  3.93 1.4374 0  961.962 1024.050 -0.0090
O  2455637.730284 12.1703 0.0041 -0.073  4.15 1.4360 0  977.927 1025.427 -0.0089
O  2455637.742772 12.1715 0.0040 -0.067  3.46 1.4249 0  984.673 1027.780 -0.0074
O  2455637.744149 12.1729 0.0045 -0.070  3.59 1.4238 0  990.129 1027.014 -0.0074
O  2455637.756649 12.1716 0.0041 -0.075  4.05 1.4155 0  988.070 1028.134 -0.0070
O  2455637.758003 12.1740 0.0030 -0.066  3.77 1.4148 0  991.847 1027.849 -0.0069
O  2455637.770560 12.1723 0.0039 -0.071  3.68 1.4092 0  987.879 1028.504 -0.0072
O  2455637.771926 12.1691 0.0029 -0.066  3.96 1.4087 0  991.503 1027.137 -0.0072
O  2455637.784784 12.1767 0.0036 -0.068  4.06 1.4059 0  981.326 1026.176 -0.0073
O  2455637.786150 12.1697 0.0038 -0.065  3.63 1.4057 0  988.971 1026.336 -0.0071
O  2455637.797446 12.1735 0.0030 -0.034  3.37 1.4056 1 1055.472 1016.982 -0.0059
O  2455637.798811 12.1711 0.0030 -0.028  3.58 1.4057 1 1055.050 1019.777 -0.0058
O  2455637.809587 12.1709 0.0029 -0.022  3.27 1.4077 1 1055.318 1017.615 -0.0054
O  2455637.810964 12.1744 0.0029 -0.020  3.27 1.4081 1 1054.624 1016.712 -0.0054
O  2455637.821693 12.1729 0.0030 -0.018  3.21 1.4121 1 1054.729 1018.741 -0.0053
O  2455637.823058 12.1722 0.0030 -0.019  3.59 1.4127 1 1054.550 1021.858 -0.0053
O  2455637.834782 12.1725 0.0030 -0.022  3.49 1.4195 1 1056.409 1016.797 -0.0054
O  2455637.836160 12.1713 0.0030 -0.017  3.41 1.4204 1 1054.753 1017.578 -0.0054
O  2455637.848740 12.1730 0.0030 -0.023  3.60 1.4304 1 1054.676 1018.190 -0.0048
O  2455637.850117 12.1700 0.0030 -0.014  3.38 1.4316 1 1054.363 1019.118 -0.0047
O  2455637.862154 12.1684 0.0031 -0.045  3.22 1.4438 1 1054.890 1018.798 -0.0037
O  2455637.863531 12.1661 0.0031 -0.041  3.07 1.4454 1 1054.035 1018.704 -0.0038
O  2455637.875845 12.1673 0.0032 -0.039  3.19 1.4606 1 1055.628 1018.531 -0.0043
O  2455637.877211 12.1718 0.0032 -0.025  3.09 1.4625 1 1055.613 1018.832 -0.0043
O  2455637.889224 12.1713 0.0032 -0.043  3.30 1.4802 1 1054.947 1018.673 -0.0051
O  2455637.890590 12.1641 0.0031 -0.037  3.39 1.4823 1 1054.957 1020.869 -0.0052
O  2455637.904687 12.1734 0.0034 -0.071  3.32 1.5067 1 1054.451 1017.536 -0.0059
O  2455637.906052 12.1742 0.0036 -0.072  3.59 1.5092 1 1055.606 1020.780 -0.0058
O  2455637.919165 12.1615 0.0037 -0.100  3.30 1.5355 1 1056.021 1018.624 -0.0053
O  2455637.920531 12.1678 0.0037 -0.072  3.20 1.5384 1 1057.370 1020.636 -0.0053
O  2455637.933644 12.1671 0.0040 -0.144  3.15 1.5682 1 1055.666 1018.984 -0.0068
O  2455637.935010 12.1650 0.0041 -0.119  3.12 1.5715 1 1057.289 1021.168 -0.0070
O  2455637.948076 12.1611 0.0035 -0.067  3.62 1.6049 1 1055.682 1018.960 -0.0068
O  2455637.949454 12.1742 0.0034 -0.034  3.63 1.6086 1 1056.678 1021.778 -0.0066
O  2455637.964187 12.1732 0.0031 -0.015  3.46 1.6509 1 1056.218 1021.012 -0.0048
O  2455637.965552 12.1762 0.0030 -0.009  3.48 1.6551 1 1056.567 1021.544 -0.0047
O  2455637.979626 12.1655 0.0038 -0.165  3.56 1.7002 1 1056.115 1019.359 -0.0044
O  2455637.981003 12.1724 0.0032 -0.028  4.01 1.7048 1 1057.318 1020.870 -0.0044
O  2455637.995829 12.1688 0.0034 -0.293  3.23 1.7574 1 1053.077 1017.589 -0.0036
O  2455637.997206 12.1800 0.0037 -0.356  3.55 1.7626 1 1054.777 1021.056 -0.0035
O  2455638.012125 12.1767 0.0032 -0.143  3.76 1.8211 1 1053.801 1020.081 -0.0029
O  2455638.013479 12.1753 0.0035 -0.292  3.24 1.8266 1 1054.809 1018.785 -0.0029
O  2455638.028675 12.1680 0.0039 -0.042  3.29 1.8920 1 1052.092 1019.552 -0.0026
O  2455638.030041 12.1625 0.0042 -0.029  3.40 1.8982 1 1053.595 1019.382 -0.0026
O  2455638.604126 12.1725 0.0062 -0.115  4.37 1.6951 0  983.537 1027.355 -0.0069
O  2455638.605480 12.1672 0.0062 -0.101  3.92 1.6906 0  985.736 1026.939 -0.0071
O  2455638.620051 12.1684 0.0060 -0.097  3.83 1.6449 0  987.374 1029.220 -0.0088
O  2455638.621417 12.1665 0.0059 -0.089  4.35 1.6408 0  990.217 1030.294 -0.0090
O  2455638.635779 12.1718 0.0057 -0.092  3.85 1.6006 0  983.947 1028.107 -0.0101
O  2455638.637157 12.1608 0.0055 -0.095  4.59 1.5969 0  987.742 1028.675 -0.0102
O  2455638.652422 12.1688 0.0054 -0.093  3.98 1.5591 0  981.393 1030.922 -0.0117
O  2455638.653788 12.1653 0.0053 -0.084  3.89 1.5560 0  983.932 1027.045 -0.0118
O  2455638.694087 12.1637 0.0047 -0.089  3.83 1.4785 0  978.842 1029.048 -0.0131
O  2455638.695453 12.1644 0.0049 -0.080  4.22 1.4764 0  987.444 1027.591 -0.0132
O  2455638.712443 12.1624 0.0032 -0.071  4.37 1.4528 0  997.100 1024.675 -0.0128
O  2455638.713809 12.1656 0.0032 -0.070  3.95 1.4511 0  999.121 1023.857 -0.0127
O  2455638.725672 12.1718 0.0045 -0.066  4.07 1.4378 0  985.927 1029.383 -0.0116
O  2455638.727060 12.1606 0.0047 -0.071  4.11 1.4364 0  989.502 1026.284 -0.0114
O  2455638.739618 12.1664 0.0043 -0.070  3.87 1.4252 0  985.082 1028.927 -0.0101
O  2455638.740983 12.1654 0.0046 -0.062  4.36 1.4241 0  991.295 1027.799 -0.0099
O  2455638.753610 12.1695 0.0043 -0.072  3.81 1.4157 0  986.002 1027.493 -0.0111
O  2455638.754987 12.1704 0.0045 -0.066  3.82 1.4149 0  990.932 1027.115 -0.0112
O  2455638.767660 12.1730 0.0042 -0.066  4.05 1.4092 0  984.401 1030.393 -0.0110
O  2455638.769026 12.1708 0.0043 -0.064  3.98 1.4088 0  990.265 1028.045 -0.0108
O  2455638.781641 12.1701 0.0042 -0.069  4.09 1.4059 0  990.571 1028.972 -0.0092
O  2455638.783007 12.1710 0.0032 -0.064  4.16 1.4058 0  992.761 1026.048 -0.0092
O  2455638.794442 12.1651 0.0031 -0.016  3.71 1.4056 1 1055.022 1012.630 -0.0096
O  2455638.795808 12.1743 0.0031 -0.021  3.75 1.4057 1 1054.614 1016.934 -0.0097
O  2455638.806733 12.1667 0.0031 -0.019  3.73 1.4077 1 1056.042 1017.680 -0.0095
O  2455638.808110 12.1633 0.0031 -0.013  3.83 1.4081 1 1055.460 1017.059 -0.0094
O  2455638.818989 12.1680 0.0031 -0.028  4.28 1.4121 1 1054.916 1016.798 -0.0086
O  2455638.820367 12.1739 0.0031 -0.038  4.61 1.4128 1 1054.132 1019.976 -0.0085
O  2455638.832739 12.1638 0.0031 -0.018  4.07 1.4200 1 1054.707 1018.701 -0.0085
O  2455638.834105 12.1645 0.0030 -0.007  3.89 1.4209 1 1054.427 1019.793 -0.0085
O  2455638.844752 12.1671 0.0032 -0.014  4.18 1.4293 1 1056.270 1018.185 -0.0083
O  2455638.846129 12.1682 0.0030 -0.009  4.24 1.4305 1 1055.456 1019.728 -0.0082
O  2455638.856870 12.1703 0.0032 -0.018  4.00 1.4411 1 1055.099 1016.471 -0.0074
O  2455638.858235 12.1729 0.0033 -0.014  4.08 1.4425 1 1055.603 1020.318 -0.0073
O  2455638.870446 12.1679 0.0033 -0.019  3.84 1.4572 1 1055.538 1018.220 -0.0072
O  2455638.871811 12.1732 0.0032 -0.011  4.13 1.4589 1 1054.875 1018.355 -0.0072
O  2455638.882760 12.1691 0.0032 -0.013  3.73 1.4745 1 1056.016 1020.502 -0.0073
O  2455638.884114 12.1635 0.0033 -0.009  3.85 1.4765 1 1055.544 1021.050 -0.0072
O  2455638.897597 12.1669 0.0032 -0.017  3.65 1.4989 1 1053.592 1018.338 -0.0062
O  2455638.898963 12.1698 0.0032 -0.007  4.06 1.5013 1 1054.246 1019.880 -0.0062
O  2455638.911080 12.1701 0.0036 -0.010  3.64 1.5244 1 1055.974 1019.076 -0.0059
O  2455638.912446 12.1696 0.0033 -0.007  3.50 1.5272 1 1055.312 1018.507 -0.0059
O  2455638.925721 12.1718 0.0037 -0.009  3.73 1.5561 1 1056.564 1018.794 -0.0055
O  2455638.927087 12.1675 0.0039 -0.007  3.49 1.5592 1 1055.927 1018.811 -0.0054
O  2455638.940373 12.1690 0.0038 -0.011  3.74 1.5919 1 1055.764 1019.355 -0.0044
O  2455638.941727 12.1725 0.0038 -0.005  3.77 1.5954 1 1056.213 1020.692 -0.0043
O  2455638.955083 12.1680 0.0039 -0.009  3.90 1.6322 1 1056.660 1018.798 -0.0059
O  2455638.956472 12.1684 0.0039 -0.005  3.61 1.6362 1 1057.355 1021.419 -0.0061
O  2455638.972745 12.1685 0.0039 -0.014  4.60 1.6865 1 1055.741 1020.330 -0.0062
O  2455638.974110 12.1709 0.0037 -0.009  4.02 1.6910 1 1056.849 1020.703 -0.0062
O  2455638.988554 12.1718 0.0032 -0.021  3.81 1.7409 1 1055.048 1018.766 -0.0057
O  2455638.989943 12.1741 0.0032 -0.011  4.70 1.7460 1 1055.203 1019.100 -0.0057
O  2455639.604570 12.1674 0.0070 -0.104  4.01 1.6845 0  982.105 1027.551 -0.0066
O  2455639.605936 12.1647 0.0069 -0.115  5.40 1.6801 0  986.172 1028.580 -0.0066
O  2455639.619292 12.1677 0.0062 -0.095  3.85 1.6389 0  980.735 1028.429 -0.0067
O  2455639.620657 12.1705 0.0061 -0.089  3.45 1.6349 0  982.305 1030.120 -0.0067
O  2455639.634037 12.1675 0.0061 -0.084  3.50 1.5978 0  971.677 1029.579 -0.0080
O  2455639.635402 12.1656 0.0062 -0.085  3.40 1.5943 0  974.615 1031.492 -0.0081
O  2455639.684335 12.1560 0.0050 -0.076  3.69 1.4898 0  958.441 1028.673 -0.0080
O  2455639.699809 12.1764 0.0054 -0.072  4.18 1.4659 0  972.662 1029.581 -0.0101
O  2455639.701175 12.1686 0.0056 -0.073  3.90 1.4640 0  983.735 1027.939 -0.0103
O  2455639.726232 12.1694 0.0057 -0.071  4.22 1.4345 0  970.198 1028.406 -0.0113
O  2455639.727574 12.1662 0.0054 -0.070  4.06 1.4332 0  982.547 1025.841 -0.0115
O  2455639.739437 12.1610 0.0055 -0.073  4.20 1.4232 0  968.753 1028.250 -0.0134
O  2455639.740803 12.1637 0.0059 -0.080  5.79 1.4222 0  984.825 1028.617 -0.0136
O  2455639.752562 12.1671 0.0055 -0.068  3.48 1.4147 0  966.554 1030.007 -0.0126
O  2455639.753927 12.1701 0.0053 -0.070  4.19 1.4140 0  981.095 1030.704 -0.0125
O  2455639.766913 12.1662 0.0058 -0.072  3.96 1.4086 0  977.617 1027.042 -0.0125
O  2455639.768279 12.1669 0.0057 -0.076  4.12 1.4082 0  981.631 1024.611 -0.0126
O  2455639.781345 12.1640 0.0058 -0.080  3.83 1.4057 0  973.537 1028.088 -0.0142
O  2455639.782711 12.1652 0.0054 -0.076  3.92 1.4056 0  979.343 1026.193 -0.0142
O  2455639.794354 12.1574 0.0036 -0.042  3.50 1.4059 1 1055.447 1014.423 -0.0147
O  2455639.795720 12.1623 0.0040 -0.036  3.93 1.4060 1 1055.530 1018.223 -0.0148
O  2455639.806796 12.1575 0.0039 -0.031  3.43 1.4085 1 1055.510 1017.520 -0.0152
O  2455639.808161 12.1576 0.0035 -0.032  3.40 1.4089 1 1055.334 1018.499 -0.0152
O  2455639.819214 12.1588 0.0036 -0.035  3.55 1.4136 1 1055.331 1017.685 -0.0155
O  2455639.820580 12.1596 0.0036 -0.026  3.43 1.4143 1 1055.128 1018.707 -0.0155
O  2455639.832697 12.1675 0.0036 -0.036  3.38 1.4219 1 1055.119 1016.117 -0.0156
O  2455639.834063 12.1632 0.0040 -0.034  3.60 1.4229 1 1055.596 1019.642 -0.0156
O  2455639.844838 12.1594 0.0036 -0.036  3.61 1.4318 1 1054.394 1019.139 -0.0151
O  2455639.846204 12.1585 0.0036 -0.028  3.60 1.4331 1 1054.621 1020.302 -0.0149
O  2455639.857025 12.1605 0.0035 -0.023  3.59 1.4443 1 1054.840 1018.367 -0.0132
O  2455639.858402 12.1636 0.0039 -0.028  3.58 1.4458 1 1055.602 1020.475 -0.0130
O  2455639.869131 12.1662 0.0038 -0.034  3.82 1.4591 1 1056.439 1019.402 -0.0124
O  2455639.870497 12.1607 0.0039 -0.024  4.11 1.4609 1 1055.553 1020.656 -0.0124
O  2455639.881237 12.1653 0.0037 -0.028  3.83 1.4764 1 1053.380 1017.574 -0.0123
O  2455639.882602 12.1641 0.0038 -0.026  3.57 1.4785 1 1054.979 1019.630 -0.0121
O  2455639.895206 12.1627 0.0039 -0.026  4.97 1.4995 1 1055.581 1019.413 -0.0104
O  2455639.896572 12.1630 0.0038 -0.027  4.21 1.5020 1 1056.506 1020.304 -0.0102
O  2455639.908736 12.1615 0.0036 -0.034  3.78 1.5253 1 1054.972 1019.216 -0.0090
O  2455639.910101 12.1682 0.0036 -0.025  3.86 1.5281 1 1055.007 1019.947 -0.0089
O  2455639.923492 12.1681 0.0036 -0.032  3.54 1.5573 1 1054.797 1020.438 -0.0080
O  2455639.924858 12.1654 0.0040 -0.031  3.91 1.5605 1 1055.709 1020.203 -0.0080
O  2455639.938017 12.1687 0.0038 -0.040  3.18 1.5930 1 1055.312 1019.253 -0.0078
O  2455639.939383 12.1660 0.0041 -0.031  3.33 1.5965 1 1056.481 1021.124 -0.0078
O  2455639.955215 12.1662 0.0037 -0.039  2.97 1.6407 1 1055.067 1020.279 -0.0074
O  2455639.956581 12.1707 0.0041 -0.037  3.31 1.6447 1 1055.932 1021.883 -0.0073
O  2455639.971592 12.1672 0.0038 -0.035  3.80 1.6919 1 1054.182 1019.572 -0.0065
O  2455639.972957 12.1685 0.0044 -0.038  3.28 1.6964 1 1057.092 1021.835 -0.0064
O  2455639.987783 12.1611 0.0039 -0.044  3.24 1.7482 1 1053.975 1018.706 -0.0058
O  2455639.989161 12.1580 0.0039 -0.043  3.79 1.7533 1 1054.340 1019.172 -0.0058
O  2455640.002378 12.1678 0.0038 -0.045  3.09 1.8041 1 1053.824 1018.464 -0.0057
O  2455640.003743 12.1602 0.0038 -0.043  3.34 1.8095 1 1054.162 1019.549 -0.0056
O  2455640.016810 12.1693 0.0039 -0.044  3.98 1.8641 1 1054.118 1018.725 -0.0044
O  2455640.018187 12.1718 0.0042 -0.046  3.33 1.8701 1 1056.867 1021.284 -0.0042
O  2455640.618451 12.1424 0.0086 -0.566  3.49 1.6333 0 1003.863 1027.583 -0.0149
O  2455640.619817 12.1484 0.0064 -0.427  3.62 1.6294 0 1004.584 1027.719 -0.0154
O  2455640.633856 12.1608 0.0110 -0.369  3.89 1.5911 0  985.632 1029.930 -0.0139
O  2455640.635210 12.1648 0.0090 -0.239  4.01 1.5876 0  988.143 1030.527 -0.0137
O  2455640.650394 12.1633 0.0069 -0.155  4.79 1.5511 0  987.817 1028.753 -0.0103
O  2455640.651737 12.1713 0.0075 -0.157  4.30 1.5480 0  989.842 1028.836 -0.0100
O  2455640.663530 12.1705 0.0067 -0.158  5.68 1.5230 0  973.359 1027.512 -0.0074
O  2455640.664896 12.1746 0.0072 -0.147  5.12 1.5203 0  984.290 1026.473 -0.0073
O  2455640.677812 12.1669 0.0065 -0.134  5.84 1.4962 0  981.069 1028.391 -0.0068
O  2455640.679178 12.1659 0.0073 -0.143  4.59 1.4938 0  988.986 1027.572 -0.0068
O  2455640.692129 12.1751 0.0065 -0.140  4.79 1.4730 0  981.235 1032.037 -0.0051
O  2455640.693494 12.1749 0.0070 -0.142  5.14 1.4710 0  988.254 1026.555 -0.0049
O  2455640.706376 12.1724 0.0063 -0.139  4.88 1.4535 0  984.355 1026.423 -0.0040
O  2455640.707753 12.1685 0.0062 -0.131  4.35 1.4517 0  989.827 1028.500 -0.0040
O  2455640.720715 12.1699 0.0056 -0.136  5.09 1.4372 0  979.684 1026.663 -0.0043
O  2455640.722081 12.1692 0.0059 -0.134  4.05 1.4359 0  987.587 1027.687 -0.0044
O  2455640.735379 12.1664 0.0058 -0.134  4.71 1.4242 0  980.460 1029.663 -0.0045
O  2455640.736745 12.1752 0.0067 -0.125  4.64 1.4231 0  988.659 1028.001 -0.0045
O  2455640.747798 12.1666 0.0070 -0.212  4.15 1.4158 0  981.894 1027.375 -0.0073
O  2455640.749163 12.1691 0.0073 -0.176  4.04 1.4150 0  988.978 1025.972 -0.0079
O  2455640.762160 12.1522 0.0100 -0.329  4.18 1.4092 0  986.815 1027.378 -0.0140
O  2455640.763526 12.1631 0.0097 -0.302  4.02 1.4088 0  991.107 1027.529 -0.0155
O  2455640.791696 12.1638 0.0055 -0.204  3.91 1.4059 1 1056.978 1018.321 -0.0202
O  2455640.793073 12.1670 0.0040 -0.090  3.81 1.4060 1 1056.761 1019.415 -0.0182
O  2455640.805318 12.1701 0.0039 -0.065  3.60 1.4089 1 1055.747 1015.131 -0.0068
O  2455640.806696 12.1725 0.0034 -0.067  4.11 1.4094 1 1054.808 1018.297 -0.0069
O  2455640.821209 12.1707 0.0036 -0.075  4.69 1.4162 1 1054.676 1016.369 -0.0074
O  2455640.822586 12.1632 0.0034 -0.064  4.23 1.4170 1 1054.627 1016.031 -0.0077
O  2455640.834854 12.1700 0.0035 -0.071  4.11 1.4256 1 1054.539 1017.471 -0.0104
O  2455640.836231 12.1631 0.0036 -0.057  4.36 1.4267 1 1053.873 1017.646 -0.0107
O  2455640.848523 12.1687 0.0037 -0.088  4.59 1.4381 1 1054.553 1017.632 -0.0112
O  2455640.849888 12.1682 0.0035 -0.073  4.75 1.4395 1 1054.597 1020.087 -0.0111
O  2455640.863152 12.1667 0.0037 -0.079  4.73 1.4549 1 1053.676 1017.100 -0.0102
O  2455640.864529 12.1677 0.0037 -0.076  5.32 1.4567 1 1053.381 1017.139 -0.0102
O  2455640.876461 12.1684 0.0038 -0.094  4.75 1.4733 1 1054.251 1015.924 -0.0105
O  2455640.877827 12.1686 0.0037 -0.081  4.98 1.4754 1 1053.934 1017.387 -0.0105
O  2455640.891136 12.1668 0.0040 -0.092  5.32 1.4972 1 1056.498 1019.974 -0.0108
O  2455640.892491 12.1692 0.0040 -0.092  5.49 1.4996 1 1056.255 1019.219 -0.0108
O  2455640.905847 12.1636 0.0041 -0.069  4.79 1.5251 1 1055.773 1018.565 -0.0109
O  2455640.907212 12.1651 0.0039 -0.078  6.04 1.5279 1 1055.676 1019.987 -0.0108
O  2455640.922223 12.1650 0.0037 -0.091  5.77 1.5608 1 1047.916 1021.677 -0.0105
O  2455640.923600 12.1697 0.0037 -0.077  5.99 1.5641 1 1049.677 1019.061 -0.0102
O  2455640.937188 12.1657 0.0041 -0.072  4.78 1.5980 1 1056.247 1017.563 -0.0070
O  2455640.938565 12.1693 0.0040 -0.054  4.94 1.6017 1 1055.996 1020.529 -0.0067
O  2455640.953969 12.1693 0.0037 -0.055  5.69 1.6452 1 1054.298 1019.135 -0.0075
O  2455640.955335 12.1660 0.0037 -0.048  5.43 1.6493 1 1053.633 1019.334 -0.0077
O  2455640.969929 12.1705 0.0040 -0.050  4.88 1.6955 1 1056.855 1018.165 -0.0073
O  2455640.971295 12.1710 0.0041 -0.054  4.47 1.7001 1 1059.189 1021.241 -0.0071
O  2455640.986873 12.1637 0.0041 -0.086  6.14 1.7551 1 1057.847 1017.831 -0.0049
O  2455640.988250 12.1697 0.0042 -0.074  5.95 1.7602 1 1058.195 1019.700 -0.0047
O  2455640.997648 12.1703 0.0040 -0.097  6.04 1.7963 1 1053.978 1018.657 -0.0030
O  2455641.008550 12.1709 0.0040 -0.090  5.33 1.8407 1 1054.094 1021.315 -0.0035
O  2455641.021837 12.1689 0.0049 -0.115  6.10 1.8986 1 1059.571 1017.410 -0.0056
O  2455641.023214 12.1633 0.0048 -0.105  5.11 1.9049 1 1057.993 1018.966 -0.0056
O  2455643.606368 12.1697 0.0047 -0.107  5.15 1.6443 0  986.171 1029.275 -0.0052
O  2455643.607733 12.1709 0.0043 -0.091  5.13 1.6403 0  987.743 1031.040 -0.0052
O  2455643.619307 12.1717 0.0035 -0.115  5.60 1.6076 0  974.741 1029.467 -0.0054
O  2455643.620684 12.1689 0.0035 -0.094  5.67 1.6038 0  975.795 1028.858 -0.0055
O  2455643.629804 12.1726 0.0036 -0.090  4.62 1.5802 0  987.931 1029.170 -0.0039
O  2455643.631170 12.1718 0.0028 -0.085  5.07 1.5768 0  992.173 1028.929 -0.0036
O  2455643.643021 12.1750 0.0034 -0.089  5.06 1.5489 0  986.233 1027.825 -0.0018
O  2455643.644387 12.1775 0.0033 -0.088  4.64 1.5459 0  988.856 1028.193 -0.0019
O  2455643.657349 12.1736 0.0032 -0.095  5.27 1.5188 0  960.606 1028.460 -0.0026
O  2455643.658726 12.1735 0.0031 -0.088  4.73 1.5161 0  968.886 1026.910 -0.0027
O  2455643.671492 12.1667 0.0031 -0.097  4.69 1.4928 0  962.355 1029.879 -0.0019
O  2455643.672858 12.1775 0.0029 -0.093  4.60 1.4904 0  971.070 1027.164 -0.0017
O  2455643.686850 12.1722 0.0029 -0.086  4.76 1.4685 0  964.514 1029.171 -0.0006
O  2455643.688227 12.1764 0.0029 -0.091  4.69 1.4666 0  975.789 1027.834 -0.0005
O  2455643.702139 12.1766 0.0029 -0.095  5.32 1.4485 0  978.617 1027.955  0.0002
O  2455643.703516 12.1780 0.0029 -0.095  4.86 1.4469 0  985.260 1024.778  0.0002
O  2455643.717439 12.1712 0.0029 -0.092  4.66 1.4324 0  961.902 1026.128  0.0001
O  2455643.718805 12.1777 0.0029 -0.084  4.01 1.4311 0  965.768 1024.256  0.0001
O  2455643.732681 12.1759 0.0028 -0.094  4.96 1.4201 0  983.738 1027.432 -0.0001
O  2455643.734047 12.1748 0.0029 -0.081  4.11 1.4192 0  989.082 1024.656 -0.0002
O  2455643.748074 12.1784 0.0029 -0.090  3.76 1.4115 0  986.017 1028.709 -0.0004
O  2455643.749440 12.1703 0.0029 -0.087  4.39 1.4109 0  990.607 1026.304 -0.0005
O  2455643.763479 12.1753 0.0029 -0.091  4.00 1.4066 0  990.248 1027.113 -0.0008
O  2455643.764844 12.1730 0.0027 -0.089  3.79 1.4064 0  992.556 1027.590 -0.0009
O  2455643.778328 12.1766 0.0028 -0.043  4.16 1.4055 1 1055.967 1016.997 -0.0016
O  2455643.779693 12.1709 0.0028 -0.039  4.34 1.4055 1 1055.616 1017.737 -0.0016
O  2455643.791718 12.1737 0.0028 -0.044  4.97 1.4074 1 1055.792 1014.324 -0.0023
O  2455643.793084 12.1712 0.0028 -0.040  4.05 1.4078 1 1057.570 1019.031 -0.0024
O  2455643.805120 12.1800 0.0035 -0.052  5.04 1.4121 1 1056.749 1017.562 -0.0027
O  2455643.806486 12.1725 0.0031 -0.072  5.18 1.4128 1 1054.954 1017.914 -0.0027
O  2455643.818546 12.1737 0.0036 -0.060  5.21 1.4197 1 1055.417 1015.231 -0.0024
O  2455643.819911 12.1774 0.0034 -0.042  4.31 1.4207 1 1056.252 1016.266 -0.0023
O  2455643.834031 12.1775 0.0034 -0.042  5.32 1.4321 1 1057.355 1018.837 -0.0019
O  2455643.835397 12.1728 0.0034 -0.038  4.53 1.4334 1 1058.720 1021.090 -0.0019
O  2455643.848394 12.1789 0.0035 -0.029  4.12 1.4471 1 1056.950 1017.866 -0.0025
O  2455643.849760 12.1781 0.0035 -0.026  4.17 1.4487 1 1056.379 1022.394 -0.0026
O  2455643.861356 12.1718 0.0036 -0.054  4.64 1.4636 1 1055.338 1017.897 -0.0037
O  2455643.862722 12.1737 0.0037 -0.053  5.97 1.4655 1 1054.015 1019.849 -0.0036
O  2455643.874539 12.1757 0.0036 -0.027  5.32 1.4833 1 1064.517 1020.377 -0.0023
O  2455643.875904 12.1773 0.0037 -0.024  4.40 1.4855 1 1062.105 1020.117 -0.0022
O  2455643.890151 12.1707 0.0039 -0.052  6.34 1.5106 1 1053.552 1019.386 -0.0023
O  2455643.891517 12.1683 0.0037 -0.040  6.35 1.5132 1 1056.293 1020.486 -0.0024
O  2455643.904537 12.1741 0.0036 -0.018  6.40 1.5398 1 1055.708 1018.140 -0.0031
O  2455643.905903 12.1704 0.0035 -0.017  5.81 1.5427 1 1056.728 1018.028 -0.0031
O  2455643.917106 12.1712 0.0037 -0.027  4.83 1.5684 1 1055.934 1018.021 -0.0029
O  2455643.918472 12.1726 0.0039 -0.042  6.57 1.5717 1 1053.285 1019.319 -0.0029
O  2455643.929687 12.1685 0.0039 -0.016  6.25 1.6002 1 1054.339 1015.443 -0.0021
O  2455643.931064 12.1746 0.0038 -0.019  5.07 1.6039 1 1057.221 1015.946 -0.0020
O  2455643.943853 12.1746 0.0036 -0.012  6.05 1.6399 1 1055.670 1018.065 -0.0006
O  2455643.945230 12.1737 0.0039 -0.013  5.97 1.6439 1 1055.158 1017.830 -0.0002
O  2455643.959454 12.1767 0.0037 -0.031  5.57 1.6884 1 1057.786 1020.484  0.0032
O  2455643.972613 12.1841 0.0040 -0.039  4.68 1.7335 1 1056.677 1017.136  0.0058
O  2455643.973979 12.1768 0.0038 -0.041  4.01 1.7384 1 1057.999 1019.284  0.0060
O  2455643.986455 12.1787 0.0040 -0.037  4.44 1.7851 1 1057.045 1016.283  0.0068
O  2455643.987821 12.1848 0.0039 -0.035  5.19 1.7904 1 1057.943 1020.195  0.0066
O  2455643.999441 12.1823 0.0040 -0.042  4.84 1.8374 1 1057.479 1019.713  0.0052
O  2455644.000795 12.1805 0.0040 -0.024  4.89 1.8431 1 1056.625 1018.247  0.0051
O  2455644.012438 12.1819 0.0040 -0.034  4.40 1.8938 1 1057.369 1019.434  0.0044
O  2455644.013804 12.1760 0.0040 -0.032  5.33 1.8999 1 1058.206 1020.203  0.0044
O  2455644.606833 12.1739 0.0038 -0.079  3.37 1.6348 0  986.066 1029.301  0.0022
O  2455644.608210 12.1766 0.0036 -0.077  4.06 1.6308 0  987.611 1031.094  0.0023
O  2455644.619784 12.1764 0.0033 -0.080  3.89 1.5989 0  986.295 1027.995  0.0034
O  2455644.621138 12.1724 0.0034 -0.078  3.92 1.5953 0  989.532 1028.277  0.0035
O  2455644.631161 12.1815 0.0030 -0.078  3.61 1.5701 0  990.200 1029.678  0.0033
O  2455644.632538 12.1817 0.0027 -0.068  3.61 1.5668 0  992.634 1030.518  0.0033
O  2455644.645234 12.1796 0.0031 -0.081  3.83 1.5380 0  973.858 1029.990  0.0030
O  2455644.646612 12.1808 0.0031 -0.083  4.22 1.5351 0  980.800 1027.778  0.0029
O  2455644.657317 12.1804 0.0030 -0.073  3.71 1.5135 0  982.822 1027.685  0.0026
O  2455644.658694 12.1778 0.0030 -0.080  4.16 1.5108 0  990.372 1027.090  0.0026
O  2455644.672536 12.1775 0.0027 -0.103  6.11 1.4864 0  995.279 1030.956  0.0026
O  2455644.673914 12.1750 0.0027 -0.095  5.84 1.4841 0  997.734 1028.597  0.0027
O  2455644.687756 12.1779 0.0032 -0.332  5.90 1.4633 0  993.079 1031.131  0.0027
O  2455644.689121 12.1819 0.0026 -0.095  5.75 1.4615 0  996.188 1027.433  0.0027
O  2455644.704468 12.1753 0.0025 -0.094  5.64 1.4427 0  993.420 1026.932  0.0028
O  2455644.718368 12.1778 0.0029 -0.099  5.68 1.4290 0  987.753 1027.259  0.0035
O  2455644.719733 12.1757 0.0026 -0.120  6.22 1.4279 0  995.799 1027.811  0.0036
O  2455644.731712 12.1804 0.0026 -0.084  4.30 1.4189 0  993.200 1027.615  0.0034
O  2455644.733089 12.1731 0.0025 -0.082  4.28 1.4180 0  995.957 1027.148  0.0033
O  2455644.747093 12.1767 0.0032 -0.343  4.27 1.4107 0  984.574 1027.966  0.0027
O  2455644.762995 12.1777 0.0027 -0.096  4.40 1.4062 0  984.945 1029.862  0.0018
O  2455644.764361 12.1788 0.0025 -0.095  4.84 1.4060 0  992.791 1028.880  0.0017
O  2455644.778099 12.1741 0.0026 -0.049  4.03 1.4056 1 1054.497 1013.839  0.0012
O  2455644.779476 12.1745 0.0027 -0.049  4.03 1.4058 1 1053.872 1017.153  0.0011
O  2455644.791790 12.1770 0.0029 -0.049  3.80 1.4082 1 1054.656 1017.828  0.0001
O  2455644.793156 12.1737 0.0027 -0.050  4.40 1.4086 1 1054.932 1018.837  0.0000
O  2455644.805470 12.1779 0.0033 -0.059  4.32 1.4137 1 1054.852 1014.866 -0.0006
O  2455644.806836 12.1751 0.0029 -0.049  3.44 1.4144 1 1055.228 1017.480 -0.0006
O  2455644.818803 12.1840 0.0035 -0.052  3.71 1.4219 1 1054.541 1015.605 -0.0005
O  2455644.820180 12.1754 0.0034 -0.051  3.48 1.4229 1 1054.036 1015.346 -0.0005
O  2455644.832205 12.1752 0.0035 -0.059  4.08 1.4330 1 1053.543 1016.370 -0.0012
O  2455644.833571 12.1752 0.0036 -0.051  4.02 1.4343 1 1053.839 1016.809 -0.0013
O  2455644.845607 12.1750 0.0037 -0.066  4.04 1.4471 1 1054.960 1019.225 -0.0018
O  2455644.846985 12.1762 0.0036 -0.060  3.65 1.4487 1 1055.072 1020.262 -0.0018
O  2455644.858581 12.1762 0.0037 -0.067  3.88 1.4636 1 1053.845 1018.540 -0.0018
O  2455644.859959 12.1731 0.0038 -0.059  3.79 1.4655 1 1053.888 1018.983 -0.0018
O  2455644.869634 12.1784 0.0037 -0.081  4.19 1.4799 1 1051.036 1019.339 -0.0019
O  2455644.871023 12.1746 0.0038 -0.068  4.40 1.4821 1 1052.915 1021.592 -0.0019
O  2455644.883279 12.1763 0.0036 -0.081  3.88 1.5030 1 1054.120 1019.995 -0.0020
O  2455644.884657 12.1711 0.0039 -0.074  4.15 1.5055 1 1054.175 1021.038 -0.0019
O  2455644.897654 12.1771 0.0038 -0.078  3.88 1.5310 1 1053.777 1019.339 -0.0012
O  2455644.899019 12.1730 0.0038 -0.075  3.90 1.5339 1 1054.825 1020.995 -0.0011
O  2455644.911947 12.1754 0.0038 -0.081  3.44 1.5627 1 1054.052 1017.426 -0.0017
O  2455644.913324 12.1747 0.0038 -0.081  4.15 1.5660 1 1054.022 1019.281 -0.0017
O  2455644.924400 12.1713 0.0036 -0.077  4.07 1.5936 1 1052.906 1019.401 -0.0023
O  2455644.925766 12.1750 0.0039 -0.072  3.93 1.5972 1 1055.018 1020.357 -0.0023
O  2455644.936830 12.1696 0.0037 -0.092  4.24 1.6275 1 1054.057 1017.990 -0.0026
O  2455644.938184 12.1712 0.0037 -0.082  4.33 1.6314 1 1053.800 1018.247 -0.0026
O  2455644.950904 12.1652 0.0036 -0.083  4.70 1.6698 1 1051.524 1016.643 -0.0024
O  2455644.952269 12.1710 0.0036 -0.079  3.85 1.6742 1 1053.291 1017.252 -0.0023
O  2455644.964954 12.1682 0.0037 -0.082  4.73 1.7163 1 1054.074 1020.338 -0.0029
O  2455644.966320 12.1712 0.0037 -0.082  4.14 1.7210 1 1054.365 1019.077 -0.0032
O  2455644.977940 12.1671 0.0040 -0.130  5.06 1.7631 1 1055.235 1019.561 -0.0060
O  2455644.993957 12.1666 0.0038 -0.078  4.17 1.8262 1 1054.057 1019.059 -0.0047
O  2455644.995323 12.1636 0.0037 -0.073  4.58 1.8318 1 1056.280 1021.079 -0.0045
O  2455645.007024 12.1649 0.0040 -0.103  4.96 1.8820 1 1054.822 1015.300 -0.0036
O  2455645.008390 12.1682 0.0040 -0.093  4.91 1.8881 1 1056.543 1020.384 -0.0036
O  2455645.019998 12.1672 0.0042 -0.087  4.44 1.9414 1 1054.346 1016.276 -0.0036
O  2455645.021364 12.1627 0.0045 -0.062  4.26 1.9479 1 1055.196 1018.733 -0.0036
O  2455645.607287 12.1758 0.0038 -0.106  3.70 1.6255 0  985.158 1030.500 -0.0038
O  2455645.608664 12.1726 0.0037 -0.099  3.32 1.6216 0  985.511 1028.960 -0.0037
O  2455645.622228 12.1689 0.0029 -0.109  3.72 1.5853 0 1019.395 1028.605 -0.0033
O  2455645.623606 12.1747 0.0029 -0.110  3.60 1.5819 0 1018.879 1027.385 -0.0032
O  2455645.639404 12.1760 0.0028 -0.096  3.68 1.5446 0 1012.958 1026.883 -0.0027
O  2455645.640769 12.1693 0.0028 -0.091  3.47 1.5417 0 1014.536 1026.108 -0.0026
O  2455645.657377 12.1726 0.0031 -0.098  3.62 1.5081 0  974.040 1029.752 -0.0025
O  2455645.658743 12.1713 0.0031 -0.095  3.55 1.5056 0  983.672 1027.863 -0.0025
O  2455645.675629 12.1735 0.0030 -0.093  3.82 1.4770 0  983.794 1026.891 -0.0032
O  2455645.676995 12.1751 0.0031 -0.092  3.54 1.4749 0  989.985 1026.325 -0.0033
O  2455645.693799 12.1752 0.0029 -0.090  3.92 1.4518 0  987.778 1027.458 -0.0026
O  2455645.695165 12.1770 0.0028 -0.085  3.45 1.4502 0  990.884 1025.763 -0.0025
O  2455645.711843 12.1726 0.0031 -0.157  3.86 1.4324 0  988.510 1027.183 -0.0022
O  2455645.713208 12.1733 0.0026 -0.098  3.54 1.4311 0  993.224 1026.330 -0.0022
O  2455645.729307 12.1721 0.0029 -0.090  3.78 1.4186 0  967.211 1027.995 -0.0020
O  2455645.730684 12.1756 0.0028 -0.088  3.46 1.4178 0  981.996 1025.094 -0.0020
O  2455645.747975 12.1736 0.0029 -0.131  3.90 1.4093 0  988.886 1027.483 -0.0016
O  2455645.749353 12.1740 0.0026 -0.111  3.61 1.4089 0  992.933 1026.515 -0.0016
O  2455645.767222 12.1775 0.0029 -0.104  3.85 1.4055 0  983.898 1027.147 -0.0010
O  2455645.768588 12.1688 0.0028 -0.091  3.62 1.4055 0  987.836 1027.598 -0.0009
O  2455645.785624 12.1747 0.0026 -0.062  3.58 1.4073 1 1055.246 1016.755  0.0000
O  2455645.787001 12.1724 0.0027 -0.048  3.46 1.4076 1 1055.555 1017.805  0.0000
O  2455645.803436 12.1787 0.0026 -0.033  3.55 1.4140 1 1055.226 1016.963  0.0002
O  2455645.804801 12.1738 0.0026 -0.033  4.20 1.4148 1 1054.453 1018.860  0.0002
O  2455645.821074 12.1707 0.0027 -0.039  3.57 1.4257 1 1054.531 1015.174  0.0000
O  2455645.822451 12.1751 0.0026 -0.034  3.35 1.4268 1 1054.766 1019.303 -0.0001
O  2455645.840205 12.1727 0.0027 -0.037  3.41 1.4441 1 1054.657 1015.428 -0.0012
O  2455645.841571 12.1770 0.0028 -0.035  3.93 1.4456 1 1054.563 1017.242 -0.0013
O  2455645.856929 12.1784 0.0030 -0.038  3.65 1.4651 1 1053.896 1018.906 -0.0021
O  2455645.858294 12.1720 0.0036 -0.036  4.03 1.4671 1 1053.465 1018.291 -0.0021
O  2455645.873085 12.1780 0.0039 -0.045  3.90 1.4900 1 1054.415 1018.558 -0.0030
O  2455645.874451 12.1732 0.0039 -0.044  3.66 1.4924 1 1055.208 1021.203 -0.0030
O  2455645.895746 12.1748 0.0041 -0.038  3.65 1.5329 1 1054.563 1019.025 -0.0021
O  2455645.897101 12.1730 0.0040 -0.039  3.29 1.5357 1 1054.892 1019.391 -0.0020
O  2455645.932898 12.1797 0.0042 -0.047  4.06 1.6242 1 1055.400 1020.981 -0.0020
O  2455645.934263 12.1705 0.0042 -0.042  4.43 1.6281 1 1054.516 1019.835 -0.0021
O  2455645.949702 12.1717 0.0042 -0.033  3.77 1.6748 1 1052.984 1019.536 -0.0033
O  2455645.951068 12.1744 0.0041 -0.027  3.80 1.6792 1 1055.521 1021.311 -0.0033
O  2455645.969968 12.1712 0.0038 -0.036  4.50 1.7439 1 1056.409 1019.649 -0.0038
O  2455645.971333 12.1709 0.0040 -0.034  4.90 1.7489 1 1057.514 1021.394 -0.0038
O  2455645.990858 12.1695 0.0039 -0.032  5.88 1.8248 1 1056.592 1021.371 -0.0030
O  2455645.992224 12.1722 0.0043 -0.038  5.17 1.8305 1 1059.311 1019.198 -0.0029
O  2455646.009978 12.1758 0.0041 -0.038  4.37 1.9078 1 1055.709 1018.933 -0.0015
O  2455646.011343 12.1729 0.0040 -0.038  4.22 1.9140 1 1057.855 1019.500 -0.0013
O  2455646.607798 12.1738 0.0040 -0.129  4.39 1.6163 0  984.596 1031.115 -0.0057
O  2455646.609152 12.1725 0.0038 -0.123  3.82 1.6126 0  987.576 1027.975 -0.0055
O  2455646.623237 12.1654 0.0032 -0.137  4.12 1.5759 0  967.840 1028.182 -0.0042
O  2455646.624603 12.1712 0.0031 -0.121  5.23 1.5725 0  971.611 1029.713 -0.0043
O  2455646.639765 12.1708 0.0031 -0.124  4.03 1.5378 0  973.968 1027.707 -0.0052
O  2455646.641142 12.1742 0.0031 -0.124  4.96 1.5349 0  983.515 1028.518 -0.0053
O  2455646.657704 12.1740 0.0031 -0.118  5.86 1.5024 0  962.422 1023.978 -0.0046
O  2455646.659058 12.1714 0.0031 -0.117  4.23 1.5000 0  969.333 1025.238 -0.0046
O  2455646.675423 12.1750 0.0032 -0.114  4.30 1.4731 0  987.615 1028.378 -0.0043
O  2455646.676800 12.1666 0.0032 -0.121  4.60 1.4711 0  990.537 1026.641 -0.0042
O  2455646.693153 12.1686 0.0030 -0.118  4.53 1.4493 0  963.725 1029.201 -0.0038
O  2455646.694531 12.1701 0.0029 -0.116  3.86 1.4476 0  978.455 1028.410 -0.0038
O  2455646.710803 12.1711 0.0026 -0.116  4.41 1.4308 0  993.001 1025.851 -0.0033
O  2455646.712169 12.1745 0.0026 -0.109  3.85 1.4296 0  995.887 1026.816 -0.0032
O  2455646.728140 12.1776 0.0029 -0.120  4.41 1.4176 0  967.499 1024.308 -0.0029
O  2455646.729517 12.1745 0.0029 -0.108  3.80 1.4168 0  982.324 1027.191 -0.0029
O  2455646.745825 12.1676 0.0028 -0.114  4.47 1.4091 0  989.870 1027.571 -0.0030
O  2455646.747202 12.1715 0.0026 -0.105  3.95 1.4087 0  992.671 1025.378 -0.0030
O  2455646.763521 12.1742 0.0029 -0.102  3.98 1.4056 0  989.323 1027.025 -0.0032
O  2455646.764898 12.1751 0.0028 -0.103  3.86 1.4055 0  990.946 1025.950 -0.0032
O  2455646.780094 12.1713 0.0026 -0.053  3.67 1.4067 1 1056.277 1015.263 -0.0032
O  2455646.781483 12.1691 0.0026 -0.052  3.70 1.4069 1 1056.045 1016.717 -0.0032
O  2455646.797327 12.1733 0.0026 -0.052  4.28 1.4124 1 1055.314 1015.370 -0.0029
O  2455646.798704 12.1729 0.0026 -0.051  4.01 1.4130 1 1055.814 1017.064 -0.0028
O  2455646.814259 12.1747 0.0027 -0.052  3.97 1.4226 1 1056.210 1017.112 -0.0035
O  2455646.815636 12.1756 0.0026 -0.048  4.00 1.4236 1 1055.467 1017.419 -0.0036
O  2455646.831319 12.1743 0.0027 -0.051  3.61 1.4376 1 1055.549 1018.401 -0.0038
O  2455646.832696 12.1732 0.0027 -0.050  3.75 1.4390 1 1055.968 1017.903 -0.0038
O  2455646.849049 12.1725 0.0027 -0.053  3.77 1.4582 1 1054.405 1015.763 -0.0035
O  2455646.850415 12.1679 0.0027 -0.052  3.86 1.4600 1 1053.747 1016.895 -0.0035
O  2455646.864697 12.1755 0.0027 -0.061  4.10 1.4809 1 1054.112 1018.418 -0.0036
O  2455646.866074 12.1736 0.0028 -0.060  4.07 1.4831 1 1054.399 1020.424 -0.0037
O  2455646.881328 12.1687 0.0028 -0.058  4.27 1.5097 1 1055.467 1018.668 -0.0046
O  2455646.882705 12.1666 0.0030 -0.054  4.41 1.5123 1 1055.750 1020.454 -0.0046
O  2455646.898468 12.1660 0.0032 -0.054  3.95 1.5447 1 1052.116 1017.028 -0.0044
O  2455646.899822 12.1665 0.0032 -0.052  3.56 1.5477 1 1054.749 1019.882 -0.0043
O  2455646.913757 12.1723 0.0031 -0.060  4.41 1.5806 1 1054.951 1019.719 -0.0041
O  2455646.915134 12.1702 0.0034 -0.049  4.14 1.5841 1 1056.203 1020.367 -0.0041
O  2455646.929138 12.1756 0.0033 -0.056  3.81 1.6215 1 1053.797 1019.488 -0.0033
O  2455646.930515 12.1744 0.0033 -0.050  3.64 1.6254 1 1053.630 1019.633 -0.0032
O  2455646.946128 12.1782 0.0033 -0.058  3.83 1.6723 1 1054.171 1020.638 -0.0023
O  2455646.947517 12.1686 0.0034 -0.054  4.03 1.6767 1 1053.843 1019.357 -0.0022
O  2455646.965491 12.1682 0.0034 -0.061  3.47 1.7378 1 1054.132 1018.839 -0.0023
O  2455646.966868 12.1665 0.0037 -0.060  3.47 1.7427 1 1056.469 1020.371 -0.0024
O  2455646.987978 12.1755 0.0035 -0.058  3.46 1.8244 1 1054.260 1020.130 -0.0029
O  2455646.989332 12.1683 0.0035 -0.055  3.68 1.8300 1 1054.816 1019.695 -0.0028
O  2455647.007294 12.1769 0.0036 -0.064  3.82 1.9082 1 1053.902 1017.353 -0.0028
O  2455647.008649 12.1751 0.0039 -0.062  3.76 1.9144 1 1056.639 1020.244 -0.0029
O  2455647.608205 12.1694 0.0038 -0.137  4.29 1.6076 0  987.477 1027.144 -0.0055
O  2455647.609582 12.1702 0.0037 -0.125  4.22 1.6039 0  989.491 1028.756 -0.0056
O  2455647.621492 12.1692 0.0033 -0.127  3.60 1.5734 0  989.465 1027.308 -0.0066
O  2455647.622869 12.1731 0.0028 -0.122  3.32 1.5700 0  991.792 1027.283 -0.0065
O  2455647.636954 12.1715 0.0035 -0.126  3.52 1.5379 0  991.279 1028.750 -0.0058
O  2455647.638331 12.1717 0.0028 -0.127  3.65 1.5350 0  993.990 1028.262 -0.0057
O  2455647.657427 12.1754 0.0033 -0.128  4.48 1.4979 0  987.083 1029.754 -0.0047
O  2455647.658805 12.1722 0.0032 -0.121  3.58 1.4955 0  990.144 1027.802 -0.0047
O  2455647.675447 12.1726 0.0031 -0.131  3.70 1.4690 0  974.955 1028.704 -0.0048
O  2455647.676813 12.1695 0.0031 -0.127  3.23 1.4670 0  982.201 1028.488 -0.0048
O  2455647.693572 12.1690 0.0031 -0.132  3.96 1.4455 0  990.876 1027.786 -0.0047
O  2455647.694937 12.1697 0.0027 -0.126  4.01 1.4440 0  994.232 1026.488 -0.0047
O  2455647.711950 12.1726 0.0026 -0.125  4.48 1.4274 0  991.707 1026.489 -0.0046
O  2455647.713316 12.1654 0.0026 -0.123  3.59 1.4263 0  995.740 1024.544 -0.0046
O  2455647.729357 12.1740 0.0030 -0.126  4.17 1.4153 0  981.146 1029.056 -0.0038
O  2455647.730734 12.1779 0.0031 -0.123  3.65 1.4145 0  987.673 1026.281 -0.0037
O  2455647.747782 12.1736 0.0029 -0.123  3.90 1.4077 0  955.029 1026.906 -0.0028
O  2455647.749148 12.1794 0.0029 -0.117  4.06 1.4074 0  969.893 1025.751 -0.0029
O  2455647.768626 12.1734 0.0026 -0.068  3.64 1.4056 1 1055.435 1017.601 -0.0029
O  2455647.770003 12.1736 0.0026 -0.064  3.70 1.4057 1 1055.363 1018.811 -0.0028
O  2455647.785987 12.1771 0.0026 -0.067  3.37 1.4090 1 1055.218 1015.875 -0.0021
O  2455647.787352 12.1717 0.0027 -0.062  3.59 1.4094 1 1055.674 1017.918 -0.0021
O  2455647.803474 12.1743 0.0027 -0.064  3.28 1.4172 1 1056.438 1017.655 -0.0018
O  2455647.804828 12.1734 0.0027 -0.058  3.93 1.4180 1 1055.611 1016.906 -0.0017
O  2455647.820730 12.1696 0.0027 -0.077  3.89 1.4301 1 1055.240 1018.218 -0.0008
O  2455647.822108 12.1742 0.0026 -0.071  4.04 1.4314 1 1055.469 1019.963 -0.0009
O  2455647.836389 12.1746 0.0027 -0.069  3.46 1.4461 1 1054.182 1018.365 -0.0023
O  2455647.837743 12.1717 0.0028 -0.063  3.72 1.4476 1 1055.549 1020.119 -0.0024
O  2455647.853715 12.1761 0.0026 -0.064  3.93 1.4685 1 1052.753 1019.000 -0.0029
O  2455647.855092 12.1739 0.0026 -0.068  3.97 1.4705 1 1052.904 1019.635 -0.0029
O  2455647.872927 12.1694 0.0029 -0.118  5.72 1.4994 1 1054.496 1020.497 -0.0038
O  2455647.874304 12.1689 0.0027 -0.091  6.15 1.5019 1 1054.209 1020.451 -0.0039
O  2455647.896201 12.1760 0.0031 -0.063  3.77 1.5458 1 1056.590 1013.430 -0.0040
O  2455647.897590 12.1693 0.0030 -0.059  4.01 1.5489 1 1055.698 1019.430 -0.0039
O  2455647.912104 12.1742 0.0028 -0.064  3.80 1.5834 1 1053.610 1019.125 -0.0039
O  2455647.913492 12.1718 0.0028 -0.055  4.00 1.5870 1 1054.232 1019.581 -0.0039
O  2455647.928052 12.1679 0.0032 -0.067  5.48 1.6262 1 1057.832 1017.454 -0.0047
O  2455647.929429 12.1703 0.0031 -0.068  4.97 1.6302 1 1055.833 1019.988 -0.0049
O  2455647.945597 12.1751 0.0033 -0.128  6.05 1.6795 1 1051.468 1020.061 -0.0059
O  2455647.946952 12.1694 0.0032 -0.114  6.42 1.6838 1 1053.923 1021.517 -0.0058
O  2455647.964867 12.1658 0.0034 -0.088  6.08 1.7456 1 1060.809 1019.174 -0.0049
O  2455647.966233 12.1679 0.0034 -0.084  5.52 1.7506 1 1060.932 1019.191 -0.0049
O  2455647.985989 12.1616 0.0037 -0.104  6.30 1.8276 1 1055.703 1017.708 -0.0042
O  2455647.987366 12.1664 0.0037 -0.095  5.56 1.8334 1 1059.048 1019.213 -0.0040
O  2455648.006139 12.1645 0.0038 -0.082  4.57 1.9156 1 1056.812 1019.355 -0.0028
O  2455648.007516 12.1670 0.0037 -0.077  5.18 1.9219 1 1061.218 1019.487 -0.0028
O  2455648.608693 12.1793 0.0038 -0.105  3.83 1.5989 0  950.945 1023.449 -0.0045
O  2455648.610070 12.1727 0.0035 -0.105  4.58 1.5952 0  968.784 1025.150 -0.0044
O  2455648.626250 12.1720 0.0030 -0.101  3.76 1.5555 0  978.604 1028.667 -0.0039
O  2455648.627615 12.1777 0.0030 -0.097  4.44 1.5524 0  984.436 1027.819 -0.0040
O  2455648.639675 12.1747 0.0031 -0.095  3.94 1.5264 0  986.561 1028.496 -0.0043
O  2455648.641064 12.1769 0.0031 -0.092  3.78 1.5236 0  990.554 1027.218 -0.0043
O  2455648.657591 12.1740 0.0031 -0.105  3.51 1.4928 0  975.919 1029.106 -0.0040
O  2455648.658980 12.1751 0.0030 -0.093  3.23 1.4905 0  983.246 1026.023 -0.0040
O  2455648.676247 12.1759 0.0030 -0.095  3.90 1.4639 0  989.697 1028.865 -0.0033
O  2455648.677602 12.1691 0.0026 -0.090  3.05 1.4621 0  992.957 1029.426 -0.0032
O  2455648.694904 12.1713 0.0029 -0.093  3.98 1.4410 0  986.729 1026.463 -0.0029
O  2455648.696281 12.1719 0.0029 -0.093  3.34 1.4396 0  990.137 1024.524 -0.0029
O  2455648.713537 12.1721 0.0030 -0.095  4.50 1.4239 0  980.768 1027.688 -0.0028
O  2455648.714915 12.1744 0.0029 -0.097  3.67 1.4229 0  986.285 1027.840 -0.0029
O  2455648.732240 12.1751 0.0030 -0.100  5.88 1.4124 0  990.115 1027.105 -0.0038
O  2455648.733606 12.1723 0.0026 -0.097  4.39 1.4118 0  992.689 1026.333 -0.0039
O  2455648.751800 12.1707 0.0031 -0.098  5.48 1.4062 0  989.153 1028.354 -0.0048
O  2455648.753154 12.1704 0.0031 -0.092  3.67 1.4061 0  990.291 1027.676 -0.0048
O  2455648.770942 12.1683 0.0027 -0.047  3.63 1.4061 1 1055.488 1016.310 -0.0040
O  2455648.772319 12.1699 0.0026 -0.049  4.41 1.4063 1 1055.219 1018.639 -0.0038
O  2455648.788650 12.1800 0.0029 -0.054  4.19 1.4110 1 1057.916 1017.647 -0.0032
O  2455648.790016 12.1721 0.0028 -0.046  4.34 1.4116 1 1056.261 1019.247 -0.0032
O  2455648.807364 12.1747 0.0027 -0.044  4.03 1.4216 1 1055.712 1015.552 -0.0037
O  2455648.808718 12.1752 0.0026 -0.043  3.67 1.4226 1 1055.053 1016.392 -0.0038
O  2455648.825188 12.1759 0.0028 -0.047  4.25 1.4370 1 1057.037 1020.765 -0.0040
O  2455648.826565 12.1717 0.0027 -0.042  3.59 1.4384 1 1057.265 1018.792 -0.0040
O  2455648.841633 12.1733 0.0026 -0.045  3.62 1.4558 1 1054.726 1017.326 -0.0036
O  2455648.843011 12.1753 0.0027 -0.039  4.33 1.4576 1 1054.432 1019.846 -0.0038
O  2455648.857929 12.1710 0.0027 -0.047  5.11 1.4789 1 1052.651 1018.754 -0.0051
O  2455648.859283 12.1657 0.0027 -0.043  4.05 1.4811 1 1053.892 1019.920 -0.0053
O  2455648.876019 12.1702 0.0027 -0.042  4.85 1.5101 1 1054.831 1018.535 -0.0043
O  2455648.877396 12.1781 0.0028 -0.035  4.56 1.5128 1 1055.532 1021.267 -0.0042
O  2455648.893807 12.1725 0.0027 -0.039  3.47 1.5467 1 1053.951 1018.764 -0.0034
O  2455648.895184 12.1659 0.0027 -0.038  3.63 1.5497 1 1055.304 1020.566 -0.0033
O  2455648.909709 12.1666 0.0027 -0.040  3.37 1.5844 1 1054.816 1019.514 -0.0028
O  2455648.911098 12.1759 0.0029 -0.038  3.47 1.5879 1 1055.607 1021.075 -0.0028
O  2455648.925553 12.1704 0.0027 -0.040  3.63 1.6271 1 1053.715 1019.135 -0.0028
O  2455648.926931 12.1711 0.0028 -0.032  3.65 1.6310 1 1053.945 1019.539 -0.0028
O  2455648.942960 12.1730 0.0029 -0.038  3.89 1.6799 1 1054.512 1018.262 -0.0036
O  2455648.944337 12.1770 0.0028 -0.036  3.83 1.6844 1 1054.911 1019.142 -0.0036
O  2455648.963711 12.1691 0.0029 -0.043  4.66 1.7515 1 1053.664 1018.869 -0.0036
O  2455648.965077 12.1732 0.0029 -0.034  4.39 1.7565 1 1054.511 1019.362 -0.0034
O  2455648.982287 12.1723 0.0030 -0.031  3.86 1.8238 1 1054.518 1020.057 -0.0013
O  2455648.983653 12.1750 0.0034 -0.035  3.85 1.8295 1 1056.468 1020.476 -0.0014
O  2455649.001580 12.1719 0.0030 -0.040  3.55 1.9074 1 1055.034 1018.142 -0.0025
O  2455649.002957 12.1720 0.0030 -0.029  3.40 1.9137 1 1054.704 1018.570 -0.0026
O  2455649.609157 12.1730 0.0041 -0.106  3.28 1.5904 0  983.796 1029.683 -0.0035
O  2455649.610546 12.1776 0.0038 -0.093  3.42 1.5868 0  985.970 1028.484 -0.0034
O  2455649.624700 12.1787 0.0034 -0.093  3.15 1.5527 0  973.365 1030.187 -0.0022
O  2455649.626089 12.1795 0.0035 -0.104  3.94 1.5496 0  982.167 1027.456 -0.0022
O  2455649.643195 12.1741 0.0033 -0.100  4.18 1.5139 0  985.868 1028.545 -0.0029
O  2455649.644560 12.1763 0.0033 -0.088  3.05 1.5113 0  989.435 1026.901 -0.0030
O  2455649.661110 12.1718 0.0032 -0.089  3.92 1.4824 0  986.773 1028.005 -0.0035
O  2455649.662464 12.1725 0.0027 -0.088  3.39 1.4802 0  992.146 1027.199 -0.0035
O  2455649.681688 12.1706 0.0030 -0.086  4.08 1.4531 0  987.275 1027.631 -0.0030
O  2455649.683054 12.1750 0.0032 -0.082  3.50 1.4514 0  990.869 1026.859 -0.0030
O  2455649.701479 12.1714 0.0029 -0.089  3.90 1.4317 0  990.070 1027.156 -0.0035
O  2455649.702856 12.1755 0.0026 -0.083  3.40 1.4305 0  993.307 1024.771 -0.0036
O  2455649.719892 12.1746 0.0028 -0.084  3.40 1.4176 0  985.805 1028.516 -0.0037
O  2455649.721270 12.1713 0.0026 -0.084  3.88 1.4167 0  991.583 1027.390 -0.0037
O  2455649.738526 12.1731 0.0028 -0.084  4.16 1.4088 0  986.833 1028.345 -0.0036
O  2455649.739915 12.1732 0.0025 -0.078  3.44 1.4084 0  991.561 1028.203 -0.0036
O  2455649.757634 12.1720 0.0026 -0.081  3.56 1.4055 0  983.942 1027.771 -0.0038
O  2455649.776082 12.1724 0.0026 -0.038  3.01 1.4077 1 1055.993 1017.744 -0.0036
O  2455649.777436 12.1724 0.0025 -0.035  2.96 1.4080 1 1054.863 1018.004 -0.0036
O  2455649.793859 12.1777 0.0026 -0.042  3.01 1.4149 1 1055.511 1016.917 -0.0030
O  2455649.795225 12.1735 0.0025 -0.038  2.99 1.4156 1 1055.153 1018.783 -0.0030
O  2455649.812029 12.1761 0.0026 -0.041  3.23 1.4274 1 1054.573 1017.936 -0.0032
O  2455649.813418 12.1736 0.0026 -0.039  3.23 1.4286 1 1054.677 1017.275 -0.0032
O  2455649.829586 12.1703 0.0026 -0.043  3.11 1.4446 1 1054.450 1017.327 -0.0036
O  2455649.830952 12.1757 0.0026 -0.044  3.18 1.4462 1 1055.607 1020.711 -0.0036
O  2455649.845986 12.1717 0.0026 -0.048  2.83 1.4654 1 1054.412 1018.694 -0.0037
O  2455649.847363 12.1758 0.0026 -0.043  2.97 1.4673 1 1053.817 1018.779 -0.0037
O  2455649.862444 12.1786 0.0026 -0.050  2.99 1.4908 1 1053.966 1018.148 -0.0036
O  2455649.863821 12.1762 0.0026 -0.044  3.30 1.4932 1 1054.507 1020.959 -0.0037
O  2455649.880348 12.1688 0.0027 -0.052  2.94 1.5240 1 1054.264 1018.656 -0.0046
O  2455649.881737 12.1728 0.0027 -0.047  3.02 1.5268 1 1054.253 1018.870 -0.0046
O  2455649.898206 12.1778 0.0027 -0.053  3.08 1.5631 1 1054.908 1017.917 -0.0040
O  2455649.899583 12.1710 0.0026 -0.050  2.73 1.5663 1 1054.581 1018.572 -0.0039
O  2455649.914247 12.1765 0.0027 -0.055  3.31 1.6035 1 1054.286 1019.123 -0.0041
O  2455649.915636 12.1702 0.0027 -0.057  3.19 1.6072 1 1055.464 1020.788 -0.0041
O  2455649.931966 12.1699 0.0028 -0.056  3.20 1.6542 1 1054.295 1020.223 -0.0044
O  2455649.933332 12.1737 0.0028 -0.052  2.99 1.6583 1 1055.881 1020.813 -0.0044
O  2455649.952752 12.1761 0.0028 -0.060  3.61 1.7221 1 1054.551 1019.291 -0.0038
O  2455649.954106 12.1714 0.0030 -0.052  2.84 1.7269 1 1056.773 1019.027 -0.0037
O  2455649.974048 12.1740 0.0030 -0.058  3.41 1.8017 1 1046.644 1021.654 -0.0024
O  2455649.995169 12.1754 0.0030 -0.053  3.00 1.8910 1 1052.663 1017.472 -0.0008
O  2455649.996546 12.1729 0.0030 -0.044  3.53 1.8972 1 1053.728 1018.527 -0.0007
O  2455650.014717 12.1749 0.0033 -0.057  3.91 1.9829 1 1055.153 1019.269 -0.0030
O  2455650.016083 12.1709 0.0042 -0.049  3.78 1.9897 1 1057.335 1019.413 -0.0032
O  2455650.609644 12.1676 0.0036 -0.132  3.32 1.5821 0  982.387 1028.327 -0.0085
O  2455650.611032 12.1712 0.0036 -0.127  3.32 1.5786 0  984.034 1029.788 -0.0085
O  2455650.620361 12.1674 0.0037 -0.166  3.88 1.5563 0  983.845 1027.231 -0.0082
O  2455650.621726 12.1738 0.0041 -0.363  3.74 1.5532 0  985.337 1028.237 -0.0083
O  2455650.634538 12.1652 0.0040 -0.385  4.40 1.5256 0  975.618 1029.460 -0.0086
O  2455650.635916 12.1662 0.0037 -0.316  3.71 1.5228 0  977.504 1028.365 -0.0087
O  2455650.758144 12.1753 0.0027 -0.073  3.39 1.4055 1 1063.566 1017.473 -0.0051
O  2455650.773317 12.1719 0.0027 -0.072  3.87 1.4077 1 1056.130 1017.241 -0.0042
O  2455650.774671 12.1768 0.0027 -0.071  5.07 1.4081 1 1055.013 1014.947 -0.0041
O  2455650.788976 12.1771 0.0027 -0.062  4.09 1.4138 1 1056.968 1016.964 -0.0031
O  2455650.790365 12.1753 0.0027 -0.058  4.39 1.4145 1 1056.421 1019.252 -0.0029
O  2455650.804554 12.1787 0.0026 -0.075  4.56 1.4237 1 1054.662 1018.189 -0.0021
O  2455650.805943 12.1705 0.0026 -0.059  4.81 1.4247 1 1054.053 1018.065 -0.0021
O  2455650.820178 12.1764 0.0026 -0.058  4.66 1.4375 1 1054.678 1020.058 -0.0022
O  2455650.821567 12.1739 0.0027 -0.054  4.00 1.4390 1 1055.371 1021.786 -0.0022
O  2455650.837342 12.1730 0.0027 -0.058  3.81 1.4574 1 1055.515 1019.079 -0.0027
O  2455650.838730 12.1799 0.0027 -0.049  4.12 1.4592 1 1055.447 1020.600 -0.0028
O  2455650.849691 12.1774 0.0027 -0.062  3.88 1.4748 1 1053.336 1016.546 -0.0027
O  2455650.851056 12.1752 0.0027 -0.055  3.97 1.4769 1 1053.961 1017.446 -0.0027
O  2455650.865986 12.1767 0.0028 -0.123  4.14 1.5019 1 1052.724 1015.760 -0.0026
O  2455650.867352 12.1729 0.0028 -0.132  4.38 1.5044 1 1053.866 1020.069 -0.0026
O  2455650.882826 12.1761 0.0028 -0.067  3.94 1.5349 1 1054.442 1018.185 -0.0029
O  2455650.884203 12.1768 0.0027 -0.051  3.49 1.5378 1 1055.073 1020.420 -0.0029
O  2455650.899040 12.1736 0.0028 -0.061  4.26 1.5717 1 1052.149 1017.373 -0.0026
O  2455650.900394 12.1815 0.0028 -0.059  3.90 1.5750 1 1053.575 1020.290 -0.0025
O  2455650.915197 12.1732 0.0028 -0.055  4.15 1.6136 1 1053.520 1019.821 -0.0022
O  2455650.916562 12.1749 0.0028 -0.062  4.29 1.6174 1 1053.947 1019.623 -0.0021
O  2455650.933147 12.1770 0.0029 -0.060  3.92 1.6664 1 1054.256 1019.574 -0.0007
O  2455650.934525 12.1781 0.0029 -0.052  4.09 1.6707 1 1054.247 1019.744 -0.0006
O  2455650.951225 12.1731 0.0030 -0.060  4.95 1.7265 1 1051.350 1016.938 -0.0007
O  2455650.952579 12.1795 0.0030 -0.063  4.95 1.7313 1 1055.305 1019.642 -0.0008
O  2455650.968308 12.1791 0.0033 -0.168  5.06 1.7900 1 1055.449 1017.482 -0.0011
O  2455650.969673 12.1756 0.0032 -0.169  4.88 1.7954 1 1055.341 1017.961 -0.0011
O  2455650.988376 12.1706 0.0031 -0.070  4.48 1.8732 1 1054.272 1018.047 -0.0007
O  2455650.989754 12.1759 0.0031 -0.055  4.58 1.8793 1 1054.840 1018.540 -0.0007
O  2455651.005563 12.1702 0.0031 -0.056  3.76 1.9520 1 1054.707 1019.750 -0.0007
O  2455651.006940 12.1717 0.0031 -0.059  4.29 1.9586 1 1054.754 1018.395 -0.0006
O  2455651.609690 12.1735 0.0074 -0.342  4.43 1.5751 0  986.835 1026.774 -0.0125
O  2455651.611045 12.1648 0.0054 -0.295  4.61 1.5718 0  989.512 1028.353 -0.0118
O  2455651.620871 12.1731 0.0037 -0.279  3.55 1.5488 0  971.890 1026.719 -0.0068
O  2455651.622225 12.1722 0.0042 -0.510  3.60 1.5458 0  978.915 1030.446 -0.0067
O  2455651.651668 12.1769 0.0029 -0.084  3.59 1.4888 0  980.303 1027.100 -0.0046
O  2455651.653033 12.1749 0.0029 -0.078  3.54 1.4865 0  981.890 1028.325 -0.0044
O  2455651.669271 12.1771 0.0042 -0.575  3.60 1.4621 0  988.130 1026.040 -0.0040
O  2455651.686701 12.1747 0.0045 -0.577  4.53 1.4409 0  988.397 1029.938 -0.0050
O  2455651.688066 12.1741 0.0047 -0.594  4.13 1.4394 0  991.441 1030.207 -0.0051
O  2455651.704235 12.1778 0.0040 -0.400  4.68 1.4247 0  988.513 1026.429 -0.0049
O  2455651.721919 12.1761 0.0033 -0.127  4.22 1.4133 0  990.149 1028.180 -0.0042
O  2455651.723296 12.1747 0.0026 -0.098  4.11 1.4127 0  991.741 1027.943 -0.0042
O  2455651.739580 12.1742 0.0032 -0.379  4.05 1.4070 0  991.656 1027.724 -0.0046
O  2455651.740958 12.1813 0.0032 -0.424  4.32 1.4067 0  991.931 1026.012 -0.0046
O  2455651.757172 12.1791 0.0027 -0.075  4.56 1.4055 1 1055.094 1017.267 -0.0041
O  2455651.758526 12.1743 0.0027 -0.079  3.87 1.4056 1 1055.487 1018.279 -0.0041
O  2455651.773248 12.1772 0.0030 -0.208  4.54 1.4084 1 1054.976 1015.439 -0.0040
O  2455651.774613 12.1761 0.0030 -0.247  4.62 1.4089 1 1055.295 1015.434 -0.0040
O  2455651.953517 12.1725 0.0040 -0.520  3.51 1.7447 1 1056.478 1019.863 -0.0043
O  2455651.954883 12.1659 0.0039 -0.509  4.12 1.7497 1 1055.177 1017.903 -0.0042
O  2455651.970206 12.1810 0.0035 -0.235  4.05 1.8086 1 1055.978 1019.628 -0.0030
O  2455651.971584 12.1774 0.0034 -0.191  4.63 1.8142 1 1058.089 1020.777 -0.0029
O  2455651.991235 12.1738 0.0036 -0.250  4.15 1.8983 1 1056.988 1021.592 -0.0031
O  2455651.992613 12.1704 0.0036 -0.221  4.12 1.9045 1 1059.412 1022.257 -0.0033
O  2455652.009035 12.1761 0.0033 -0.015  4.29 1.9823 1 1056.759 1019.651 -0.0037
O  2455652.010401 12.1736 0.0034 -0.025  4.15 1.9891 1 1057.968 1020.535 -0.0036
O  2455652.610593 12.1701 0.0038 -0.074  3.61 1.5662 0  982.947 1028.839 -0.0070
O  2455652.611971 12.1726 0.0036 -0.068  3.68 1.5629 0  985.211 1029.409 -0.0068
O  2455652.621079 12.1741 0.0030 -0.074  3.96 1.5423 0  975.508 1029.326 -0.0058
O  2455652.622445 12.1731 0.0031 -0.068  4.14 1.5393 0  981.683 1030.630 -0.0058
O  2455652.633879 12.1749 0.0030 -0.070  3.95 1.5159 0  978.849 1028.078 -0.0058
O  2455652.635257 12.1731 0.0030 -0.065  3.48 1.5132 0  985.123 1028.188 -0.0058
O  2455652.652085 12.1752 0.0030 -0.071  3.54 1.4835 0  982.073 1029.246 -0.0049
O  2455652.653462 12.1772 0.0030 -0.068  3.69 1.4813 0  986.700 1030.367 -0.0048
O  2455652.669966 12.1715 0.0028 -0.078  3.92 1.4575 0  982.198 1026.643 -0.0042
O  2455652.671331 12.1734 0.0030 -0.072  3.50 1.4557 0  988.626 1028.272 -0.0042
O  2455652.687974 12.1731 0.0030 -0.071  3.70 1.4367 0  985.705 1028.241 -0.0040
O  2455652.689351 12.1734 0.0029 -0.075  3.76 1.4353 0  988.338 1025.829 -0.0039
O  2455652.705740 12.1752 0.0029 -0.072  3.38 1.4215 0  981.095 1029.103 -0.0036
O  2455652.707105 12.1821 0.0029 -0.073  3.44 1.4205 0  989.162 1026.681 -0.0036
O  2455652.723401 12.1777 0.0028 -0.069  3.34 1.4114 0  986.625 1028.383 -0.0038
O  2455652.724755 12.1761 0.0029 -0.067  3.24 1.4108 0  990.995 1026.589 -0.0038
O  2455652.741537 12.1776 0.0028 -0.074  3.46 1.4061 0  981.805 1028.348 -0.0041
O  2455652.742914 12.1724 0.0029 -0.069  3.38 1.4060 0  987.978 1027.766 -0.0041
O  2455652.760112 12.1772 0.0026 -0.027  3.38 1.4061 1 1056.379 1017.494 -0.0045
O  2455652.761478 12.1776 0.0026 -0.026  3.40 1.4063 1 1056.321 1017.419 -0.0045
O  2455652.777357 12.1839 0.0026 -0.026  3.42 1.4109 1 1056.474 1018.502 -0.0030
O  2455652.778734 12.1759 0.0026 -0.025  3.57 1.4115 1 1057.022 1017.978 -0.0029
O  2455653.008550 12.1712 0.0031 -0.038  4.73 1.9937 1 1054.236 1019.575 -0.0024
O  2455653.009915 12.1782 0.0038 -0.033  4.63 2.0005 1 1055.587 1019.444 -0.0028
O  2455653.610894 12.1762 0.0039 -0.119  3.43 1.5589 0  980.186 1028.218 -0.0004
O  2455653.612260 12.1786 0.0037 -0.115  3.58 1.5558 0  983.604 1028.059 -0.0004
O  2455653.621345 12.1816 0.0035 -0.118  3.43 1.5357 0  986.544 1027.672 -0.0003
O  2455653.622723 12.1812 0.0036 -0.112  3.53 1.5328 0  988.300 1027.942 -0.0002
O  2455653.634886 12.1822 0.0034 -0.117  4.14 1.5087 0  987.044 1027.850  0.0002
O  2455653.636252 12.1838 0.0034 -0.114  3.78 1.5061 0  988.282 1025.383  0.0003
O  2455653.656390 12.1861 0.0030 -0.121  3.80 1.4725 0  982.912 1027.907  0.0006
O  2455653.657756 12.1861 0.0029 -0.117  3.87 1.4705 0  986.203 1028.164  0.0006
O  2455653.673854 12.1861 0.0030 -0.116  3.90 1.4491 0  983.101 1028.219  0.0014
O  2455653.675232 12.1853 0.0029 -0.114  3.62 1.4475 0  985.359 1028.335  0.0014
O  2455655.611947 12.1733 0.0043 -0.098  5.51 1.5440 0  970.108 1031.927 -0.0058
O  2455655.613324 12.1732 0.0040 -0.099  5.30 1.5410 0  981.171 1032.409 -0.0058
O  2455655.624608 12.1696 0.0029 -0.130  6.76 1.5177 0 1016.492 1029.445 -0.0057
O  2455655.625974 12.1725 0.0027 -0.099  5.67 1.5150 0 1020.811 1026.778 -0.0057
O  2455655.642108 12.1736 0.0031 -0.093  4.30 1.4862 0  989.164 1031.402 -0.0052
O  2455655.643485 12.1739 0.0027 -0.091  3.75 1.4840 0  992.944 1030.375 -0.0052
O  2455655.660648 12.1763 0.0030 -0.089  4.02 1.4587 0  982.242 1027.645 -0.0046
O  2455655.662037 12.1737 0.0029 -0.084  3.83 1.4569 0  989.432 1028.739 -0.0045
O  2455655.678414 12.1698 0.0031 -0.087  4.58 1.4380 0  988.741 1028.785 -0.0038
O  2455655.679791 12.1740 0.0027 -0.086  3.88 1.4366 0  992.530 1026.976 -0.0037
O  2455655.696306 12.1775 0.0029 -0.087  4.32 1.4223 0  989.722 1028.890 -0.0040
O  2455655.697684 12.1745 0.0026 -0.087  4.62 1.4213 0  993.094 1027.055 -0.0041
O  2455655.717926 12.1773 0.0029 -0.086  4.28 1.4102 0  990.552 1028.282 -0.0046
O  2455655.719315 12.1778 0.0026 -0.081  3.75 1.4097 0  993.199 1026.977 -0.0047
O  2455655.738434 12.1743 0.0026 -0.082  3.79 1.4056 0  991.903 1027.177 -0.0038
O  2455655.739811 12.1728 0.0026 -0.080  4.23 1.4055 0  991.934 1026.155 -0.0037
O  2455655.754336 12.1815 0.0027 -0.038  4.28 1.4065 1 1053.209 1016.852 -0.0027
O  2455655.755713 12.1759 0.0026 -0.035  4.00 1.4068 1 1053.601 1016.110 -0.0026
O  2455655.772159 12.1763 0.0026 -0.034  4.42 1.4123 1 1054.589 1017.488 -0.0019
O  2455655.773537 12.1742 0.0025 -0.033  4.19 1.4130 1 1054.223 1019.481 -0.0019
O  2455655.788455 12.1782 0.0027 -0.070  4.14 1.4220 1 1053.489 1017.737 -0.0011
O  2455655.789832 12.1771 0.0026 -0.029  3.97 1.4230 1 1051.492 1016.335 -0.0009
O  2455655.804866 12.1746 0.0026 -0.029  3.75 1.4361 1 1055.193 1016.366 -0.0005
O  2455655.806243 12.1770 0.0026 -0.023  4.49 1.4375 1 1054.805 1019.701 -0.0007
O  2455655.821289 12.1734 0.0026 -0.023  3.39 1.4546 1 1055.143 1017.173 -0.0026
O  2455655.822655 12.1751 0.0026 -0.019  3.51 1.4564 1 1055.112 1018.299 -0.0026
O  2455655.838858 12.1720 0.0027 -0.067  5.02 1.4795 1 1055.872 1030.854 -0.0027
O  2455655.856808 12.1800 0.0027 -0.045  4.69 1.5106 1 1056.135 1019.240 -0.0010
O  2455655.858185 12.1806 0.0027 -0.028  4.47 1.5132 1 1056.068 1021.472 -0.0009
O  2455655.875615 12.1746 0.0028 -0.056  4.30 1.5494 1 1056.137 1018.605 -0.0017
O  2455655.876981 12.1771 0.0028 -0.024  4.34 1.5525 1 1055.847 1017.747 -0.0017
O  2455655.894202 12.1688 0.0028 -0.097  4.95 1.5945 1 1054.349 1018.148 -0.0018
O  2455655.911435 12.1705 0.0028 -0.070  6.27 1.6425 1 1059.319 1016.657 -0.0028
O  2455655.912801 12.1872 0.0031 -0.110  5.43 1.6466 1 1057.362 1019.875 -0.0029
O  2455655.929525 12.1671 0.0030 -0.070  6.02 1.6996 1 1054.288 1017.607 -0.0026
O  2455655.930890 12.1645 0.0031 -0.132  5.81 1.7042 1 1057.576 1020.240 -0.0024
O  2455655.946619 12.1677 0.0030 -0.070  5.35 1.7602 1 1056.097 1020.352 -0.0013
O  2455655.948008 12.1793 0.0032 -0.134  5.66 1.7654 1 1056.512 1020.988 -0.0013
O  2455655.964639 12.1746 0.0030 -0.044  5.23 1.8312 1 1058.980 1019.640 -0.0016
O  2455655.966004 12.1749 0.0032 -0.065  5.08 1.8369 1 1061.017 1021.365 -0.0016
O  2455655.985633 12.1774 0.0030 -0.034  6.04 1.9235 1 1056.915 1019.226 -0.0009
O  2455655.986987 12.1786 0.0031 -0.030  4.78 1.9298 1 1060.589 1019.858 -0.0008
O  2455659.672461 12.1673 0.0032 -0.156  6.48 1.4329 0  987.922 1026.100 -0.0093
O  2455659.745838 12.1630 0.0031 -0.188  6.53 1.4071 1 1053.792 1016.901 -0.0063
O  2455659.747215 12.1598 0.0031 -0.184  6.76 1.4074 1 1054.867 1018.603 -0.0062
O  2455659.764020 12.1622 0.0029 -0.128  6.34 1.4138 1 1053.511 1016.958 -0.0047
O  2455659.765408 12.1668 0.0029 -0.139  6.48 1.4145 1 1054.344 1016.961 -0.0045
O  2455659.783984 12.1661 0.0029 -0.141  6.53 1.4272 1 1052.567 1016.210 -0.0029
O  2455659.868957 12.1675 0.0030 -0.124  6.83 1.5596 1 1048.629 1015.934 -0.0071
O  2455659.870322 12.1614 0.0031 -0.126  6.77 1.5628 1 1049.630 1017.097 -0.0064
O  2455659.906987 12.1701 0.0032 -0.116  6.86 1.6627 1 1052.300 1018.729 -0.0043
O  2455662.615481 12.1822 0.0038 -0.075  4.78 1.4985 0  974.020 1027.354  0.0033
O  2455662.617089 12.1853 0.0036 -0.071  4.56 1.4956 0  981.115 1029.174  0.0033
O  2455662.633188 12.1856 0.0033 -0.061  4.49 1.4699 0  977.837 1027.491  0.0030
O  2455662.634554 12.1842 0.0034 -0.071  4.52 1.4679 0  987.229 1028.916  0.0030
O  2455662.650352 12.1804 0.0032 -0.084  4.71 1.4474 0  979.337 1028.314  0.0030
O  2455662.651729 12.1817 0.0034 -0.066  5.17 1.4458 0  988.437 1028.078  0.0030
O  2455662.668707 12.1826 0.0029 -0.093  6.42 1.4288 0  992.379 1028.094  0.0046
O  2455662.670096 12.1816 0.0028 -0.075  6.12 1.4276 0  994.482 1026.986  0.0048
O  2455662.686276 12.1822 0.0033 -0.089  6.03 1.4161 0  955.639 1027.294  0.0067
O  2455662.687653 12.1856 0.0033 -0.091  6.02 1.4153 0  967.367 1027.108  0.0067
O  2455662.704145 12.1858 0.0035 -0.113  7.07 1.4083 0  978.208 1026.645  0.0076
O  2455662.705523 12.1878 0.0035 -0.102  6.75 1.4079 0  982.057 1026.417  0.0079
O  2455662.721633 12.1842 0.0031 -0.093  6.22 1.4055 0  978.785 1029.481  0.0109
O  2455662.737616 12.1837 0.0028 -0.063  5.82 1.4071 1 1053.700 1014.392  0.0128
O  2455662.739005 12.1851 0.0028 -0.050  5.44 1.4074 1 1053.189 1015.073  0.0130
O  2455662.755381 12.1841 0.0029 -0.078  6.33 1.4136 1 1052.945 1014.074  0.0140
O  2455662.756759 12.1867 0.0030 -0.077  6.66 1.4143 1 1053.288 1016.415  0.0141
O  2455662.774466 12.1841 0.0028 -0.067  5.82 1.4262 1 1053.294 1016.312  0.0148
O  2455662.775843 12.1890 0.0028 -0.058  5.74 1.4274 1 1052.502 1017.989  0.0149
O  2455662.793597 12.1847 0.0028 -0.073  6.03 1.4448 1 1053.445 1016.130  0.0158
O  2455662.794974 12.1935 0.0030 -0.071  5.57 1.4464 1 1054.721 1016.583  0.0158
O  2455662.812230 12.1878 0.0028 -0.064  5.47 1.4687 1 1053.430 1016.102  0.0156
O  2455662.813608 12.1897 0.0029 -0.064  6.12 1.4707 1 1054.590 1019.899  0.0156
O  2455662.830899 12.1857 0.0029 -0.069  5.86 1.4988 1 1053.263 1017.591  0.0147
O  2455662.832264 12.1918 0.0029 -0.070  5.98 1.5012 1 1051.800 1020.268  0.0147
O  2455662.848768 12.1862 0.0029 -0.080  5.99 1.5334 1 1053.967 1017.747  0.0146
O  2455662.850134 12.1895 0.0029 -0.072  6.52 1.5363 1 1054.499 1018.121  0.0147
O  2455662.865179 12.1905 0.0029 -0.062  6.18 1.5705 1 1052.539 1018.901  0.0150
O  2455662.866545 12.1897 0.0030 -0.077  6.59 1.5738 1 1051.876 1018.672  0.0149
O  2455662.881648 12.1894 0.0031 -0.069  6.06 1.6130 1 1055.687 1017.821  0.0144
O  2455662.883014 12.1910 0.0031 -0.070  6.02 1.6168 1 1055.760 1021.631  0.0143
O  2455662.899680 12.1894 0.0029 -0.050  6.38 1.6660 1 1055.028 1019.499  0.0126
O  2455662.901069 12.1889 0.0030 -0.061  5.88 1.6703 1 1055.673 1020.324  0.0125
O  2455662.916554 12.1864 0.0028 -0.038  5.24 1.7218 1 1055.037 1020.082  0.0123
O  2455662.917931 12.1896 0.0031 -0.052  5.51 1.7267 1 1057.228 1020.534  0.0122
O  2455662.933394 12.1869 0.0030 -0.056  5.49 1.7839 1 1054.331 1018.561  0.0117
O  2455662.934771 12.1867 0.0032 -0.057  5.12 1.7893 1 1057.455 1020.886  0.0116
O  2455662.950233 12.1923 0.0030 -0.067  5.46 1.8524 1 1054.621 1021.752  0.0118
O  2455662.951610 12.1861 0.0033 -0.070  6.09 1.8583 1 1055.629 1020.479  0.0119
O  2455662.971031 12.1875 0.0033 -0.070  5.62 1.9462 1 1056.751 1020.797  0.0118
O  2455662.972408 12.1942 0.0033 -0.071  5.44 1.9528 1 1059.543 1023.511  0.0117
O  2455663.615826 12.1854 0.0040 -0.103  4.31 1.4930 0  981.293 1029.112  0.0019
O  2455663.617203 12.1831 0.0039 -0.100  4.19 1.4907 0  983.674 1029.371  0.0019
O  2455663.627747 12.1862 0.0034 -0.105  4.66 1.4738 0  984.822 1026.733  0.0015
O  2455663.629124 12.1850 0.0037 -0.100  4.36 1.4718 0  988.388 1024.622  0.0014
O  2455663.645281 12.1870 0.0035 -0.102  4.06 1.4501 0  952.779 1028.511  0.0013
O  2455663.646635 12.1795 0.0034 -0.099  4.00 1.4485 0  974.656 1027.214  0.0014
O  2455663.662525 12.1793 0.0033 -0.100  3.88 1.4318 0  984.721 1027.812  0.0025
O  2455663.663903 12.1850 0.0034 -0.095  3.68 1.4306 0  986.837 1024.295  0.0025
O  2455663.681274 12.1837 0.0031 -0.096  3.80 1.4175 0  981.036 1027.815  0.0026
O  2455663.682629 12.1843 0.0032 -0.092  3.28 1.4166 0  983.851 1026.331  0.0028
O  2455663.742116 12.1842 0.0027 -0.050  4.64 1.4092 1 1054.879 1015.599  0.0034
O  2455663.743494 12.1823 0.0027 -0.044  3.99 1.4097 1 1056.254 1018.349  0.0034
O  2455663.759963 12.1817 0.0027 -0.041  4.05 1.4178 1 1054.822 1015.323  0.0039
O  2455663.761340 12.1847 0.0027 -0.040  4.47 1.4187 1 1054.748 1016.792  0.0038
O  2455663.778041 12.1820 0.0027 -0.047  4.01 1.4317 1 1053.298 1018.236  0.0024
O  2455663.779418 12.1799 0.0027 -0.040  4.57 1.4330 1 1053.279 1019.551  0.0023
O  2455663.797114 12.1845 0.0028 -0.048  4.80 1.4522 1 1052.833 1018.255  0.0021
O  2455663.798456 12.1830 0.0028 -0.056  3.85 1.4539 1 1055.326 1020.214  0.0021
O  2455663.815759 12.1780 0.0028 -0.047  5.24 1.4782 1 1050.863 1019.495  0.0009
O  2455663.817124 12.1831 0.0028 -0.056  4.72 1.4803 1 1052.347 1020.621  0.0008
O  2455663.836487 12.1755 0.0029 -0.068  5.02 1.5142 1 1060.084 1020.060 -0.0019
O  2455663.837841 12.1739 0.0031 -0.060  5.52 1.5169 1 1057.681 1020.841 -0.0022
O  2455663.854993 12.1801 0.0030 -0.083  6.37 1.5531 1 1051.735 1020.441 -0.0008
O  2455663.856359 12.1832 0.0028 -0.052  5.74 1.5562 1 1053.314 1018.000 -0.0007
O  2455663.871485 12.1832 0.0028 -0.051  5.38 1.5933 1 1055.234 1018.034 -0.0001
O  2455663.872851 12.1837 0.0030 -0.055  4.59 1.5968 1 1057.600 1019.849 -0.0001
O  2455663.891473 12.1795 0.0027 -0.049  5.09 1.6493 1 1053.382 1020.321  0.0000
O  2455663.892850 12.1811 0.0028 -0.049  5.73 1.6535 1 1055.005 1022.202  0.0000
O  2455663.929168 12.1838 0.0033 -0.068  5.91 1.7783 1 1057.306 1018.010 -0.0017
O  2455663.966134 12.1757 0.0037 -0.188  5.74 1.9362 1 1057.569 1019.212 -0.0012
O  2455663.967488 12.1870 0.0033 -0.060  4.55 1.9426 1 1058.971 1018.376 -0.0013
O  2455664.616276 12.1803 0.0044 -0.089  3.67 1.4876 0  959.560 1023.764 -0.0036
O  2455664.617653 12.1782 0.0040 -0.085  3.64 1.4853 0  971.270 1026.955 -0.0036
O  2455664.634088 12.1759 0.0030 -0.086  5.21 1.4608 0  998.165 1029.726 -0.0034
O  2455664.650128 12.1760 0.0029 -0.090  4.30 1.4414 0  995.530 1027.744 -0.0041
O  2455664.651494 12.1796 0.0029 -0.084  4.18 1.4400 0  996.356 1028.912 -0.0042
O  2455664.667535 12.1755 0.0029 -0.083  4.01 1.4252 0 1001.018 1028.099 -0.0040
O  2455664.668901 12.1735 0.0029 -0.079  4.10 1.4241 0  998.927 1029.104 -0.0039
O  2455664.684965 12.1763 0.0030 -0.088  3.93 1.4138 0 1002.126 1027.209 -0.0026
O  2455664.686342 12.1797 0.0029 -0.080  3.84 1.4131 0 1000.948 1028.242 -0.0027
O  2455664.702429 12.1810 0.0029 -0.083  3.64 1.4073 0 1001.266 1029.157 -0.0031
O  2455664.703795 12.1802 0.0029 -0.080  3.52 1.4069 0  999.744 1028.989 -0.0031
O  2455664.720368 12.1820 0.0030 -0.036  3.86 1.4055 1 1065.569 1018.677 -0.0029
O  2455664.736316 12.1762 0.0030 -0.060  3.39 1.4082 1 1059.753 1017.368 -0.0035
O  2455664.737694 12.1776 0.0030 -0.051  3.29 1.4086 1 1058.359 1018.854 -0.0036
O  2455664.752137 12.1796 0.0029 -0.038  4.06 1.4149 1 1058.042 1015.154 -0.0029
O  2455664.753503 12.1807 0.0029 -0.037  4.42 1.4156 1 1055.765 1018.455 -0.0029
O  2455664.769347 12.1804 0.0029 -0.039  3.87 1.4266 1 1059.410 1013.393 -0.0028
O  2455664.770713 12.1798 0.0029 -0.036  3.94 1.4277 1 1056.811 1018.465 -0.0028
O  2455664.785978 12.1821 0.0030 -0.043  3.50 1.4425 1 1059.206 1018.449 -0.0029
O  2455664.787356 12.1767 0.0029 -0.036  4.15 1.4440 1 1055.971 1019.508 -0.0029
O  2455664.801406 12.1782 0.0029 -0.045  4.36 1.4614 1 1055.339 1016.790 -0.0023
O  2455664.802795 12.1863 0.0029 -0.032  3.44 1.4633 1 1054.852 1019.298 -0.0023
O  2455664.816764 12.1802 0.0029 -0.037  3.26 1.4842 1 1054.743 1017.798 -0.0026
O  2455664.818141 12.1714 0.0029 -0.034  3.49 1.4865 1 1053.678 1019.590 -0.0026
O  2455664.833071 12.1725 0.0028 -0.036  3.46 1.5130 1 1053.130 1018.021 -0.0029
O  2455664.834425 12.1791 0.0028 -0.034  3.57 1.5156 1 1054.444 1021.016 -0.0029
O  2455664.850917 12.1776 0.0029 -0.043  4.69 1.5501 1 1054.244 1018.648 -0.0024
O  2455664.852306 12.1752 0.0028 -0.028  3.72 1.5533 1 1053.233 1020.364 -0.0023
O  2455664.869400 12.1747 0.0028 -0.039  3.93 1.5951 1 1053.880 1020.218 -0.0016
O  2455664.870754 12.1757 0.0030 -0.140  3.97 1.5986 1 1054.433 1019.439 -0.0015
O  2455664.887640 12.1778 0.0028 -0.034  3.21 1.6461 1 1054.100 1018.959 -0.0009
O  2455664.889017 12.1854 0.0030 -0.031  3.65 1.6503 1 1056.216 1021.489 -0.0009
O  2455664.905764 12.1800 0.0031 -0.206  3.60 1.7038 1 1054.223 1020.355 -0.0003
O  2455664.907142 12.1762 0.0043 -0.510  3.63 1.7085 1 1056.183 1021.130 -0.0002
O  2455664.925335 12.1813 0.0028 -0.060  3.65 1.7743 1 1052.964 1017.173 -0.0002
O  2455664.926712 12.1855 0.0028 -0.096  4.39 1.7795 1 1054.057 1018.848 -0.0003
O  2455664.945033 12.1849 0.0027 -0.038  3.87 1.8540 1 1053.551 1018.005 -0.0004
O  2455664.946411 12.1855 0.0029 -0.036  3.69 1.8599 1 1056.700 1020.101 -0.0004
O  2455664.965380 12.1858 0.0030 -0.043  4.49 1.9458 1 1056.429 1020.221 -0.0002
O  2455664.966757 12.1813 0.0030 -0.043  4.36 1.9524 1 1058.475 1021.028 -0.0001
O  2455665.616841 12.1860 0.0050 -0.122  3.82 1.4821 0  984.636 1028.892 -0.0030
O  2455665.618218 12.1792 0.0046 -0.118  4.42 1.4800 0  987.241 1026.827 -0.0030
O  2455665.634722 12.1806 0.0041 -0.116  5.53 1.4563 0  983.468 1029.389 -0.0022
O  2455665.636076 12.1750 0.0042 -0.111  4.12 1.4546 0  990.254 1026.419 -0.0022
O  2455665.652488 12.1838 0.0042 -0.113  4.75 1.4361 0  986.941 1027.812 -0.0019
O  2455665.653865 12.1777 0.0044 -0.108  4.25 1.4347 0  991.336 1026.079 -0.0019
O  2455665.670091 12.1856 0.0043 -0.116  4.19 1.4212 0  988.171 1027.077 -0.0027
O  2455665.671457 12.1806 0.0031 -0.112  4.17 1.4202 0  991.908 1025.557 -0.0028
O  2455665.687949 12.1862 0.0040 -0.125  3.99 1.4111 0  988.142 1030.370 -0.0033
O  2455665.689326 12.1812 0.0030 -0.115  3.92 1.4105 0  992.687 1027.540 -0.0033
O  2455665.706223 12.1834 0.0041 -0.114  4.47 1.4060 0  986.962 1026.250 -0.0026
O  2455665.707589 12.1745 0.0041 -0.113  4.04 1.4059 0  990.946 1026.894 -0.0025
O  2455665.723017 12.1857 0.0032 -0.067  4.18 1.4060 1 1056.071 1016.750 -0.0014
O  2455665.724394 12.1855 0.0030 -0.062  3.89 1.4062 1 1054.783 1016.140 -0.0012
O  2455665.740539 12.1843 0.0030 -0.057  4.08 1.4107 1 1055.418 1016.716  0.0002
O  2455665.741905 12.1805 0.0029 -0.056  3.73 1.4112 1 1054.604 1017.430  0.0003
O  2455665.756510 12.1830 0.0031 -0.062  3.62 1.4192 1 1054.506 1018.790  0.0017
O  2455665.757876 12.1868 0.0029 -0.050  3.74 1.4201 1 1055.229 1019.803  0.0018
O  2455665.773790 12.1902 0.0029 -0.059  3.88 1.4329 1 1054.954 1017.035  0.0032
O  2455665.775167 12.1881 0.0029 -0.054  3.86 1.4343 1 1055.039 1020.022  0.0033
O  2455665.789125 12.0963 0.0029 -0.066  4.56 1.4493 1 1053.559 1016.424  0.0054
O  2455665.790490 12.1871 0.0029 -0.065  5.50 1.4509 1 1054.270 1017.781  0.0056
O  2455665.803985 12.1856 0.0031 -0.174  5.46 1.4689 1 1054.700 1017.935  0.0074
O  2455665.805351 12.1881 0.0031 -0.123  5.81 1.4709 1 1053.475 1018.277  0.0073
O  2455665.818764 12.1756 0.0031 -0.159  5.78 1.4921 1 1054.733 1020.397  0.0072
O  2455665.820130 12.1756 0.0034 -0.202  5.92 1.4945 1 1053.440 1020.208  0.0071
O  2455665.835326 12.1836 0.0035 -0.184  6.45 1.5229 1 1052.016 1013.846  0.0044
O  2455665.836692 12.1850 0.0032 -0.108  5.38 1.5256 1 1053.509 1016.174  0.0041
O  2455665.852281 12.1814 0.0031 -0.080  5.07 1.5596 1 1052.991 1019.937  0.0014
O  2455665.853658 12.1892 0.0032 -0.126  4.72 1.5629 1 1053.627 1018.838  0.0012
O  2455665.869167 12.1791 0.0032 -0.102  5.08 1.6018 1 1053.482 1019.621 -0.0002
O  2455665.870533 12.1916 0.0031 -0.069  5.18 1.6054 1 1054.620 1020.517 -0.0003
O  2455665.887731 12.1821 0.0032 -0.099  6.62 1.6548 1 1053.470 1019.886 -0.0011
O  2455665.889085 12.1708 0.0035 -0.082  6.49 1.6589 1 1055.600 1020.220 -0.0012
O  2455665.905624 12.1757 0.0034 -0.176  6.16 1.7128 1 1055.206 1017.057 -0.0019
O  2455665.906989 12.1674 0.0036 -0.148  5.41 1.7175 1 1058.328 1020.503 -0.0019
O  2455665.922706 12.1688 0.0035 -0.266  6.38 1.7748 1 1054.736 1020.961 -0.0012
O  2455665.924072 12.1809 0.0031 -0.092  5.98 1.7801 1 1053.271 1018.992 -0.0010
O  2455665.942011 12.1857 0.0030 -0.071  5.39 1.8529 1 1054.705 1019.706  0.0020
O  2455665.943376 12.1830 0.0031 -0.141  6.59 1.8588 1 1053.940 1020.222  0.0020
O  2455665.963260 12.1937 0.0031 -0.112  4.82 1.9489 1 1055.288 1019.526  0.0022
O  2455665.964637 12.1858 0.0035 -0.095  5.29 1.9555 1 1056.397 1020.176  0.0021
O  2455666.617349 12.1862 0.0056 -0.116  3.85 1.4770 0  986.939 1026.853  0.0025
O  2455666.618726 12.1804 0.0054 -0.107  3.51 1.4749 0  989.339 1026.248  0.0025
O  2455666.628841 12.1875 0.0046 -0.103  3.32 1.4604 0  988.424 1026.776  0.0029
O  2455666.630207 12.1851 0.0049 -0.098  3.13 1.4586 0  990.177 1025.895  0.0029
O  2455666.647162 12.1892 0.0049 -0.104  4.34 1.4387 0  991.228 1028.352  0.0029
O  2455666.648539 12.1847 0.0033 -0.117  4.12 1.4373 0  992.368 1027.358  0.0029
O  2455666.665471 12.1865 0.0034 -0.132  4.08 1.4225 0  992.103 1028.344  0.0018
O  2455666.666860 12.1842 0.0032 -0.119  3.87 1.4215 0  993.865 1026.126  0.0016
O  2455666.683896 12.1823 0.0033 -0.107  3.79 1.4117 0  992.476 1029.515  0.0012
O  2455666.685262 12.1830 0.0031 -0.111  4.51 1.4111 0  992.558 1026.592  0.0014
O  2455666.702368 12.1886 0.0031 -0.094  3.86 1.4062 0  991.978 1025.577  0.0035
O  2455666.703733 12.1873 0.0031 -0.089  3.47 1.4060 0  993.652 1027.565  0.0034
O  2455666.719612 12.1820 0.0032 -0.045  3.24 1.4059 1 1053.708 1016.106  0.0016
O  2455666.720966 12.1847 0.0031 -0.043  3.16 1.4061 1 1054.037 1017.541  0.0015
O  2455666.737204 12.1825 0.0031 -0.042  3.23 1.4104 1 1055.410 1017.424  0.0015
O  2455666.738581 12.1879 0.0032 -0.033  3.14 1.4110 1 1056.009 1016.727  0.0015
O  2455666.752921 12.1790 0.0032 -0.052  3.30 1.4186 1 1053.693 1016.483  0.0030
O  2455666.754298 12.1812 0.0031 -0.036  3.13 1.4195 1 1053.470 1017.603  0.0031
O  2455666.766022 12.1812 0.0030 -0.029  3.13 1.4285 1 1051.640 1017.214  0.0033
O  2455666.767399 12.1857 0.0030 -0.028  3.47 1.4297 1 1053.408 1017.305  0.0032
O  2455666.779135 12.1854 0.0031 -0.034  3.80 1.4411 1 1053.454 1019.400  0.0023
O  2455666.780500 12.1804 0.0030 -0.027  3.97 1.4426 1 1053.723 1018.869  0.0022
O  2455666.794308 12.1881 0.0030 -0.033  3.76 1.4593 1 1052.929 1017.338  0.0033
O  2455666.795673 12.1837 0.0030 -0.036  3.89 1.4611 1 1054.730 1019.970  0.0034
O  2455666.807073 12.1841 0.0030 -0.036  3.86 1.4777 1 1053.475 1018.562  0.0035
O  2455666.808439 12.1865 0.0029 -0.036  4.24 1.4798 1 1053.531 1018.999  0.0034
O  2455666.820626 12.1845 0.0030 -0.037  4.38 1.5003 1 1054.605 1021.189  0.0030
O  2455666.821991 12.1862 0.0030 -0.036  4.24 1.5027 1 1054.483 1020.902  0.0029
O  2455666.835938 12.1850 0.0032 -0.034  3.94 1.5298 1 1054.885 1021.351  0.0018
O  2455666.837303 12.1840 0.0031 -0.034  4.19 1.5326 1 1055.332 1020.968  0.0017
O  2455666.851296 12.1772 0.0031 -0.039  4.16 1.5638 1 1054.880 1018.859  0.0023
O  2455666.852673 12.1823 0.0033 -0.035  4.04 1.5671 1 1056.095 1020.882  0.0024
O  2455666.875947 12.1829 0.0031 -0.040  3.53 1.6282 1 1054.170 1019.386  0.0028
O  2455666.877313 12.1797 0.0032 -0.043  4.09 1.6321 1 1054.902 1018.592  0.0028
O  2455666.893122 12.1798 0.0032 -0.038  4.12 1.6804 1 1055.187 1018.532  0.0025
O  2455666.894500 12.1873 0.0035 -0.042  4.86 1.6849 1 1058.024 1019.984  0.0025
O  2455666.915471 12.1860 0.0031 -0.042  3.42 1.7580 1 1054.197 1017.448  0.0020
O  2455666.916848 12.1761 0.0031 -0.043  3.11 1.7632 1 1054.566 1018.931  0.0020
O  2455666.935030 12.1815 0.0031 -0.048  3.59 1.8352 1 1054.867 1018.488  0.0033
O  2455666.936396 12.1774 0.0031 -0.045  3.56 1.8409 1 1055.227 1019.045  0.0034
O  2455666.956730 12.1843 0.0030 -0.056  3.56 1.9312 1 1054.239 1019.610  0.0061
O  2455666.958096 12.1943 0.0034 -0.053  3.61 1.9376 1 1055.609 1020.177  0.0063
O  2455667.617902 12.1892 0.0052 -0.128  3.42 1.4720 0  958.162 1023.308  0.0045
O  2455667.619256 12.1886 0.0048 -0.127  3.13 1.4700 0  970.493 1025.686  0.0045
O  2455667.634024 12.1913 0.0043 -0.133  3.56 1.4503 0  984.375 1028.153  0.0055
O  2455667.635390 12.1952 0.0047 -0.130  3.41 1.4486 0  987.510 1029.161  0.0056
O  2455667.650864 12.1889 0.0044 -0.131  3.47 1.4323 0  985.753 1027.912  0.0053
O  2455667.652229 12.1899 0.0045 -0.133  3.45 1.4311 0  988.938 1027.309  0.0052
O  2455667.667715 12.1926 0.0048 -0.134  3.28 1.4190 0  988.859 1029.843  0.0048
O  2455667.669092 12.1935 0.0049 -0.132  3.77 1.4181 0  991.445 1028.268  0.0048
O  2455667.686082 12.1874 0.0049 -0.132  3.20 1.4097 0  990.705 1026.812  0.0049
O  2455667.687447 12.1896 0.0050 -0.131  3.11 1.4092 0  990.171 1025.254  0.0049
O  2455667.702643 12.1864 0.0034 -0.136  3.23 1.4058 0  991.945 1028.631  0.0051
O  2455667.703986 12.1894 0.0034 -0.131  3.73 1.4057 0  993.745 1028.888  0.0052
O  2455667.716185 12.1777 0.0032 -0.095  3.54 1.4059 1 1052.656 1015.994  0.0059
O  2455667.717562 12.1844 0.0033 -0.091  3.54 1.4060 1 1052.683 1019.288  0.0059
O  2455667.730408 12.1751 0.0032 -0.089  3.29 1.4090 1 1053.784 1016.561  0.0070
O  2455667.731774 12.1734 0.0032 -0.085  3.46 1.4095 1 1053.915 1015.628  0.0071
O  2455667.744736 12.1844 0.0036 -0.088  3.16 1.4154 1 1055.620 1017.035  0.0073
O  2455667.746125 12.1805 0.0033 -0.079  3.33 1.4162 1 1055.624 1017.635  0.0071
O  2455667.756171 12.1780 0.0034 -0.086  3.40 1.4228 1 1053.188 1016.475  0.0061
O  2455667.757548 12.1868 0.0034 -0.080  3.23 1.4239 1 1053.066 1019.787  0.0060
O  2455667.768578 12.1750 0.0033 -0.084  3.08 1.4333 1 1053.242 1017.729  0.0063
O  2455667.769943 12.1819 0.0033 -0.082  3.19 1.4346 1 1053.585 1019.197  0.0064
O  2455667.780961 12.1818 0.0032 -0.084  3.63 1.4462 1 1052.352 1018.124  0.0072
O  2455667.782339 12.1869 0.0034 -0.078  3.22 1.4478 1 1053.422 1020.437  0.0072
O  2455667.794607 12.1845 0.0034 -0.082  3.27 1.4635 1 1052.975 1018.318  0.0070
O  2455667.795984 12.1819 0.0033 -0.082  3.32 1.4654 1 1053.103 1018.929  0.0070
O  2455667.808240 12.1761 0.0034 -0.083  3.91 1.4839 1 1054.600 1017.783  0.0075
O  2455667.809618 12.1808 0.0033 -0.079  3.51 1.4862 1 1054.212 1021.310  0.0076
O  2455667.823251 12.1797 0.0034 -0.081  3.27 1.5102 1 1054.559 1019.232  0.0084
O  2455667.824617 12.1868 0.0034 -0.075  3.55 1.5128 1 1055.094 1021.466  0.0084
O  2455667.838274 12.1787 0.0033 -0.079  3.34 1.5406 1 1054.747 1018.804  0.0085
O  2455667.839639 12.1797 0.0034 -0.076  3.42 1.5436 1 1055.240 1017.704  0.0085
O  2455667.854349 12.1877 0.0034 -0.082  4.08 1.5780 1 1054.965 1020.335  0.0080
O  2455667.855703 12.1842 0.0036 -0.071  4.13 1.5814 1 1056.019 1021.158  0.0080
O  2455667.868631 12.1886 0.0037 -0.080  3.15 1.6154 1 1055.576 1019.979  0.0082
O  2455667.869996 12.1838 0.0036 -0.075  3.14 1.6192 1 1055.713 1020.567  0.0082
O  2455667.884521 12.1910 0.0034 -0.071  3.21 1.6620 1 1053.782 1016.953  0.0087
O  2455667.885887 12.1943 0.0036 -0.066  3.25 1.6663 1 1056.687 1019.204  0.0087
O  2455667.900400 12.1908 0.0034 -0.072  3.23 1.7140 1 1055.190 1018.724  0.0090
O  2455667.901777 12.1846 0.0034 -0.068  3.13 1.7188 1 1054.888 1019.197  0.0087
O  2455667.915041 12.1962 0.0035 -0.075  4.02 1.7669 1 1055.073 1020.248  0.0061
O  2455667.916418 12.1925 0.0033 -0.071  3.49 1.7721 1 1054.348 1020.128  0.0059
O  2455667.931556 12.1901 0.0038 -0.074  2.93 1.8323 1 1055.582 1017.855  0.0062
O  2455667.932922 12.1866 0.0038 -0.074  3.10 1.8380 1 1057.768 1019.190  0.0064
O  2455667.950525 12.1913 0.0035 -0.081  3.20 1.9154 1 1052.705 1019.345  0.0067
O  2455667.951891 12.1908 0.0034 -0.081  3.49 1.9217 1 1055.333 1021.341  0.0066
O  2455668.618375 12.1783 0.0055 -0.132  5.07 1.4672 0  977.054 1027.629  0.0012
O  2455668.619740 12.1808 0.0052 -0.119  4.67 1.4653 0  979.228 1027.259  0.0012
O  2455668.626222 12.1957 0.0047 -0.116  4.40 1.4566 0  969.849 1028.159 -0.0001
O  2455668.627587 12.1876 0.0047 -0.124  4.80 1.4548 0  974.661 1030.160 -0.0003
O  2455668.636800 12.1784 0.0047 -0.126  4.81 1.4438 0  968.189 1028.324 -0.0022
O  2455668.638154 12.1877 0.0047 -0.111  4.68 1.4424 0  971.253 1028.141 -0.0025
O  2455668.652077 12.1860 0.0044 -0.119  4.69 1.4288 0  977.021 1027.902 -0.0028
O  2455668.653454 12.1829 0.0043 -0.113  5.42 1.4276 0  979.042 1026.244 -0.0028
O  2455668.667817 12.1794 0.0046 -0.113  4.32 1.4172 0  982.931 1027.855 -0.0032
O  2455668.669194 12.1852 0.0047 -0.109  4.76 1.4164 0  986.828 1027.038 -0.0033
O  2455668.683163 12.1881 0.0046 -0.111  4.42 1.4097 0  987.563 1029.866 -0.0034
O  2455668.684517 12.1786 0.0050 -0.106  4.33 1.4093 0  989.333 1026.995 -0.0032
O  2455668.699412 12.1788 0.0051 -0.108  4.12 1.4059 0  988.441 1029.196 -0.0007
O  2455668.700778 12.1783 0.0051 -0.104  3.47 1.4057 0  991.058 1028.223 -0.0007
O  2455668.713706 12.1754 0.0031 -0.060  3.51 1.4059 1 1052.695 1016.427 -0.0029
O  2455668.715060 12.1764 0.0032 -0.060  3.75 1.4061 1 1054.647 1016.465 -0.0032
O  2455668.728508 12.1855 0.0034 -0.058  3.32 1.4093 1 1056.665 1016.990 -0.0039
O  2455668.729886 12.1805 0.0033 -0.065  3.69 1.4098 1 1056.632 1019.608 -0.0039
O  2455668.741100 12.1785 0.0030 -0.057  3.91 1.4149 1 1054.681 1015.427 -0.0038
O  2455668.742466 12.1743 0.0031 -0.053  3.69 1.4157 1 1054.581 1016.821 -0.0038
O  2455668.755336 12.1809 0.0031 -0.061  4.41 1.4243 1 1052.309 1016.742 -0.0045
O  2455668.756701 12.1783 0.0031 -0.054  4.47 1.4254 1 1052.704 1016.768 -0.0046
O  2455668.768830 12.1767 0.0032 -0.078  4.84 1.4362 1 1052.928 1017.219 -0.0052
O  2455668.770196 12.1768 0.0032 -0.061  4.73 1.4376 1 1053.163 1019.233 -0.0053
O  2455668.782337 12.1732 0.0034 -0.072  4.56 1.4512 1 1054.666 1016.940 -0.0057
O  2455668.783702 12.1788 0.0033 -0.063  4.72 1.4528 1 1055.205 1018.693 -0.0056
O  2455668.795288 12.1740 0.0033 -0.077  4.44 1.4684 1 1055.287 1017.984 -0.0050
O  2455668.796642 12.1817 0.0036 -0.069  4.38 1.4703 1 1055.646 1019.613 -0.0049
O  2455668.808042 12.1758 0.0033 -0.072  4.34 1.4881 1 1054.885 1021.007 -0.0062
O  2455668.809407 12.1768 0.0032 -0.063  4.39 1.4904 1 1054.512 1019.626 -0.0064
O  2455668.819117 12.1801 0.0033 -0.062  3.84 1.5077 1 1055.284 1016.964 -0.0082
O  2455668.820495 12.1762 0.0036 -0.066  4.86 1.5103 1 1055.836 1019.533 -0.0083
O  2455668.833457 12.1745 0.0035 -0.059  4.03 1.5363 1 1055.123 1018.150 -0.0077
O  2455668.834823 12.1805 0.0037 -0.066  3.92 1.5392 1 1055.732 1020.465 -0.0077
O  2455668.847148 12.1741 0.0033 -0.051  3.55 1.5672 1 1054.937 1018.662 -0.0077
O  2455668.848514 12.1744 0.0032 -0.043  4.02 1.5705 1 1055.427 1020.917 -0.0078
O  2455668.860840 12.1734 0.0033 -0.049  3.70 1.6018 1 1054.978 1020.213 -0.0083
O  2455668.862206 12.1661 0.0036 -0.039  3.70 1.6055 1 1055.668 1022.661 -0.0083
O  2455668.874531 12.1705 0.0032 -0.052  4.02 1.6402 1 1055.132 1018.704 -0.0084
O  2455668.875897 12.1758 0.0037 -0.053  4.70 1.6443 1 1055.881 1018.938 -0.0084
O  2455668.890757 12.1710 0.0034 -0.070  5.51 1.6909 1 1055.106 1016.186 -0.0079
O  2455668.892123 12.1788 0.0034 -0.045  4.72 1.6954 1 1055.202 1018.046 -0.0078
O  2455668.906104 12.1814 0.0040 -0.055  4.28 1.7440 1 1055.707 1021.014 -0.0074
O  2455668.907470 12.1727 0.0038 -0.041  4.41 1.7490 1 1057.168 1020.822 -0.0075
O  2455668.922793 12.1703 0.0034 -0.047  3.72 1.8079 1 1052.448 1017.951 -0.0071
O  2455668.924170 12.1737 0.0039 -0.040  3.68 1.8134 1 1056.253 1021.061 -0.0069
O  2455668.940929 12.1673 0.0042 -0.043  4.16 1.8845 1 1056.194 1019.004 -0.0042
O  2455668.942294 12.1763 0.0042 -0.042  4.39 1.8906 1 1058.197 1021.024 -0.0043
O  2455668.955071 12.1744 0.0035 -0.037  3.37 1.9497 1 1054.833 1017.958 -0.0055
O  2455668.956449 12.1782 0.0042 -0.040  3.87 1.9563 1 1057.329 1020.740 -0.0056
O  2455669.618836 12.1793 0.0041 -0.125  3.50 1.4627 0  981.573 1029.718 -0.0038
O  2455669.620213 12.1770 0.0044 -0.125  3.63 1.4608 0  984.115 1029.089 -0.0038
O  2455669.626787 12.1843 0.0038 -0.125  5.08 1.4523 0  984.583 1031.469 -0.0045
O  2455669.628152 12.1723 0.0036 -0.120  4.17 1.4507 0  987.521 1030.209 -0.0046
O  2455669.637041 12.1728 0.0036 -0.120  4.78 1.4406 0  977.386 1024.608 -0.0055
O  2455669.638407 12.1772 0.0036 -0.120  5.28 1.4391 0  979.220 1025.823 -0.0056
O  2455669.652688 12.1725 0.0038 -0.118  4.62 1.4259 0  985.488 1030.460 -0.0085
O  2455669.654054 12.1743 0.0040 -0.111  4.48 1.4248 0  988.913 1026.787 -0.0088
O  2455669.672930 12.1702 0.0038 -0.111  4.66 1.4129 0  989.548 1026.069 -0.0096
O  2455669.674296 12.1746 0.0034 -0.111  4.17 1.4122 0  992.867 1029.483 -0.0095
O  2455669.689492 12.1681 0.0034 -0.121  5.34 1.4070 0  992.095 1028.353 -0.0092
O  2455669.690858 12.1752 0.0033 -0.099  4.05 1.4068 0  994.668 1027.232 -0.0092
O  2455669.704584 12.1694 0.0040 -0.059  5.09 1.4055 1 1054.763 1015.870 -0.0097
O  2455669.705950 12.1742 0.0041 -0.061  4.81 1.4055 1 1055.228 1016.931 -0.0098
O  2455669.720717 12.1683 0.0039 -0.060  4.41 1.4078 1 1054.069 1018.477 -0.0114
O  2455669.722083 12.1681 0.0039 -0.056  4.40 1.4081 1 1053.723 1017.887 -0.0113
O  2455669.738066 12.1700 0.0040 -0.081  4.66 1.4148 1 1055.150 1017.983 -0.0107
O  2455669.739443 12.1705 0.0040 -0.067  4.51 1.4155 1 1054.474 1019.222 -0.0107
O  2455669.749466 12.1648 0.0039 -0.073  4.64 1.4220 1 1051.545 1019.492 -0.0101
O  2455669.750843 12.1701 0.0040 -0.058  4.68 1.4230 1 1051.133 1018.030 -0.0100
O  2455669.764755 12.1632 0.0042 -0.102  4.39 1.4349 1 1054.168 1016.721 -0.0088
O  2455669.766109 12.1684 0.0044 -0.084  4.41 1.4363 1 1053.566 1019.098 -0.0085
O  2455669.780228 12.1711 0.0042 -0.103  4.83 1.4520 1 1062.857 1016.235 -0.0063
O  2455669.781594 12.1654 0.0039 -0.108  4.73 1.4537 1 1059.679 1016.604 -0.0066
O  2455669.797288 12.1175 0.0041 -0.086  5.38 1.4754 1 1046.506 1014.381 -0.0092
O  2455669.811743 12.1606 0.0043 -0.098  5.43 1.4993 1 1052.342 1015.895 -0.0085
O  2455669.813120 12.1617 0.0045 -0.099  5.68 1.5018 1 1053.470 1017.651 -0.0084
O  2455669.827576 12.1703 0.0042 -0.069  4.84 1.5297 1 1051.833 1019.276 -0.0079
O  2455669.828930 12.1690 0.0043 -0.062  4.44 1.5326 1 1053.552 1020.733 -0.0080
O  2455669.841452 12.1688 0.0044 -0.087  5.27 1.5603 1 1051.879 1017.912 -0.0083
O  2455669.842818 12.1769 0.0043 -0.046  5.13 1.5635 1 1055.084 1019.865 -0.0082
O  2455669.855665 12.1770 0.0044 -0.074  5.84 1.5955 1 1050.928 1020.570 -0.0076
O  2455669.857030 12.1707 0.0043 -0.047  6.50 1.5991 1 1054.329 1021.494 -0.0076
O  2455669.871011 12.1629 0.0043 -0.085  5.34 1.6381 1 1056.581 1019.050 -0.0072
O  2455669.887908 12.1690 0.0048 -0.115  5.69 1.6906 1 1054.963 1020.369 -0.0064
O  2455669.923393 12.1640 0.0042 -0.079  5.64 1.8216 1 1055.981 1018.945 -0.0052
O  2455669.940487 12.1746 0.0046 -0.123  5.96 1.8950 1 1055.656 1021.719 -0.0055
O  2455669.960405 12.1760 0.0044 -0.063  5.57 1.9891 1 1060.028 1021.894 -0.0038
O  2455670.680798 12.1819 0.0043 -0.247  5.08 1.4086 0  988.922 1026.433 -0.0179
O  2455670.682164 12.1752 0.0038 -0.295  4.89 1.4082 0  994.997 1026.460 -0.0178
O  2455670.713910 12.1744 0.0041 -0.123  4.91 1.4068 1 1052.848 1019.191 -0.0145
O  2455670.715276 12.1753 0.0048 -0.128  3.61 1.4071 1 1054.763 1016.000 -0.0142
O  2455670.728585 12.1580 0.0062 -0.292  4.11 1.4115 1 1055.181 1015.901 -0.0131
O  2455670.729951 12.1617 0.0055 -0.233  4.34 1.4121 1 1054.839 1017.728 -0.0131
O  2455670.744649 12.1701 0.0049 -0.098  5.85 1.4205 1 1056.905 1015.896 -0.0120
O  2455670.746015 12.1782 0.0046 -0.073  5.36 1.4215 1 1056.544 1018.228 -0.0118
O  2455670.759406 12.1768 0.0052 -0.083  5.69 1.4325 1 1055.906 1015.519 -0.0097
O  2455670.760771 12.1697 0.0055 -0.078  6.26 1.4338 1 1054.883 1016.763 -0.0096
O  2455670.774150 12.1709 0.0052 -0.066  4.59 1.4480 1 1051.374 1019.000 -0.0095
O  2455670.775516 12.1697 0.0055 -0.062  4.35 1.4496 1 1054.396 1017.425 -0.0095
O  2455670.790724 12.1733 0.0054 -0.083  3.99 1.4698 1 1046.926 1020.886 -0.0093
O  2455670.803478 12.1751 0.0050 -0.062  4.61 1.4898 1 1054.140 1018.013 -0.0092
O  2455670.804843 12.1724 0.0052 -0.066  4.04 1.4921 1 1054.746 1021.038 -0.0091
O  2455670.816741 12.1753 0.0056 -0.120  3.90 1.5137 1 1054.688 1017.858 -0.0087
O  2455670.818095 12.1698 0.0055 -0.119  3.67 1.5163 1 1055.180 1020.644 -0.0087
O  2455670.832226 12.1751 0.0053 -0.064  3.52 1.5457 1 1054.478 1018.076 -0.0080
O  2455670.833592 12.1750 0.0053 -0.057  4.68 1.5487 1 1054.360 1019.041 -0.0079
O  2455670.845941 12.1809 0.0055 -0.052  4.03 1.5778 1 1055.006 1018.705 -0.0079
O  2455670.847307 12.1764 0.0053 -0.051  4.53 1.5812 1 1054.191 1018.839 -0.0080
O  2455670.859702 12.1812 0.0055 -0.054  4.85 1.6138 1 1053.363 1018.872 -0.0086
O  2455670.861056 12.1732 0.0055 -0.050  4.32 1.6176 1 1055.137 1020.201 -0.0086
O  2455670.873463 12.1785 0.0055 -0.059  4.20 1.6537 1 1053.077 1019.771 -0.0083
O  2455670.874828 12.1694 0.0054 -0.055  4.26 1.6579 1 1054.561 1020.059 -0.0083
O  2455670.889747 12.1725 0.0053 -0.059  4.26 1.7061 1 1054.031 1019.478 -0.0071
O  2455670.891101 12.1726 0.0056 -0.057  5.52 1.7107 1 1055.709 1021.338 -0.0069
O  2455670.904862 12.1680 0.0053 -0.067  4.29 1.7599 1 1054.656 1018.687 -0.0060
O  2455670.906227 12.1683 0.0056 -0.057  4.00 1.7650 1 1056.534 1020.198 -0.0060
O  2455670.919896 12.1679 0.0056 -0.066  4.49 1.8186 1 1055.632 1018.285 -0.0062
O  2455670.921261 12.1728 0.0057 -0.068  4.68 1.8242 1 1055.973 1019.602 -0.0064
O  2455670.936214 12.1758 0.0056 -0.067  5.19 1.8883 1 1055.117 1018.668 -0.0082
O  2455670.937580 12.1739 0.0057 -0.067  4.87 1.8944 1 1055.179 1019.417 -0.0084
O  2455670.951734 12.1672 0.0056 -0.071  5.59 1.9603 1 1056.634 1019.518 -0.0090
O  2455670.953088 12.1706 0.0056 -0.073  5.53 1.9668 1 1058.983 1022.579 -0.0090
O  2455671.619897 12.1757 0.0035 -0.136  3.21 1.4540 0  962.911 1023.940 -0.0086
O  2455671.621262 12.1792 0.0033 -0.137  4.09 1.4523 0  975.098 1025.535 -0.0084
O  2455671.642534 12.1849 0.0028 -0.139  3.52 1.4298 0  995.393 1028.821 -0.0055
O  2455671.643900 12.1852 0.0028 -0.136  3.50 1.4286 0  995.869 1028.565 -0.0055
O  2455671.652765 12.1803 0.0027 -0.133  3.80 1.4216 0  993.588 1029.265 -0.0052
O  2455671.654143 12.1800 0.0027 -0.131  3.94 1.4207 0  995.128 1029.901 -0.0052
O  2455671.668378 12.1792 0.0027 -0.128  3.46 1.4124 0  992.903 1027.843 -0.0059
O  2455671.669744 12.1846 0.0027 -0.125  3.40 1.4118 0  994.338 1026.891 -0.0061
O  2455671.684951 12.1763 0.0032 -0.131  4.08 1.4068 0  991.348 1028.942 -0.0075
O  2455671.686317 12.1716 0.0027 -0.126  4.03 1.4066 0  992.267 1026.760 -0.0076
O  2455671.701432 12.1745 0.0037 -0.083  3.25 1.4056 1 1058.043 1014.934 -0.0083
O  2455671.702798 12.1675 0.0030 -0.078  3.26 1.4057 1 1055.978 1014.884 -0.0083
O  2455671.716385 12.1733 0.0030 -0.083  3.50 1.4081 1 1055.065 1015.865 -0.0082
O  2455671.717739 12.1761 0.0031 -0.076  3.59 1.4085 1 1054.500 1017.816 -0.0082
O  2455671.731280 12.1765 0.0041 -0.084  3.84 1.4141 1 1056.630 1015.081 -0.0081
O  2455671.732646 12.1752 0.0047 -0.077  3.71 1.4148 1 1055.591 1017.821 -0.0081
O  2455671.745944 12.1802 0.0051 -0.082  3.59 1.4235 1 1055.546 1015.568 -0.0083
O  2455671.747309 12.1712 0.0052 -0.087  4.04 1.4245 1 1053.096 1015.546 -0.0084
O  2455671.760758 12.1759 0.0055 -0.089  3.67 1.4365 1 1055.667 1017.042 -0.0089
O  2455671.762123 12.1790 0.0057 -0.088  4.52 1.4379 1 1052.852 1017.533 -0.0089
O  2455671.775884 12.1771 0.0057 -0.090  3.85 1.4535 1 1055.229 1018.312 -0.0095
O  2455671.777250 12.1822 0.0059 -0.086  5.09 1.4552 1 1055.242 1019.203 -0.0096
O  2455671.790236 12.1714 0.0057 -0.086  4.39 1.4732 1 1054.619 1019.852 -0.0101
O  2455671.791601 12.1754 0.0059 -0.075  3.81 1.4752 1 1055.026 1020.799 -0.0102
O  2455671.806925 12.1716 0.0060 -0.087  3.46 1.5006 1 1055.539 1019.662 -0.0106
O  2455671.808290 12.1760 0.0060 -0.073  5.47 1.5031 1 1054.873 1020.512 -0.0106
O  2455671.822526 12.1784 0.0062 -0.082  3.82 1.5308 1 1056.784 1019.146 -0.0108
O  2455671.823891 12.1780 0.0060 -0.076  4.16 1.5337 1 1055.766 1019.430 -0.0107
O  2455671.836379 12.1716 0.0062 -0.074  4.51 1.5615 1 1056.959 1018.769 -0.0106
O  2455671.837733 12.1793 0.0061 -0.068  4.07 1.5646 1 1056.049 1018.358 -0.0106
O  2455671.850233 12.1751 0.0059 -0.073  4.66 1.5958 1 1056.651 1019.594 -0.0099
O  2455671.851598 12.1798 0.0062 -0.070  3.66 1.5994 1 1057.409 1018.850 -0.0098
O  2455671.865637 12.1765 0.0064 -0.084  6.46 1.6386 1 1055.027 1019.252 -0.0095
O  2455671.867003 12.1713 0.0062 -0.078  5.59 1.6426 1 1056.807 1020.562 -0.0096
O  2455671.881933 12.1703 0.0062 -0.082  3.61 1.6893 1 1056.432 1018.345 -0.0101
O  2455671.883298 12.1718 0.0066 -0.079  6.39 1.6938 1 1051.587 1020.296 -0.0102
O  2455671.898217 12.1741 0.0067 -0.079  4.73 1.7457 1 1055.595 1019.205 -0.0112
O  2455671.899594 12.1686 0.0068 -0.084  4.80 1.7507 1 1055.792 1021.410 -0.0113
O  2455671.914662 12.1778 0.0069 -0.073  6.58 1.8087 1 1054.981 1020.175 -0.0101
O  2455671.936293 12.1720 0.0067 -0.080  5.27 1.9011 1 1058.279 1020.656 -0.0088
O  2455672.620450 12.1788 0.0036 -0.114  3.46 1.4499 0  983.338 1028.704 -0.0024
O  2455672.621827 12.1821 0.0035 -0.108  3.99 1.4483 0  985.839 1027.670 -0.0024
O  2455672.628378 12.1828 0.0031 -0.107  3.22 1.4409 0  983.347 1027.332 -0.0021
O  2455672.629755 12.1841 0.0031 -0.107  3.45 1.4394 0  986.172 1026.986 -0.0021
O  2455672.638644 12.1822 0.0032 -0.107  3.44 1.4308 0  983.219 1028.606 -0.0018
O  2455672.640009 12.1837 0.0032 -0.101  3.20 1.4296 0  987.002 1028.441 -0.0017
O  2455672.654303 12.1800 0.0031 -0.105  3.21 1.4187 0  988.621 1028.638 -0.0030
O  2455672.655668 12.1760 0.0027 -0.105  3.16 1.4178 0  992.210 1029.467 -0.0031
O  2455672.670945 12.1791 0.0027 -0.101  3.23 1.4101 0  991.854 1028.903 -0.0037
O  2455672.672323 12.1830 0.0027 -0.100  3.33 1.4096 0  994.248 1026.333 -0.0037
O  2455672.688618 12.1790 0.0027 -0.099  3.23 1.4058 0  992.564 1029.128 -0.0047
O  2455672.689984 12.1773 0.0027 -0.095  3.22 1.4057 0  993.906 1027.263 -0.0048
O  2455673.620981 12.1777 0.0038 -0.110  4.32 1.4460 0  986.426 1030.603 -0.0038
O  2455673.622346 12.1731 0.0036 -0.108  4.26 1.4445 0  988.263 1028.523 -0.0038
O  2455673.628874 12.1808 0.0032 -0.107  4.02 1.4375 0  986.695 1027.047 -0.0038
O  2455673.630251 12.1884 0.0033 -0.097  4.49 1.4361 0  990.279 1028.239 -0.0038
O  2455673.639093 12.1762 0.0032 -0.105  4.57 1.4280 0  987.785 1029.366 -0.0038
O  2455673.640459 12.1786 0.0030 -0.103  3.92 1.4268 0  991.406 1028.963 -0.0038
O  2455673.654741 12.1755 0.0031 -0.105  4.31 1.4167 0  990.424 1029.524 -0.0040
O  2455673.656106 12.1771 0.0027 -0.106  3.78 1.4159 0  994.936 1027.782 -0.0040
O  2455673.671360 12.1824 0.0027 -0.103  3.97 1.4090 0  991.541 1028.071 -0.0047
O  2455673.672737 12.1807 0.0027 -0.096  3.56 1.4086 0  993.339 1027.706 -0.0048
O  2455673.694322 12.1788 0.0027 -0.055  4.65 1.4055 1 1067.961 1016.992 -0.0059
O  2455675.621995 12.1831 0.0050 -0.340  4.39 1.4388 0  987.708 1026.383 -0.0042
O  2455675.623373 12.1807 0.0038 -0.160  4.94 1.4374 0  989.867 1025.030 -0.0043
O  2455675.629889 12.1785 0.0040 -0.338  4.21 1.4312 0  989.497 1027.795 -0.0045
O  2455675.631266 12.1837 0.0034 -0.450  3.91 1.4300 0  993.736 1027.626 -0.0046
O  2455675.640131 12.1831 0.0035 -0.134  3.80 1.4227 0  990.401 1028.896 -0.0050
O  2455675.641497 12.1786 0.0029 -0.154  4.64 1.4218 0  993.672 1027.444 -0.0050
O  2455675.656612 12.1802 0.0028 -0.153  4.25 1.4127 0  992.029 1027.202 -0.0058
O  2455675.657978 12.1827 0.0029 -0.149  4.20 1.4121 0  994.625 1028.333 -0.0059
O  2455675.673208 12.1802 0.0028 -0.163  4.87 1.4070 0  991.587 1027.126 -0.0046
O  2455675.674586 12.1772 0.0035 -0.137  4.18 1.4067 0  990.910 1027.583 -0.0045
O  2455675.688161 12.1864 0.0031 -0.126  4.44 1.4055 1 1057.142 1019.786 -0.0039
O  2455675.689550 12.1820 0.0038 -0.389  5.25 1.4055 1 1056.143 1017.858 -0.0039
O  2455675.704306 12.1899 0.0030 -0.121  4.00 1.4078 1 1056.667 1015.126 -0.0035
O  2455675.705695 12.1889 0.0029 -0.106  4.57 1.4082 1 1055.648 1019.515 -0.0034
O  2455675.720486 12.1791 0.0029 -0.159  4.07 1.4143 1 1054.387 1017.062 -0.0026
O  2455675.721852 12.1822 0.0029 -0.134  4.75 1.4150 1 1054.285 1019.843 -0.0028
O  2455675.739837 12.1811 0.0034 -0.352  3.99 1.4275 1 1054.862 1018.447 -0.0045
O  2455675.741214 12.1739 0.0035 -0.394  4.16 1.4287 1 1055.464 1018.513 -0.0046
O  2455675.785576 12.1800 0.0033 -0.300  3.51 1.4832 1 1053.732 1020.093 -0.0075
O  2455675.799545 12.1793 0.0028 -0.104  3.77 1.5074 1 1054.360 1018.795 -0.0080
O  2455675.800910 12.1779 0.0029 -0.098  3.59 1.5100 1 1054.264 1019.057 -0.0080
O  2455675.815250 12.1844 0.0029 -0.094  3.60 1.5389 1 1054.227 1018.629 -0.0083
O  2455675.816616 12.1790 0.0031 -0.087  4.05 1.5419 1 1055.936 1020.110 -0.0084
O  2455675.830342 12.1782 0.0029 -0.092  3.99 1.5736 1 1052.247 1018.688 -0.0077
O  2455675.831719 12.1831 0.0028 -0.080  4.09 1.5770 1 1053.425 1019.263 -0.0076
O  2455675.845445 12.1798 0.0029 -0.080  3.81 1.6128 1 1053.436 1019.630 -0.0071
O  2455675.846811 12.1707 0.0029 -0.079  3.83 1.6166 1 1054.901 1021.541 -0.0071
O  2455675.862308 12.1727 0.0031 -0.087  3.55 1.6621 1 1054.299 1018.375 -0.0073
O  2455675.863662 12.1829 0.0038 -0.080  3.32 1.6663 1 1055.563 1020.417 -0.0073
O  2455675.879055 12.1739 0.0035 -0.088  4.05 1.7171 1 1053.606 1020.576 -0.0075
O  2455675.880409 12.1848 0.0035 -0.085  3.96 1.7218 1 1053.985 1018.428 -0.0075
O  2455675.894830 12.1729 0.0038 -0.093  4.67 1.7745 1 1054.213 1019.585 -0.0079
O  2455675.896207 12.1838 0.0040 -0.091  5.41 1.7798 1 1056.097 1020.320 -0.0079
O  2455675.914562 12.1727 0.0040 -0.109  4.57 1.8544 1 1054.672 1018.912 -0.0099
O  2455675.930488 12.1677 0.0040 -0.118  5.24 1.9255 1 1053.363 1019.221 -0.0088
O  2455676.660175 12.1802 0.0037 -0.294  5.92 1.4100 0  983.609 1025.770 -0.0028
O  2455676.661552 12.1768 0.0034 -0.244  5.79 1.4095 0  981.455 1022.736 -0.0030
O  2455676.670232 12.1767 0.0044 -0.530  6.39 1.4070 0  978.121 1026.724 -0.0042
O  2455676.671598 12.1716 0.0046 -0.581  5.92 1.4067 0  987.413 1026.257 -0.0044
O  2455676.685671 12.1751 0.0032 -0.312  6.21 1.4055 1 1055.582 1016.207 -0.0047
O  2455676.687037 12.1791 0.0032 -0.319  6.84 1.4056 1 1053.498 1017.699 -0.0045
O  2455676.699675 12.1783 0.0036 -0.474  6.07 1.4074 1 1049.649 1009.258 -0.0028
O  2455676.701041 12.1737 0.0037 -0.577  5.54 1.4077 1 1051.565 1013.656 -0.0030
O  2455681.625297 12.1742 0.0034 -0.241  5.42 1.4214 0  993.192 1026.229 -0.0033
O  2455681.626697 12.1866 0.0032 -0.159  4.99 1.4204 0  992.916 1028.076 -0.0032
O  2455681.641905 12.1857 0.0031 -0.122  4.02 1.4118 0 1025.168 1023.636 -0.0025
O  2455681.661070 12.1837 0.0031 -0.146  4.88 1.4062 0 1000.154 1024.700 -0.0009
O  2455681.662494 12.1821 0.0030 -0.106  4.03 1.4060 0 1006.672 1022.812 -0.0009
O  2455681.686035 12.1809 0.0029 -0.063  3.99 1.4074 1 1071.371 1015.093 -0.0002
O  2455681.687446 12.1805 0.0030 -0.060  3.89 1.4078 1 1065.477 1019.080 -0.0001
O  2455681.703094 12.1775 0.0029 -0.057  3.62 1.4139 1 1065.791 1018.085  0.0007
O  2455681.704506 12.1824 0.0029 -0.058  3.49 1.4147 1 1061.686 1020.848  0.0007
O  2455681.723753 12.1829 0.0029 -0.058  3.53 1.4280 1 1056.666 1019.130  0.0008
O  2455681.725142 12.1810 0.0029 -0.058  3.29 1.4292 1 1055.916 1021.266  0.0009
O  2455681.739794 12.1817 0.0028 -0.059  3.35 1.4437 1 1056.698 1018.219  0.0016
O  2455681.741206 12.1828 0.0028 -0.051  3.08 1.4453 1 1055.501 1018.597  0.0016
O  2455681.755360 12.1826 0.0029 -0.061  3.25 1.4630 1 1055.726 1018.410  0.0007
O  2455681.756784 12.1813 0.0030 -0.055  3.35 1.4650 1 1055.254 1020.600  0.0007
O  2455681.770498 12.1784 0.0029 -0.056  3.38 1.4858 1 1055.716 1018.605 -0.0004
O  2455681.771898 12.1735 0.0033 -0.050  3.35 1.4881 1 1054.599 1018.567 -0.0005
O  2455681.787801 12.1848 0.0030 -0.058  3.18 1.5168 1 1059.729 1018.464 -0.0009
O  2455681.789224 12.1805 0.0030 -0.051  3.38 1.5196 1 1057.774 1018.519 -0.0008
O  2455681.805439 12.1797 0.0030 -0.055  3.97 1.5542 1 1059.441 1017.952 -0.0003
O  2455681.806839 12.1873 0.0029 -0.051  3.77 1.5574 1 1057.289 1018.391 -0.0003
O  2455681.821179 12.1819 0.0030 -0.055  3.62 1.5925 1 1060.515 1019.636  0.0000
O  2455681.822591 12.1838 0.0030 -0.055  3.58 1.5962 1 1059.603 1020.165  0.0000
O  2455681.836849 12.1789 0.0030 -0.063  3.68 1.6357 1 1057.307 1017.909  0.0001
O  2455681.838250 12.1803 0.0029 -0.052  3.54 1.6398 1 1056.488 1018.776  0.0001
O  2455681.854464 12.1758 0.0031 -0.062  3.53 1.6903 1 1066.887 1019.467  0.0012
O  2455681.855865 12.1789 0.0030 -0.060  3.62 1.6949 1 1064.327 1019.336  0.0013
O  2455681.874417 12.1793 0.0031 -0.060  4.75 1.7604 1 1064.301 1018.525  0.0010
O  2455681.875829 12.1820 0.0031 -0.059  3.60 1.7657 1 1063.129 1018.673  0.0010
O  2455681.896083 12.1776 0.0031 -0.063  3.59 1.8467 1 1068.889 1020.130 -0.0005
O  2455681.897506 12.1778 0.0030 -0.063  3.15 1.8528 1 1067.329 1019.644 -0.0006
O  2455681.913408 12.1822 0.0032 -0.072  3.30 1.9236 1 1059.443 1018.892  0.0008
O  2455681.914820 12.1807 0.0031 -0.069  3.54 1.9302 1 1058.239 1019.669  0.0009
O  2455682.625886 12.1859 0.0040 -0.142  4.18 1.4191 0  990.214 1029.722  0.0058
O  2455682.627286 12.1874 0.0030 -0.142  3.84 1.4182 0  993.732 1027.750  0.0060
O  2455682.642795 12.1839 0.0029 -0.138  4.10 1.4103 0 1025.656 1022.633  0.0074
O  2455682.661220 12.1941 0.0033 -0.142  4.53 1.4058 0  987.841 1029.259  0.0073
O  2455682.662632 12.1851 0.0034 -0.142  5.91 1.4057 0  989.196 1025.593  0.0072
O  2455682.679182 12.1911 0.0031 -0.160  5.84 1.4066 1 1061.626 1018.107  0.0060
O  2455682.680582 12.1833 0.0030 -0.110  4.87 1.4068 1 1059.747 1017.613  0.0061
O  2455682.696427 12.1933 0.0030 -0.094  4.75 1.4120 1 1057.455 1019.382  0.0079
O  2455682.697839 12.1798 0.0031 -0.115  6.49 1.4127 1 1041.238 1022.494  0.0081
O  2455682.713000 12.1901 0.0030 -0.128  6.25 1.4218 1 1057.159 1019.631  0.0077
O  2455682.714412 12.1880 0.0032 -0.194  5.96 1.4228 1 1053.470 1018.527  0.0077
O  2455682.745521 12.1942 0.0033 -0.174  6.89 1.4537 1 1055.862 1016.489  0.0115
O  2455682.746922 12.1910 0.0034 -0.165  6.13 1.4555 1 1056.299 1021.354  0.0117
O  2455682.761829 12.1918 0.0034 -0.262  6.71 1.4765 1 1049.731 1016.896  0.0133
O  2455682.775080 12.1948 0.0033 -0.136  6.53 1.4984 1 1056.786 1021.022  0.0138
O  2455682.776481 12.1942 0.0031 -0.118  6.04 1.5009 1 1051.350 1020.226  0.0138
O  2455682.791723 12.1965 0.0032 -0.098  5.53 1.5303 1 1055.689 1019.809  0.0146
O  2455682.793135 12.1948 0.0031 -0.092  6.26 1.5333 1 1054.974 1020.118  0.0147
O  2455682.807313 12.1878 0.0037 -0.227  7.57 1.5650 1 1056.516 1015.934  0.0139
O  2455682.808713 12.1946 0.0031 -0.126  6.54 1.5683 1 1054.984 1018.505  0.0137
O  2455682.822983 12.1920 0.0034 -0.205  7.16 1.6046 1 1049.261 1023.237  0.0125
O  2455682.842461 12.1998 0.0041 -0.392  7.65 1.6609 1 1050.362 1016.707  0.0125
O  2455682.914402 12.1668 0.0059 -0.509  7.59 1.9412 1 1057.496 1015.492  0.0031
O  2455684.626972 12.1884 0.0041 -0.112  4.28 1.4151 0  989.255 1028.962  0.0098
O  2455684.628373 12.1905 0.0030 -0.110  4.07 1.4144 0  993.023 1029.500  0.0100
O  2455684.643233 12.1884 0.0028 -0.113  3.92 1.4083 0 1002.156 1025.491  0.0118
O  2455684.677502 12.1813 0.0031 -0.195  3.92 1.4074 1 1062.004 1016.562  0.0106
O  2455684.678914 12.1899 0.0029 -0.080  4.26 1.4078 1 1059.666 1019.345  0.0106
O  2455684.694666 12.1726 0.0033 -0.227  7.35 1.4139 1 1058.377 1018.511  0.0085
O  2455684.696078 12.1927 0.0036 -0.265  7.51 1.4146 1 1056.024 1019.873  0.0083
O  2455684.713404 12.1803 0.0033 -0.226  7.55 1.4263 1 1057.542 1017.760  0.0072
O  2455684.714804 12.1962 0.0037 -0.404  7.62 1.4275 1 1056.549 1017.335  0.0071
O  2455684.728114 12.1820 0.0037 -0.301  7.55 1.4401 1 1056.331 1016.010  0.0046
O  2455684.729514 12.1765 0.0038 -0.350  7.59 1.4416 1 1054.449 1018.899  0.0042
O  2455684.744965 12.1743 0.0037 -0.371  7.64 1.4602 1 1054.695 1019.625  0.0013
O  2455684.746377 12.1746 0.0036 -0.295  7.66 1.4621 1 1054.305 1019.006  0.0012
O  2455684.760334 12.1648 0.0042 -0.445  7.69 1.4829 1 1056.344 1025.621  0.0004
O  2455684.761955 12.1690 0.0039 -0.396  7.54 1.4855 1 1054.675 1026.402  0.0006
O  2455684.776317 12.1612 0.0044 -0.461  7.69 1.5108 1 1058.206 1017.972  0.0018
O  2455684.794465 12.1771 0.0031 -0.101  7.12 1.5482 1 1056.167 1024.726  0.0032
O  2455684.795877 12.1841 0.0030 -0.082  7.06 1.5514 1 1055.545 1019.481  0.0033
O  2455684.810459 12.1811 0.0029 -0.060  6.50 1.5864 1 1055.734 1019.238  0.0048
O  2455684.811871 12.1814 0.0030 -0.098  7.14 1.5900 1 1055.899 1017.666  0.0049
O  2455684.826708 12.1837 0.0030 -0.084  6.94 1.6304 1 1060.375 1015.496  0.0052
O  2455684.828109 12.1747 0.0034 -0.189  7.11 1.6345 1 1059.605 1020.531  0.0051
O  2455684.844624 12.1760 0.0032 -0.164  7.43 1.6854 1 1053.211 1018.057  0.0050
O  2455684.846025 12.1744 0.0031 -0.212  7.27 1.6900 1 1054.955 1020.412  0.0052
O  2455684.862135 12.1798 0.0031 -0.116  7.20 1.7458 1 1052.250 1015.391  0.0067
O  2455684.863547 12.1861 0.0031 -0.106  6.69 1.7510 1 1054.905 1018.757  0.0063
O  2455684.878639 12.1834 0.0035 -0.188  7.58 1.8091 1 1055.674 1016.786  0.0030
O  2455684.880051 12.1773 0.0036 -0.259  7.29 1.8148 1 1055.382 1020.176  0.0028
O  2455684.897376 12.1800 0.0034 -0.198  7.47 1.8886 1 1054.883 1020.175  0.0025
O  2455684.916531 12.1761 0.0032 -0.067  6.75 1.9783 1 1059.137 1017.251  0.0032
O  2455684.917943 12.1740 0.0032 -0.056  6.52 1.9852 1 1058.893 1019.374  0.0032
O  2455685.677838 12.1804 0.0034 -0.376  3.38 1.4082 1 1057.642 1019.252 -0.0005
O  2455685.679238 12.1833 0.0035 -0.373  3.48 1.4087 1 1056.562 1017.926 -0.0005
O  2455685.759489 12.1810 0.0042 -0.575  3.70 1.4860 1 1054.709 1018.417  0.0040
O  2455685.887677 12.1902 0.0037 -0.358  5.07 1.8583 1 1052.830 1019.844  0.0028
O  2455685.904783 12.1877 0.0038 -0.375  4.33 1.9352 1 1056.548 1020.611  0.0037
O  2455685.906207 12.1866 0.0043 -0.500  4.19 1.9419 1 1055.961 1020.235  0.0034
O  2455686.628060 12.1787 0.0054 -0.529  3.61 1.4118 0  991.047 1028.547  0.0003
O  2455686.629483 12.1776 0.0042 -0.588  3.69 1.4112 0  992.162 1026.487  0.0004
O  2455686.672977 12.1832 0.0030 -0.157  4.10 1.4077 1 1058.345 1016.850  0.0020
O  2455686.674377 12.1811 0.0029 -0.137  4.06 1.4080 1 1055.586 1018.861  0.0020
O  2455686.688485 12.1836 0.0031 -0.153  4.20 1.4136 1 1057.112 1018.131  0.0024
O  2455686.689885 12.1843 0.0029 -0.144  4.30 1.4143 1 1055.173 1021.145  0.0025
O  2455686.704329 12.1861 0.0030 -0.137  4.20 1.4236 1 1056.972 1018.401  0.0028
O  2455686.705741 12.1836 0.0030 -0.137  4.92 1.4246 1 1056.153 1020.011  0.0027
O  2455686.720324 12.1778 0.0029 -0.148  4.29 1.4378 1 1057.150 1016.471  0.0019
O  2455686.721736 12.1823 0.0029 -0.144  4.06 1.4392 1 1055.484 1019.097  0.0019
O  2455686.736180 12.1831 0.0030 -0.140  4.03 1.4560 1 1056.162 1018.099  0.0024
O  2455686.737592 12.1817 0.0029 -0.143  3.73 1.4578 1 1055.445 1021.655  0.0025
O  2455686.751850 12.1840 0.0030 -0.137  3.62 1.4782 1 1056.203 1017.485  0.0025
O  2455686.753262 12.1810 0.0029 -0.133  3.38 1.4805 1 1055.221 1018.352  0.0024
O  2455686.769465 12.1887 0.0030 -0.144  3.60 1.5084 1 1055.265 1018.076  0.0039
O  2455686.770877 12.1814 0.0029 -0.143  3.42 1.5110 1 1054.423 1017.581  0.0041
O  2455686.786062 12.1897 0.0031 -0.149  3.61 1.5419 1 1055.918 1019.253  0.0060
O  2455686.787474 12.1897 0.0030 -0.146  3.69 1.5450 1 1055.174 1019.160  0.0062
O  2455686.800864 12.1888 0.0030 -0.151  3.77 1.5763 1 1056.118 1019.258  0.0075
O  2455686.802288 12.1889 0.0030 -0.147  3.82 1.5798 1 1055.164 1019.930  0.0074
O  2455686.815528 12.1859 0.0031 -0.148  3.55 1.6146 1 1056.923 1019.449  0.0067
O  2455686.816940 12.1870 0.0032 -0.155  3.93 1.6185 1 1056.994 1021.423  0.0066
O  2455686.832923 12.1876 0.0033 -0.167  3.59 1.6658 1 1056.453 1019.075  0.0067
O  2455686.834346 12.1863 0.0034 -0.163  3.80 1.6703 1 1057.323 1021.455  0.0067
O  2455686.850133 12.1909 0.0032 -0.195  3.99 1.7228 1 1055.400 1018.582  0.0059
O  2455686.851533 12.1870 0.0035 -0.184  3.75 1.7277 1 1057.364 1020.348  0.0058
O  2455686.871521 12.1853 0.0034 -0.144  3.94 1.8029 1 1056.300 1018.817  0.0056
O  2455686.872921 12.1870 0.0034 -0.135  3.77 1.8085 1 1057.614 1020.639  0.0057
O  2455686.891265 12.1903 0.0035 -0.147  3.87 1.8861 1 1056.182 1019.093  0.0064
O  2455686.892700 12.1834 0.0034 -0.143  3.52 1.8925 1 1056.157 1018.836  0.0065
O  2455686.908035 12.1911 0.0034 -0.149  4.02 1.9640 1 1056.895 1020.494  0.0068
O  2455686.909447 12.1857 0.0035 -0.141  3.84 1.9708 1 1056.723 1020.446  0.0068
O  2455687.628662 12.1811 0.0038 -0.221  3.73 1.4104 0  987.588 1028.798  0.0062
O  2455687.630062 12.1879 0.0037 -0.219  3.88 1.4099 0  989.381 1028.231  0.0064
O  2455687.638615 12.1855 0.0030 -0.224  5.60 1.4073 0  996.643 1023.729  0.0083
O  2455687.640027 12.1858 0.0030 -0.224  4.43 1.4070 0  996.903 1022.091  0.0083
O  2455687.656542 12.1897 0.0031 -0.205  3.83 1.4056 1 1059.816 1024.111  0.0068
O  2455687.657954 12.1851 0.0033 -0.269  4.58 1.4057 1 1058.671 1019.378  0.0067
O  2455687.672595 12.1595 0.0033 -0.345  4.00 1.4083 1 1057.715 1017.671  0.0069
O  2455687.674007 12.1817 0.0036 -0.453  3.82 1.4088 1 1055.505 1019.037  0.0069
O  2455687.688080 12.1851 0.0030 -0.183  5.03 1.4148 1 1056.509 1019.756  0.0069
O  2455687.689480 12.1937 0.0029 -0.173  4.16 1.4156 1 1055.271 1022.611  0.0069
O  2455687.704225 12.1838 0.0029 -0.159  3.83 1.4257 1 1056.252 1014.936  0.0062
O  2455687.705626 12.1875 0.0029 -0.153  3.89 1.4268 1 1053.924 1019.563  0.0060
O  2455687.720208 12.1804 0.0029 -0.152  3.66 1.4405 1 1056.198 1017.895  0.0043
O  2455687.721620 12.1819 0.0029 -0.158  4.11 1.4421 1 1054.528 1017.154  0.0045
O  2455687.737823 12.1680 0.0052 -0.518  4.80 1.4619 1 1058.115 1021.885  0.0065
O  2455687.769454 12.1833 0.0034 -0.215  4.61 1.5136 1 1056.118 1018.266  0.0057
O  2455687.770854 12.1830 0.0032 -0.229  4.33 1.5163 1 1055.493 1019.055  0.0057
O  2455687.783967 12.1828 0.0033 -0.151  4.16 1.5434 1 1056.822 1019.010  0.0057
O  2455687.785379 12.1829 0.0031 -0.148  3.99 1.5465 1 1055.714 1018.848  0.0058
O  2455687.798480 12.1816 0.0032 -0.160  4.22 1.5773 1 1055.819 1019.622  0.0066
O  2455687.799892 12.1914 0.0032 -0.159  4.26 1.5808 1 1056.145 1019.801  0.0065
O  2455687.813051 12.1840 0.0032 -0.152  4.01 1.6154 1 1055.882 1019.782  0.0057
O  2455687.814452 12.1839 0.0031 -0.145  4.08 1.6193 1 1056.185 1020.753  0.0056
O  2455687.830157 12.1811 0.0032 -0.153  3.89 1.6658 1 1056.151 1018.477  0.0044
O  2455687.831569 12.1849 0.0031 -0.149  4.53 1.6703 1 1057.280 1020.869  0.0043
O  2455687.849218 12.1892 0.0034 -0.135  4.66 1.7294 1 1057.697 1019.562  0.0048
O  2455687.850619 12.1914 0.0032 -0.125  4.26 1.7344 1 1056.859 1018.609  0.0050
O  2455687.864449 12.1838 0.0033 -0.129  4.80 1.7860 1 1056.845 1017.820  0.0061
O  2455687.865884 12.1812 0.0033 -0.131  4.76 1.7915 1 1056.733 1020.646  0.0061
O  2455687.882573 12.1832 0.0036 -0.134  4.16 1.8602 1 1056.099 1021.039  0.0063
O  2455687.883997 12.1817 0.0035 -0.131  4.52 1.8664 1 1057.234 1022.684  0.0063
O  2455687.898938 12.1875 0.0035 -0.132  4.61 1.9339 1 1059.273 1017.995  0.0068
O  2455687.900362 12.1806 0.0038 -0.130  4.84 1.9406 1 1060.922 1021.177  0.0066
O  2455688.629171 12.1854 0.0036 -0.191  3.53 1.4092 0  987.006 1028.097  0.0062
O  2455688.630583 12.1856 0.0036 -0.190  4.19 1.4087 0  988.090 1025.982  0.0064
O  2455688.645964 12.1858 0.0029 -0.174  3.76 1.4057 0  992.401 1027.096  0.0077
O  2455688.647388 12.1797 0.0028 -0.167  3.55 1.4056 0  994.116 1023.877  0.0078
O  2455688.668047 12.1874 0.0030 -0.118  3.65 1.4078 1 1060.889 1017.783  0.0081
O  2455688.669470 12.1836 0.0030 -0.114  4.33 1.4082 1 1057.898 1020.771  0.0080
O  2455688.683439 12.1886 0.0029 -0.109  3.59 1.4138 1 1058.433 1018.184  0.0074
O  2455688.684851 12.1848 0.0030 -0.102  3.65 1.4146 1 1056.533 1017.700  0.0074
O  2455688.698682 12.1805 0.0030 -0.096  4.19 1.4235 1 1058.721 1020.721  0.0071
O  2455688.700094 12.1872 0.0031 -0.095  3.70 1.4246 1 1057.030 1021.128  0.0070
O  2455688.714190 12.1836 0.0030 -0.097  3.62 1.4372 1 1055.968 1018.958  0.0061
O  2455688.715591 12.1859 0.0030 -0.095  3.55 1.4386 1 1055.399 1020.799  0.0061
O  2455688.731157 12.1852 0.0030 -0.107  4.33 1.4567 1 1056.223 1018.551  0.0065
O  2455688.732569 12.1864 0.0030 -0.095  3.68 1.4585 1 1055.715 1022.210  0.0066
O  2455688.746041 12.1885 0.0032 -0.115  4.93 1.4778 1 1059.166 1020.414  0.0068
O  2455688.747453 12.1853 0.0031 -0.113  4.64 1.4800 1 1057.045 1019.371  0.0068
O  2455688.759848 12.1733 0.0032 -0.132  4.85 1.5009 1 1058.644 1030.846  0.0065
O  2455688.761271 12.1804 0.0031 -0.128  4.97 1.5035 1 1056.970 1022.736  0.0065
O  2455688.776155 12.1815 0.0031 -0.103  4.59 1.5326 1 1054.644 1018.038  0.0058
O  2455688.777579 12.1841 0.0032 -0.098  5.36 1.5356 1 1055.711 1017.668  0.0057
O  2455688.792960 12.1839 0.0032 -0.119  4.89 1.5706 1 1055.121 1017.272  0.0054
O  2455688.794349 12.1780 0.0032 -0.122  4.79 1.5739 1 1054.346 1020.661  0.0054
O  2455688.807276 12.1845 0.0034 -0.102  5.16 1.6072 1 1055.574 1020.093  0.0055
O  2455688.808700 12.1889 0.0033 -0.095  4.95 1.6111 1 1055.989 1020.265  0.0055
O  2455688.821836 12.1823 0.0031 -0.095  4.88 1.6488 1 1054.671 1016.306  0.0056
O  2455688.823248 12.1864 0.0031 -0.094  4.47 1.6531 1 1054.244 1019.138  0.0055
O  2455688.838849 12.1833 0.0032 -0.107  3.81 1.7031 1 1056.949 1017.622  0.0049
O  2455688.840261 12.1856 0.0032 -0.096  3.66 1.7079 1 1057.241 1020.801  0.0048
O  2455688.854670 12.1826 0.0032 -0.096  3.73 1.7593 1 1055.856 1018.213  0.0045
O  2455688.856082 12.1843 0.0033 -0.101  4.64 1.7646 1 1055.883 1018.688  0.0044
O  2455688.870572 12.1872 0.0031 -0.096  3.53 1.8215 1 1055.311 1020.162  0.0042
O  2455688.871984 12.1832 0.0032 -0.095  3.79 1.8273 1 1057.175 1020.191  0.0042
O  2455688.888997 12.1820 0.0032 -0.096  3.51 1.9009 1 1056.314 1018.948  0.0039
O  2455688.890409 12.1837 0.0032 -0.090  3.53 1.9073 1 1056.134 1019.201  0.0038
O  2455688.907920 12.1844 0.0034 -0.098  3.66 1.9907 1 1058.497 1020.344  0.0033
O  2455688.909332 12.1786 0.0034 -0.097  3.46 1.9977 1 1059.760 1019.678  0.0033
O  2455689.629750 12.1958 0.0038 -0.160  3.99 1.4081 0  990.552 1027.768  0.0154
O  2455689.631174 12.1984 0.0030 -0.152  4.31 1.4078 0  992.294 1026.666  0.0158
O  2455689.643824 12.1957 0.0033 -0.151  3.89 1.4057 0  990.401 1026.627  0.0175
O  2455689.645224 12.1919 0.0029 -0.152  4.19 1.4056 0  992.222 1024.853  0.0174
O  2455689.657376 12.1999 0.0029 -0.102  5.08 1.4062 1 1054.895 1017.423  0.0168
O  2455689.658800 12.1967 0.0029 -0.096  4.28 1.4064 1 1053.727 1018.672  0.0167
O  2455689.675026 12.1881 0.0028 -0.104  4.54 1.4112 1 1055.357 1016.341  0.0152
O  2455689.676438 12.1887 0.0028 -0.096  4.84 1.4118 1 1052.729 1019.909  0.0151
O  2455689.690454 12.1873 0.0028 -0.111  5.48 1.4196 1 1055.355 1018.779  0.0120
O  2455689.691865 12.1872 0.0029 -0.101  4.58 1.4206 1 1053.767 1019.187  0.0116
O  2455689.694226 12.1934 0.0028 -0.103  5.59 1.4223 1 1050.455 1021.076  0.0110
O  2455689.695650 12.1881 0.0028 -0.100  5.31 1.4233 1 1051.180 1019.388  0.0107
O  2455689.697062 12.1900 0.0029 -0.127  4.57 1.4244 1 1052.587 1020.585  0.0103
O  2455689.698486 12.1922 0.0031 -0.155  4.65 1.4255 1 1055.385 1019.886  0.0100
O  2455689.710684 12.1856 0.0029 -0.126  5.49 1.4365 1 1050.578 1015.055  0.0082
O  2455689.712084 12.1822 0.0029 -0.139  5.94 1.4379 1 1052.331 1019.623  0.0080
O  2455689.726494 12.1825 0.0030 -0.155  6.37 1.4543 1 1050.932 1016.174  0.0075
O  2455689.742396 12.1771 0.0030 -0.165  6.53 1.4765 1 1049.936 1016.607  0.0076
O  2455689.743808 12.1866 0.0029 -0.157  6.25 1.4787 1 1051.136 1019.140  0.0074
O  2455689.756446 12.1746 0.0032 -0.162  5.96 1.4998 1 1042.643 1019.057  0.0049
O  2455689.757858 12.1838 0.0030 -0.106  6.38 1.5023 1 1049.910 1020.161  0.0046
O  2455689.780253 12.1791 0.0029 -0.112  5.62 1.5475 1 1046.989 1021.243  0.0079
O  2455689.793342 12.1812 0.0030 -0.074  5.64 1.5783 1 1053.574 1016.569  0.0076
O  2455689.794766 12.1804 0.0032 -0.185  4.30 1.5818 1 1050.806 1018.289  0.0075
O  2455689.808099 12.1791 0.0033 -0.160  6.09 1.6171 1 1054.527 1016.627  0.0063
O  2455689.809499 12.1870 0.0032 -0.075  5.60 1.6210 1 1051.753 1020.229  0.0062
O  2455689.825193 12.1796 0.0032 -0.097  4.86 1.6677 1 1054.371 1015.502  0.0046
O  2455689.826605 12.1852 0.0032 -0.065  4.67 1.6721 1 1056.170 1018.570  0.0046
O  2455689.844578 12.1723 0.0030 -0.069  5.16 1.7326 1 1048.980 1019.873  0.0031
O  2455689.846014 12.1779 0.0030 -0.053  4.20 1.7377 1 1052.580 1018.561  0.0030
O  2455689.862668 12.1788 0.0032 -0.070  4.79 1.8008 1 1057.527 1020.753  0.0019
O  2455689.864080 12.1776 0.0032 -0.060  4.77 1.8064 1 1059.024 1020.069  0.0020
O  2455689.882100 12.1861 0.0031 -0.084  5.44 1.8824 1 1055.205 1021.157  0.0029
O  2455689.883512 12.1740 0.0031 -0.060  5.30 1.8887 1 1055.575 1019.279  0.0029
O  2455689.897782 12.1728 0.0032 -0.060  4.11 1.9547 1 1057.787 1016.315  0.0034
O  2455689.899194 12.1798 0.0033 -0.056  4.54 1.9615 1 1058.922 1018.606  0.0034
O  2455690.629589 12.1830 0.0032 -0.156  4.47 1.4074 0  992.080 1029.153 -0.0007
O  2455690.631013 12.1845 0.0031 -0.127  4.36 1.4071 0  994.872 1024.096 -0.0007
O  2455690.655282 12.1733 0.0034 -0.246  6.47 1.4063 1 1048.321 1018.950  0.0021
O  2455690.656694 12.1771 0.0032 -0.187  3.73 1.4065 1 1048.964 1019.127  0.0024
O  2455690.674182 12.1771 0.0030 -0.083  4.68 1.4121 1 1045.359 1020.778  0.0029
O  2455690.675605 12.1794 0.0030 -0.066  4.09 1.4127 1 1048.819 1017.310  0.0030
O  2455690.690038 12.1776 0.0031 -0.110  5.28 1.4212 1 1055.759 1017.635  0.0015
O  2455690.691461 12.1780 0.0029 -0.086  4.41 1.4223 1 1046.972 1019.756  0.0013
O  2455690.705581 12.1782 0.0029 -0.076  5.18 1.4342 1 1055.249 1018.074 -0.0003
O  2455690.707005 12.1737 0.0030 -0.087  4.68 1.4356 1 1047.094 1018.166 -0.0005
O  2455690.721633 12.1734 0.0036 -0.277  4.31 1.4517 1 1058.836 1017.750 -0.0019
O  2455690.723034 12.1713 0.0030 -0.104  4.79 1.4534 1 1048.734 1019.885 -0.0020
O  2455690.742292 12.1761 0.0031 -0.129  5.60 1.4807 1 1043.882 1017.056 -0.0040
O  2455690.743693 12.1788 0.0029 -0.067  4.74 1.4829 1 1050.466 1020.391 -0.0043
O  2455690.760116 12.1675 0.0031 -0.088  5.99 1.5117 1 1048.513 1019.698 -0.0069
O  2455690.761527 12.1653 0.0031 -0.078  4.73 1.5144 1 1053.288 1018.831 -0.0069
O  2455690.775126 12.1777 0.0029 -0.055  5.38 1.5423 1 1054.327 1020.519 -0.0075
O  2455690.776527 12.1725 0.0028 -0.062  5.76 1.5454 1 1053.876 1019.568 -0.0075
O  2455690.789767 12.1644 0.0030 -0.070  6.51 1.5763 1 1050.063 1018.101 -0.0075
O  2455690.804836 12.1701 0.0033 -0.257  6.24 1.6158 1 1057.987 1021.559 -0.0074
O  2455690.806236 12.1683 0.0029 -0.110  5.77 1.6197 1 1040.368 1022.243 -0.0073
O  2455690.822208 12.1666 0.0034 -0.149  6.19 1.6670 1 1054.113 1020.729 -0.0078
O  2455690.823620 12.1621 0.0030 -0.131  5.61 1.6715 1 1054.735 1019.966 -0.0080
O  2455690.839927 12.1763 0.0030 -0.065  5.61 1.7260 1 1056.280 1016.226 -0.0103
O  2455690.841339 12.1667 0.0036 -0.268  6.51 1.7309 1 1043.791 1022.496 -0.0104
O  2455690.857090 12.1693 0.0033 -0.102  6.07 1.7897 1 1055.582 1017.861 -0.0114
O  2455690.858491 12.1686 0.0033 -0.162  5.77 1.7952 1 1050.896 1019.565 -0.0115
O  2455691.630817 12.1669 0.0032 -0.124  5.04 1.4066 0  992.862 1028.385 -0.0097
O  2455691.632217 12.1701 0.0031 -0.124  5.09 1.4063 0  993.463 1027.750 -0.0097
O  2455691.643826 12.1749 0.0032 -0.172  7.08 1.4055 1 1059.617 1019.142 -0.0089
O  2455691.645249 12.1565 0.0031 -0.118  5.49 1.4056 1 1056.802 1016.960 -0.0087
O  2455691.668026 12.1629 0.0032 -0.190  6.51 1.4106 1 1050.780 1017.284 -0.0070
O  2455691.669438 12.1728 0.0030 -0.119  5.56 1.4112 1 1051.466 1019.271 -0.0070
O  2455691.683291 12.1746 0.0034 -0.147  5.76 1.4185 1 1045.799 1018.979 -0.0069
O  2455691.684692 12.1721 0.0031 -0.094  6.11 1.4195 1 1048.974 1018.845 -0.0068
O  2455691.698927 12.1784 0.0033 -0.202  6.35 1.4306 1 1054.017 1016.052 -0.0054
O  2455691.700339 12.1766 0.0034 -0.107  5.39 1.4319 1 1056.894 1017.839 -0.0055
O  2455691.705362 12.1633 0.0031 -0.107  4.99 1.4367 1 1050.343 1017.532 -0.0056
O  2455691.708962 12.1751 0.0034 -0.145  5.33 1.4404 1 1051.419 1018.244 -0.0057
O  2455691.710373 12.1769 0.0033 -0.153  6.68 1.4419 1 1046.716 1020.404 -0.0057
O  2455691.711797 12.1731 0.0034 -0.137  6.56 1.4434 1 1053.036 1018.668 -0.0057
O  2455691.713209 12.1652 0.0038 -0.197  6.78 1.4450 1 1053.464 1021.492 -0.0058
O  2455691.723961 12.1725 0.0033 -0.106  6.52 1.4582 1 1050.032 1019.432 -0.0076
O  2455691.738046 12.1714 0.0032 -0.116  5.58 1.4784 1 1055.050 1018.687 -0.0125
O  2455691.756355 12.1689 0.0045 -0.371  7.58 1.5098 1 1047.048 1016.163 -0.0128
O  2455691.757779 12.1546 0.0039 -0.262  6.37 1.5125 1 1048.727 1016.532 -0.0128
O  2455691.773137 12.1684 0.0040 -0.253  6.08 1.5440 1 1059.748 1008.376 -0.0086
O  2455691.774526 12.1612 0.0034 -0.179  5.84 1.5471 1 1042.454 1015.166 -0.0082
O  2455691.788217 12.1772 0.0037 -0.246  5.76 1.5794 1 1046.201 1021.062 -0.0083
O  2455691.789618 12.1765 0.0033 -0.124  6.11 1.5829 1 1050.640 1020.418 -0.0085
O  2455691.810161 12.1715 0.0040 -0.265  7.24 1.6389 1 1053.894 1017.934 -0.0093
O  2455691.828019 12.1771 0.0033 -0.153  5.75 1.6947 1 1053.101 1021.087 -0.0077
O  2455691.829431 12.1778 0.0034 -0.125  6.30 1.6994 1 1055.658 1020.897 -0.0076
O  2455691.845367 12.1753 0.0037 -0.129  6.11 1.7556 1 1055.706 1020.077 -0.0054
O  2455692.631374 12.1783 0.0032 -0.100  3.84 1.4061 0  992.127 1027.332  0.0000
O  2455692.632786 12.1726 0.0030 -0.095  3.96 1.4059 0  992.964 1026.905  0.0001
O  2455692.645378 12.1646 0.0030 -0.048  4.00 1.4058 1 1056.979 1014.632 -0.0005
O  2455692.646790 12.1678 0.0029 -0.054  3.71 1.4059 1 1054.284 1016.894 -0.0007
O  2455692.661361 12.1717 0.0031 -0.055  3.82 1.4092 1 1057.104 1015.919 -0.0018
O  2455692.662761 12.1687 0.0029 -0.047  3.71 1.4097 1 1054.855 1018.752 -0.0018
O  2455692.677437 12.1763 0.0031 -0.064  4.14 1.4166 1 1060.387 1019.525 -0.0016
O  2455692.678860 12.1744 0.0033 -0.060  4.64 1.4175 1 1056.934 1020.262 -0.0016
O  2455692.693640 12.1622 0.0029 -0.065  4.53 1.4284 1 1057.841 1016.337 -0.0033
O  2455692.695040 12.1610 0.0029 -0.064  4.51 1.4296 1 1056.834 1016.713 -0.0035
O  2455692.697968 12.1697 0.0029 -0.062  5.05 1.4322 1 1059.676 1014.816 -0.0039
O  2455692.699368 12.1643 0.0029 -0.048  4.99 1.4335 1 1057.358 1016.748 -0.0040
O  2455692.700792 12.1736 0.0030 -0.056  5.43 1.4349 1 1056.147 1019.914 -0.0040
O  2455692.702204 12.1711 0.0030 -0.052  5.08 1.4363 1 1056.231 1018.512 -0.0040
O  2455692.713025 12.1766 0.0030 -0.065  4.66 1.4480 1 1056.226 1019.699 -0.0043
O  2455692.714437 12.1801 0.0030 -0.044  4.47 1.4497 1 1055.843 1021.386 -0.0043
O  2455692.728557 12.1716 0.0032 -0.065  5.09 1.4683 1 1056.024 1018.946 -0.0048
O  2455692.729946 12.1718 0.0031 -0.090  5.17 1.4703 1 1055.455 1017.388 -0.0048
O  2455692.743927 12.1639 0.0031 -0.081  6.46 1.4925 1 1056.969 1018.465 -0.0059
O  2455692.745327 12.1573 0.0031 -0.097  6.51 1.4949 1 1056.657 1020.651 -0.0061
O  2455692.761518 12.1627 0.0044 -0.187  7.32 1.5253 1 1060.597 1013.575 -0.0084
O  2455692.762930 12.1689 0.0039 -0.058  6.57 1.5282 1 1058.785 1018.281 -0.0085
O  2455692.778173 12.1565 0.0034 -0.121  6.61 1.5618 1 1056.112 1017.786 -0.0099
O  2455692.779573 12.1699 0.0036 -0.084  6.60 1.5651 1 1056.298 1022.865 -0.0098
O  2455692.796563 12.1645 0.0031 -0.057  6.15 1.6083 1 1057.113 1018.233 -0.0059
O  2455692.797975 12.1696 0.0030 -0.055  5.27 1.6121 1 1057.494 1020.584 -0.0056
O  2455692.813785 12.1716 0.0029 -0.048  4.55 1.6581 1 1055.192 1017.225 -0.0034
O  2455692.815197 12.1787 0.0030 -0.046  4.52 1.6624 1 1056.985 1019.859 -0.0032
O  2455692.831006 12.1750 0.0030 -0.051  4.20 1.7142 1 1056.387 1018.667 -0.0022
O  2455692.832418 12.1777 0.0030 -0.039  4.08 1.7191 1 1057.485 1020.502 -0.0022
O  2455692.846711 12.1742 0.0030 -0.048  3.91 1.7711 1 1056.881 1018.222 -0.0020
O  2455692.848123 12.1797 0.0031 -0.036  3.97 1.7765 1 1056.292 1018.151 -0.0020
O  2455692.863840 12.1685 0.0030 -0.043  4.39 1.8396 1 1057.882 1019.742 -0.0027
O  2455692.865252 12.1769 0.0031 -0.047  4.27 1.8455 1 1057.730 1019.842 -0.0029
O  2455692.882011 12.1769 0.0031 -0.060  5.95 1.9196 1 1059.164 1019.432 -0.0042
O  2455692.883423 12.1774 0.0032 -0.051  5.90 1.9262 1 1057.510 1018.664 -0.0040
O  2455694.632512 12.1658 0.0033 -0.105  3.81 1.4055 0  991.740 1028.160 -0.0038
O  2455694.647742 12.1732 0.0032 -0.057  3.59 1.4069 1 1061.097 1017.008 -0.0039
O  2455694.649143 12.1779 0.0032 -0.052  3.69 1.4073 1 1058.135 1018.650 -0.0039
O  2455694.663702 12.1800 0.0032 -0.056  3.89 1.4123 1 1059.808 1018.090 -0.0040
O  2455694.665103 12.1718 0.0031 -0.051  4.07 1.4130 1 1056.765 1018.687 -0.0040
O  2455694.680681 12.1750 0.0032 -0.064  5.02 1.4225 1 1056.599 1016.431 -0.0039
O  2455694.682093 12.1766 0.0031 -0.057  4.48 1.4236 1 1057.309 1018.762 -0.0037
O  2455694.694268 12.1727 0.0031 -0.056  4.44 1.4340 1 1055.642 1019.635 -0.0023
O  2455694.695669 12.1761 0.0031 -0.057  4.91 1.4353 1 1055.451 1018.738 -0.0021
O  2455694.707844 12.1785 0.0030 -0.059  3.62 1.4485 1 1055.382 1019.552 -0.0024
O  2455694.709268 12.1724 0.0030 -0.054  3.35 1.4502 1 1054.293 1020.664 -0.0024
O  2455694.722670 12.1733 0.0032 -0.058  3.01 1.4678 1 1056.519 1018.534 -0.0029
O  2455694.724070 12.1737 0.0031 -0.048  3.09 1.4699 1 1055.147 1019.382 -0.0029
O  2455694.735597 12.1765 0.0032 -0.056  3.01 1.4878 1 1059.892 1017.623 -0.0024
O  2455694.736998 12.1689 0.0032 -0.049  3.37 1.4901 1 1057.415 1018.481 -0.0023
O  2455694.746685 12.1750 0.0031 -0.050  3.20 1.5073 1 1056.213 1018.049 -0.0025
O  2455694.748097 12.1737 0.0030 -0.052  3.37 1.5099 1 1054.643 1018.146 -0.0025
O  2455694.763328 12.1697 0.0033 -0.047  3.43 1.5408 1 1062.743 1019.338 -0.0029
O  2455694.776406 12.1759 0.0033 -0.044  2.99 1.5708 1 1056.960 1018.629 -0.0033
O  2455694.777795 12.1747 0.0032 -0.049  3.28 1.5742 1 1056.388 1021.954 -0.0034
O  2455694.790792 12.1721 0.0036 -0.060  3.26 1.6077 1 1056.598 1018.523 -0.0026
O  2455694.792204 12.1705 0.0036 -0.061  3.50 1.6116 1 1056.986 1022.283 -0.0025
O  2455694.805224 12.1630 0.0032 -0.050  3.75 1.6490 1 1056.408 1018.979 -0.0022
O  2455694.806624 12.1692 0.0032 -0.041  3.91 1.6532 1 1055.500 1019.602 -0.0022
O  2455694.822388 12.1695 0.0032 -0.044  3.22 1.7038 1 1055.918 1017.584 -0.0023
O  2455694.823788 12.1723 0.0032 -0.044  3.34 1.7085 1 1056.311 1017.911 -0.0023
O  2455694.838301 12.1765 0.0033 -0.047  3.56 1.7603 1 1056.177 1018.998 -0.0020
O  2455694.839713 12.1734 0.0031 -0.038  3.26 1.7656 1 1057.606 1021.076 -0.0020
O  2455694.854226 12.1757 0.0033 -0.048  3.38 1.8227 1 1056.546 1019.433 -0.0013
O  2455694.855638 12.1708 0.0032 -0.045  3.65 1.8285 1 1056.257 1019.313 -0.0012
O  2455694.872640 12.1778 0.0031 -0.052  3.53 1.9022 1 1055.498 1020.479 -0.0008
O  2455694.874052 12.1754 0.0033 -0.048  3.54 1.9086 1 1057.889 1021.562 -0.0007
O  2455695.632514 12.1766 0.0038 -0.105  3.74 1.4055 1 1055.648 1016.344 -0.0030
O  2455695.633938 12.1717 0.0035 -0.102  3.98 1.4056 1 1053.501 1016.221 -0.0030
O  2455695.645326 12.1686 0.0034 -0.097  3.73 1.4070 1 1059.761 1015.932 -0.0050
O  2455695.646738 12.1719 0.0032 -0.090  4.04 1.4074 1 1057.265 1018.158 -0.0054
O  2455695.659596 12.1691 0.0034 -0.097  4.32 1.4117 1 1060.805 1018.284 -0.0090
O  2455695.661020 12.1693 0.0034 -0.081  3.89 1.4124 1 1057.202 1019.609 -0.0090
O  2455695.675035 12.1682 0.0032 -0.090  4.11 1.4205 1 1061.535 1019.134 -0.0093
O  2455695.676459 12.1638 0.0033 -0.080  3.88 1.4215 1 1058.186 1019.727 -0.0093
O  2455695.690579 12.1645 0.0032 -0.099  5.17 1.4331 1 1049.892 1019.213 -0.0088
O  2455695.691979 12.1642 0.0031 -0.095  4.94 1.4344 1 1052.754 1021.511 -0.0087
O  2455695.706666 12.1702 0.0034 -0.102  5.80 1.4504 1 1058.485 1016.001 -0.0090
O  2455695.708078 12.1700 0.0034 -0.095  5.24 1.4521 1 1056.104 1019.268 -0.0091
O  2455695.721769 12.1698 0.0036 -0.163  5.69 1.4706 1 1059.439 1019.291 -0.0099
O  2455695.723193 12.1690 0.0031 -0.088  4.91 1.4727 1 1049.026 1020.673 -0.0099
O  2455695.734836 12.1646 0.0035 -0.143  6.36 1.4912 1 1046.574 1019.021 -0.0102
O  2455695.736259 12.1593 0.0033 -0.171  6.08 1.4936 1 1045.036 1021.805 -0.0102
O  2455695.752057 12.1693 0.0034 -0.104  4.78 1.5231 1 1047.559 1018.834 -0.0089
O  2455695.753481 12.1723 0.0033 -0.120  6.21 1.5259 1 1048.804 1021.643 -0.0088
O  2455695.768480 12.1707 0.0034 -0.100  6.20 1.5586 1 1045.751 1017.653 -0.0075
O  2455695.769881 12.1771 0.0035 -0.114  5.42 1.5619 1 1047.312 1018.444 -0.0073
O  2455695.783584 12.1673 0.0033 -0.119  6.15 1.5959 1 1047.985 1019.587 -0.0062
O  2455695.785007 12.1660 0.0035 -0.150  6.44 1.5996 1 1047.715 1021.011 -0.0061
O  2455695.799775 12.1724 0.0034 -0.138  5.88 1.6410 1 1047.186 1021.440 -0.0049
O  2455695.815550 12.1748 0.0033 -0.068  5.37 1.6902 1 1052.888 1020.039 -0.0049
O  2455695.816939 12.1689 0.0033 -0.056  5.16 1.6948 1 1053.305 1020.744 -0.0049
O  2455695.833188 12.1774 0.0033 -0.052  6.03 1.7517 1 1053.368 1020.437 -0.0059
O  2455695.834577 12.1698 0.0033 -0.061  5.76 1.7568 1 1051.704 1021.707 -0.0060
O  2455695.849449 12.1716 0.0034 -0.123  6.71 1.8146 1 1049.532 1020.812 -0.0041
O  2455695.850873 12.1569 0.0032 -0.076  5.95 1.8204 1 1055.166 1020.720 -0.0038
O  2455695.869356 12.1616 0.0033 -0.062  5.53 1.8999 1 1053.615 1020.676 -0.0023
O  2455695.870779 12.1771 0.0033 -0.054  4.75 1.9063 1 1054.805 1020.307 -0.0023
O  2455695.887017 12.1763 0.0035 -0.064  4.92 1.9834 1 1057.995 1018.765 -0.0010
O  2455695.888440 12.1745 0.0036 -0.066  5.50 1.9904 1 1056.250 1020.096 -0.0008
O  2455696.632887 12.1693 0.0044 -0.087  4.47 1.4057 1 1054.981 1016.788 -0.0066
O  2455696.634311 12.1774 0.0041 -0.080  4.02 1.4058 1 1052.851 1016.218 -0.0066
O  2455696.645664 12.1624 0.0035 -0.080  3.56 1.4078 1 1059.855 1018.705 -0.0068
O  2455696.647076 12.1723 0.0034 -0.074  3.31 1.4082 1 1057.094 1018.776 -0.0069
O  2455696.659807 12.1686 0.0034 -0.072  3.27 1.4131 1 1060.674 1018.506 -0.0073
O  2455696.661219 12.1757 0.0035 -0.073  3.36 1.4138 1 1057.776 1019.859 -0.0073
O  2455696.675223 12.1743 0.0033 -0.073  3.96 1.4226 1 1057.978 1021.257 -0.0081
O  2455696.676624 12.1695 0.0034 -0.073  3.68 1.4236 1 1056.379 1019.273 -0.0082
O  2455696.690604 12.1733 0.0034 -0.067  3.29 1.4358 1 1056.093 1018.879 -0.0072
O  2455696.692028 12.1668 0.0034 -0.068  3.38 1.4372 1 1055.035 1021.172 -0.0071
O  2455696.706067 12.1695 0.0034 -0.071  3.67 1.4530 1 1056.731 1018.868 -0.0072
O  2455696.707479 12.1693 0.0035 -0.069  3.81 1.4548 1 1055.212 1019.157 -0.0073
O  2455696.720974 12.1704 0.0033 -0.069  3.46 1.4735 1 1058.280 1017.108 -0.0086
O  2455696.722374 12.1631 0.0034 -0.063  3.52 1.4756 1 1056.045 1020.747 -0.0087
O  2455696.733843 12.1730 0.0033 -0.063  3.96 1.4942 1 1056.217 1017.980 -0.0094
O  2455696.735255 12.1692 0.0034 -0.061  4.14 1.4967 1 1055.653 1018.502 -0.0095
O  2455696.750104 12.1712 0.0034 -0.067  4.82 1.5247 1 1055.816 1018.092 -0.0098
O  2455696.751516 12.1664 0.0033 -0.064  4.94 1.5276 1 1055.530 1021.169 -0.0098
O  2455696.766527 12.1726 0.0033 -0.059  5.17 1.5605 1 1056.274 1016.095 -0.0096
O  2455696.767939 12.1733 0.0036 -0.068  5.11 1.5638 1 1054.780 1019.765 -0.0096
O  2455696.781110 12.1757 0.0034 -0.060  3.94 1.5967 1 1055.864 1016.971 -0.0092
O  2455696.782533 12.1745 0.0034 -0.058  4.20 1.6004 1 1055.662 1021.216 -0.0091
O  2455696.795507 12.1635 0.0035 -0.058  3.83 1.6366 1 1055.691 1019.001 -0.0085
O  2455696.796931 12.1698 0.0035 -0.053  3.69 1.6408 1 1055.944 1021.997 -0.0084
O  2455696.812648 12.1664 0.0036 -0.055  4.95 1.6898 1 1053.343 1019.269 -0.0070
O  2455696.814071 12.1691 0.0034 -0.052  4.12 1.6945 1 1056.592 1019.721 -0.0068
O  2455696.829568 12.1658 0.0035 -0.061  4.61 1.7486 1 1057.324 1017.869 -0.0050
O  2455696.830957 12.1641 0.0035 -0.049  4.73 1.7537 1 1058.695 1020.391 -0.0048
O  2455696.845355 12.1737 0.0036 -0.058  4.00 1.8092 1 1056.304 1018.833 -0.0033
O  2455696.846767 12.1746 0.0035 -0.050  4.25 1.8149 1 1056.113 1018.187 -0.0031
O  2455696.867819 12.1712 0.0036 -0.048  3.75 1.9055 1 1056.968 1019.967 -0.0015
O  2455696.869243 12.1676 0.0035 -0.053  3.66 1.9120 1 1059.646 1021.429 -0.0014
O  2455696.882946 12.1726 0.0038 -0.054  4.34 1.9770 1 1056.671 1019.050 -0.0006
O  2455696.884358 12.1805 0.0037 -0.052  4.03 1.9839 1 1056.611 1019.897 -0.0005
O  2455697.633423 12.1758 0.0037 -0.075  3.52 1.4060 1 1055.659 1016.197  0.0067
O  2455697.634835 12.1725 0.0040 -0.074  3.66 1.4061 1 1053.243 1016.303  0.0067
O  2455697.646234 12.1768 0.0037 -0.072  3.24 1.4088 1 1059.548 1017.898  0.0059
O  2455697.647646 12.1760 0.0035 -0.067  3.45 1.4092 1 1056.285 1018.792  0.0057
O  2455697.661431 12.1751 0.0038 -0.067  3.48 1.4154 1 1057.565 1019.020  0.0041
O  2455697.662843 12.1758 0.0040 -0.060  3.22 1.4162 1 1054.881 1018.775  0.0040
O  2455697.676870 12.1745 0.0040 -0.074  4.48 1.4260 1 1054.650 1019.006  0.0028
O  2455697.678282 12.1756 0.0035 -0.062  3.70 1.4271 1 1055.697 1020.268  0.0026
O  2455697.693779 12.1498 0.0087 -0.476  3.45 1.4420 1 1053.469 1017.709 -0.0003
O  2455697.709750 12.1634 0.0046 -0.216  4.30 1.4614 1 1056.476 1015.966 -0.0029
O  2455697.711174 12.1720 0.0043 -0.096  5.22 1.4634 1 1053.310 1018.170 -0.0031
O  2455697.724784 12.1727 0.0049 -0.134  4.22 1.4837 1 1051.841 1016.937 -0.0041
O  2455697.726196 12.1690 0.0054 -0.122  4.07 1.4860 1 1051.851 1019.172 -0.0040
O  2455697.738592 12.1701 0.0043 -0.067  4.57 1.5077 1 1049.312 1016.989 -0.0037
O  2455697.740004 12.1727 0.0044 -0.084  6.22 1.5104 1 1049.418 1019.887 -0.0042
O  2455697.755501 12.1450 0.0115 -0.596  4.43 1.5419 1 1054.335 1018.265 -0.0106
O  2455697.770384 12.1728 0.0047 -0.108  4.99 1.5764 1 1044.092 1020.810 -0.0077
O  2455697.771796 12.1719 0.0045 -0.082  4.96 1.5799 1 1049.043 1022.040 -0.0072
O  2455697.784944 12.1723 0.0050 -0.143  5.61 1.6145 1 1051.323 1017.411 -0.0048
O  2455697.802779 12.1793 0.0051 -0.160  6.02 1.6670 1 1052.634 1019.361 -0.0064
O  2455697.820012 12.1638 0.0054 -0.191  5.43 1.7243 1 1054.757 1021.385 -0.0116
O  2455697.836736 12.1700 0.0053 -0.093  5.24 1.7861 1 1054.120 1016.740 -0.0092
O  2455697.838171 12.1773 0.0052 -0.056  5.51 1.7917 1 1052.473 1019.602 -0.0090
O  2455697.872521 12.1651 0.0048 -0.079  5.07 1.9402 1 1054.625 1019.558 -0.0082
O  2455697.873933 12.1638 0.0054 -0.148  5.97 1.9468 1 1053.866 1018.826 -0.0085
O  2455698.633981 12.1696 0.0055 -0.080  4.24 1.4064 1 1054.964 1015.365 -0.0063
O  2455698.635393 12.1667 0.0062 -0.082  4.69 1.4067 1 1050.371 1015.944 -0.0063
O  2455698.651319 12.1683 0.0066 -0.088  5.13 1.4118 1 1055.911 1018.964 -0.0070
O  2455698.652719 12.1715 0.0070 -0.076  4.12 1.4124 1 1054.691 1017.361 -0.0071
O  2455698.666642 12.1710 0.0077 -0.079  5.84 1.4204 1 1053.842 1022.071 -0.0083
O  2455698.668043 12.1687 0.0074 -0.072  5.10 1.4214 1 1054.718 1022.784 -0.0084
O  2455698.682197 12.1627 0.0076 -0.079  5.83 1.4330 1 1054.204 1017.936 -0.0097
O  2455698.683609 12.1660 0.0080 -0.127  5.87 1.4344 1 1050.013 1018.473 -0.0097
O  2455698.698261 12.1733 0.0087 -0.135  6.36 1.4503 1 1051.967 1020.401 -0.0100
O  2455698.699685 12.1717 0.0086 -0.112  6.25 1.4520 1 1048.726 1021.395 -0.0099
O  2455698.713770 12.1616 0.0080 -0.110  5.62 1.4710 1 1055.541 1018.194 -0.0090
O  2455698.715170 12.1654 0.0087 -0.142  5.92 1.4731 1 1051.360 1017.857 -0.0089
O  2455698.726883 12.1622 0.0081 -0.080  5.07 1.4918 1 1055.027 1018.535 -0.0085
O  2455698.728283 12.1625 0.0091 -0.133  5.74 1.4942 1 1046.022 1019.750 -0.0085
O  2455698.744370 12.1679 0.0082 -0.079  6.07 1.5243 1 1057.379 1018.288 -0.0093
O  2455698.745782 12.1632 0.0084 -0.074  5.05 1.5272 1 1046.910 1018.424 -0.0095
O  2455698.760701 12.1654 0.0100 -0.155  5.31 1.5599 1 1071.569 1018.800 -0.0118
O  2455698.762113 12.1663 0.0083 -0.073  4.89 1.5632 1 1066.776 1021.148 -0.0120
O  2455698.776730 12.1636 0.0096 -0.119  5.96 1.5998 1 1045.886 1021.180 -0.0139
O  2455698.789739 12.1595 0.0103 -0.166  5.99 1.6360 1 1055.196 1016.508 -0.0133
O  2455698.791162 12.1600 0.0102 -0.145  6.05 1.6401 1 1050.576 1019.214 -0.0132
O  2455698.806995 12.1622 0.0096 -0.123  4.99 1.6894 1 1049.776 1021.496 -0.0116
O  2455698.808395 12.1728 0.0093 -0.090  5.86 1.6941 1 1051.861 1018.753 -0.0114
O  2455698.823927 12.1690 0.0101 -0.112  5.37 1.7482 1 1055.741 1021.505 -0.0100
O  2455698.825339 12.1681 0.0098 -0.093  4.82 1.7534 1 1054.789 1022.230 -0.0099
O  2455698.839794 12.1683 0.0096 -0.079  6.18 1.8092 1 1052.543 1020.437 -0.0093
O  2455698.857352 12.1626 0.0103 -0.115  4.89 1.8834 1 1055.327 1017.202 -0.0087
O  2455698.858764 12.1618 0.0097 -0.074  5.68 1.8897 1 1057.785 1020.200 -0.0086
O  2455698.873983 12.1760 0.0109 -0.117  5.42 1.9604 1 1054.818 1018.528 -0.0073
O  2455698.875383 12.1712 0.0111 -0.175  5.82 1.9671 1 1055.382 1018.185 -0.0072
O  2455699.634541 12.1616 0.0038 -0.084  4.86 1.4071 1 1057.566 1014.501 -0.0079
O  2455699.635964 12.1598 0.0037 -0.099  5.22 1.4074 1 1053.614 1016.261 -0.0079
O  2455699.647341 12.1640 0.0053 -0.090  4.90 1.4112 1 1058.060 1019.690 -0.0086
O  2455699.648753 12.1633 0.0033 -0.096  4.76 1.4119 1 1055.705 1017.301 -0.0087
O  2455699.662641 12.1628 0.0061 -0.088  4.28 1.4196 1 1057.182 1015.953 -0.0092
O  2455699.664065 12.1627 0.0048 -0.090  5.07 1.4205 1 1055.225 1019.707 -0.0091
O  2455699.678139 12.1636 0.0070 -0.087  4.15 1.4319 1 1056.151 1019.173 -0.0082
O  2455699.679562 12.1674 0.0069 -0.097  5.83 1.4332 1 1052.875 1021.639 -0.0082
O  2455699.693670 12.1621 0.0073 -0.086  4.52 1.4481 1 1051.908 1018.068 -0.0090
O  2455699.695082 12.1603 0.0070 -0.079  4.52 1.4498 1 1052.539 1017.828 -0.0091
O  2455699.708554 12.1638 0.0074 -0.081  5.79 1.4675 1 1053.873 1018.210 -0.0091
O  2455699.709966 12.1599 0.0074 -0.071  4.38 1.4695 1 1054.018 1020.194 -0.0090
O  2455699.721447 12.1548 0.0075 -0.094  5.48 1.4873 1 1057.934 1017.509 -0.0088
O  2455699.722847 12.1646 0.0077 -0.077  5.51 1.4897 1 1055.229 1018.527 -0.0087
O  2455699.738819 12.1609 0.0077 -0.079  4.32 1.5188 1 1055.668 1019.132 -0.0084
O  2455699.740231 12.1620 0.0076 -0.066  4.07 1.5216 1 1055.368 1019.771 -0.0083
O  2455699.755045 12.1693 0.0076 -0.075  3.99 1.5532 1 1055.865 1019.115 -0.0078
O  2455699.756457 12.1623 0.0076 -0.058  4.31 1.5564 1 1055.055 1019.139 -0.0077
O  2455699.769674 12.1660 0.0077 -0.069  3.89 1.5886 1 1055.753 1017.762 -0.0072
O  2455699.771074 12.1646 0.0078 -0.065  3.74 1.5922 1 1054.775 1018.192 -0.0072
O  2455699.784280 12.1643 0.0077 -0.075  4.62 1.6282 1 1054.619 1017.572 -0.0076
O  2455699.785680 12.1674 0.0078 -0.066  4.23 1.6322 1 1055.356 1020.050 -0.0077
O  2455699.801478 12.1598 0.0078 -0.069  4.28 1.6805 1 1054.297 1016.932 -0.0090
O  2455699.802890 12.1617 0.0080 -0.059  4.00 1.6851 1 1054.449 1017.534 -0.0089
O  2455699.820783 12.1637 0.0080 -0.056  5.35 1.7469 1 1056.855 1019.136 -0.0073
O  2455699.822183 12.1602 0.0078 -0.055  5.31 1.7520 1 1057.871 1020.775 -0.0073
O  2455699.839023 12.1707 0.0082 -0.071  4.97 1.8173 1 1056.759 1019.876 -0.0082
O  2455699.840423 12.1660 0.0082 -0.076  5.29 1.8230 1 1058.376 1020.470 -0.0082
O  2455699.854150 12.1637 0.0085 -0.083  4.74 1.8815 1 1055.459 1021.391 -0.0076
O  2455699.855562 12.1662 0.0084 -0.073  4.76 1.8878 1 1058.184 1020.736 -0.0075
O  2455699.872737 12.1676 0.0084 -0.068  4.67 1.9678 1 1059.929 1019.315 -0.0074
O  2455699.874149 12.1600 0.0087 -0.080  4.84 1.9746 1 1060.708 1019.898 -0.0074

